Advanced Policies: A First-Principles Path from Policy Gradient to Q-Learning

We apply entropy to reinforcement learning in two ways: entropy-augmented reward defines the soft objective, while relative-entropy regularization controls the size of a policy-improvement step without changing that objective. Together they yield a one-parameter family of advanced policies connecting a base policy to its soft-greedy policy. Under exact evaluation, every nontrivial member improves upon the common base, although the improvement need not be monotone along the family. Under policy-value consistency, this family forms an entropic mirror-descent path. We then relax this consistency, treating the policy and action-value function as independent coordinates of the advanced policy. Differentiating the objective of the advanced policy yields Advanced Actor-Critic (AAC), whose endpoint gradients recover soft policy gradient and an action-centered Q-learning-like update. We develop implementations for discrete and continuous actions. Experiments demonstrate effective learning at both endpoints and intermediate parameter values.

==> anc/supplementary/README.md <==
# AAC: supplementary code and evaluation data

This anonymous package accompanies the current manuscript. Run commands from this directory. No account, repository access, or pretrained model download is needed to inspect the archived results.

## Contents and coverage

- `aac_experiments/`: discrete and continuous AAC implementations, training entry points, sweep launchers, and synthetic diagnostic code.
- `historical_sources/`: deduplicated algorithm and trainer snapshots associated with the archived runs.
- `configs/`: resolved settings for every archived run, including budgets, learning rates, evaluation protocols, and seeds.
- `results/`: final per-episode evaluations and evaluation-time learning curves. Training-loss logs and large checkpoints are omitted.
- `diagnostics/modality/`: 180 original paired modality runs, settings, and reproduction instructions.
- `data/runs.json`: anonymous index of 138 completed runs, with relative paths and available historical source hashes.
- `scripts/summarize.py`: reconstructs every cell in manuscript Table 1 and all reported Walker2d final-return cells.
- `scripts/plot_walker2d.py`: reconstructs the main and appendix Walker2d learning curves.
- `source_manifest.json` and `SHA256SUMS`: source provenance and archive integrity records.

Table 1 is covered for all seven environments and all three methods at lambda=0.5. Each cell has five training seeds except LunarLander Combined (three). Walker2d additionally includes all 50 reported runs: Direct at lambda=0,0.1,0.5,1; Chasing and Combined at lambda=0.1,0.5,1, with five seeds each. The archive follows this declared reporting scope; it is not an archive of every development run. The bimodal and trimodal modality results are included separately in `diagnostics/modality/`; see its README for the exact command and summary script. Other appendix control sweeps and other synthetic diagnostic datasets are not included. The remaining diagnostic implementations are supplied for inspection and new runs; their defaults are not asserted to reproduce every reported table. Additional experiments still in progress are not represented.

## Installation

Use a fresh Python 3.10 environment (Linux recommended):

```sh
python3.10 -m venv .venv
. .venv/bin/activate
python -m pip install --upgrade pip
python -m pip install swig
python -m pip install -r requirements.txt
```

Box2D may require a C/C++ build toolchain and SWIG on the system. MuJoCo is required for the locomotion environments. Rendering is not required. The main recorded runs used Torch 2.5.1, NumPy 2.0.1 and Gymnasium 1.3.0; individual `result.json` files record available versions. Matplotlib is only needed to regenerate plots. This is a minimal dependency specification, not a lockfile for every historical runtime. CPU execution is supported. Clean-environment installation has not been tested; see `VALIDATION.md` for actual checks.

## Inspect results without training

```sh
python scripts/summarize.py
python scripts/plot_walker2d.py
sha256sum -c SHA256SUMS
```

Aggregation first averages the ten evaluation episodes within each seed, then reports the mean and **sample** standard deviation of those seed means. Continuous-action evaluations are deterministic in the archived specifications; discrete evaluations follow each stored specification. `advanced_pi` means the executable advanced policy (the fast Gaussian actor for continuous actions), not the base actor. The script writes `summaries/table1.csv` and `summaries/all_cells.csv`. Figures are written to `figures/`.

## Rerun an experiment

Select an ID from `data/runs.json`. Preview settings first:

```sh
python scripts/reproduce.py --id Walker2d-v5/direct/lambda_0.5/seed_21
python scripts/reproduce.py --id Walker2d-v5/direct/lambda_0.5/seed_21 --run --output reruns
```

The second command starts the complete archived training budget using the recorded historical source snapshot. Add `--current-source` to explicitly use the current implementation instead. Use a new output directory for reruns. Results are never written into the archived `results/` directory by these examples. The full suite can take many hours per run on a CPU; the launcher starts one run at a time. Explicit sweep launchers are also available via `python -m aac_experiments.scripts.run_discrete_sweep --help` and the continuous counterpart. Set workers to match your resources; archived runs typically use one Torch thread per process.

For quick wiring checks (NOT paper results):

```sh
python scripts/reproduce.py --id CartPole-v1/direct/lambda_0.5/seed_1 --smoke --run --output smoke_runs
python scripts/reproduce.py --id Pendulum-v1/combined/lambda_0.5/seed_1 --smoke --run --output smoke_runs
```

The smoke option reduces the network, replay buffer, budget and evaluation length, and enables early updates. It tests execution rather than learning performance.

## Source provenance and limitations

The algorithm and trainer files are unchanged copies of the current implementation. Only metadata collection in copied sweep/diagnostic scripts was adjusted to avoid reading an enclosing Git repository or recording an original Python executable path. Package init files and reproduction utilities were added. No optimizer or update-rule changes were made for packaging.

An empty `historical_source_sha256` means an adjacent historical source snapshot was not available; it does not imply that current source was used for that historical result. Nonempty records can be compared against `source_manifest.json`. If hashes differ, the supplied current implementation is not a byte-for-byte reconstruction of that historical run; the matching files in `historical_sources/` preserve the recorded implementation. All 138 indexed runs have at least some saved source files. This does not mean every snapshot is complete: some earlier continuous-action runs have only discrete-action source files, so their continuous algorithm and trainer cannot be verified from those snapshots alone. The source comparisons that are available distinguish added, unused algorithm options and configuration or output changes from changes to the active update rules. Different file hashes alone do not establish different algorithm implementations. Original evaluations and resolved settings are retained; bitwise replay of historical training is not promised. Checkpoints and exact mid-run resume state are not supplied.

Names of machines, personal absolute paths, repository addresses, and commit IDs were omitted from the archive index. Environment IDs, seeds, numerical results, and algorithm/training settings were preserved. The manuscript and original experiment directories are outside this package and are not changed by its scripts.


==> anc/supplementary/SHA256SUMS <==
ee4855634a11c57c3cec1dc0c9d8ea4a7da618a143f830ecdb2c4a2779f93be1  README.md
53d93225b38e90365baa6d90a7018e9417a8a4099471279b1fa47cc80569b787  VALIDATION.md
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  aac_experiments/__init__.py
edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078  aac_experiments/algorithm.md
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  aac_experiments/algorithms/__init__.py
7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1  aac_experiments/algorithms/aac_continuous.py
655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf  aac_experiments/algorithms/aac_discrete.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  aac_experiments/runners/__init__.py
54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3  aac_experiments/runners/train_continuous.py
7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34  aac_experiments/runners/train_discrete.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  aac_experiments/scripts/__init__.py
c6abee25d4866c006260763f0a590cfd1f676298846feb8a01ab612976dd4cbe  aac_experiments/scripts/bimodal_bandit_consistency.py
079c37c66bc93003c5e8c54edd49149eccba43b8f8cf95857bd275701e82f4d4  aac_experiments/scripts/chasing_restriction_study.py
22f46998703dc8717cf24b3ed4b14e114ed75526041b3563e3a53f5c0fabc60b  aac_experiments/scripts/multistate_multimodal_mdp.py
6faa349801e594e0a33312d0e07363efb757977b1fd402b3d94a4534de3375d9  aac_experiments/scripts/random_mdp_advanced_policy_path.py
cf14e2dfc21442037717b55dc062cfb72064424d55d0c8bc4b1798832896b167  aac_experiments/scripts/random_mdp_training_path.py
f9ad7fd6927b42b60244e22d5bbebcc75c1a195b1ea0ed1b2abaeb5f153da44f  aac_experiments/scripts/run_continuous_sweep.py
364d7ba03f471049b96bf6b953b93692020fa9d5873ce28c2269302b36d0d1fe  aac_experiments/scripts/run_discrete_sweep.py
079d6d66675e07b855c0d2128b33c123f6fdf5d20233cdb634570351d174fa4e  configs/Acrobot-v1/chasing/lambda_0.5/seed_1/spec.json
c68134ba1d926110e285718f03b11e4c770126821312fc73264e23957a407a8e  configs/Acrobot-v1/chasing/lambda_0.5/seed_2/spec.json
335f96918e25e7d70cf633236c874d55ed9211ede4557e499c79f381a59faf51  configs/Acrobot-v1/chasing/lambda_0.5/seed_3/spec.json
64b6ff914d98a6e2bec4a14c6d8051905864c1a81bbb1291bcf197339d8d2055  configs/Acrobot-v1/chasing/lambda_0.5/seed_4/spec.json
49b1e6d7a7e69ddb2fa1dd333820ae141b417edcd604ace87145492bcc96ee0c  configs/Acrobot-v1/chasing/lambda_0.5/seed_5/spec.json
bdce6bb18b38274ce398f7813eeb7e861b7de5f84f2402efc71162e750088f0c  configs/Acrobot-v1/combined/lambda_0.5/seed_1/spec.json
34efda490115bda5a7bce6344363def3fdb7cc693e5a8b24f4f493bb96c5a2ea  configs/Acrobot-v1/combined/lambda_0.5/seed_2/spec.json
2d70fcad313405dea78313af398a1c2b19707b26e2f2222c649a9d1ecc9126df  configs/Acrobot-v1/combined/lambda_0.5/seed_3/spec.json
0aab87c94eba4a5cb53979b4cf9c1258bcedfdd8409e3d55d5f14b7fbce9c423  configs/Acrobot-v1/combined/lambda_0.5/seed_4/spec.json
19cedb21f8eaff7ca72e170aa4a153756b4d5867d7e87f945518e5a5fa3cd3ef  configs/Acrobot-v1/combined/lambda_0.5/seed_5/spec.json
1b9f1b13cf2632ba087a92fb78dbf2323087677c213fc3fc7529259c2862f7e6  configs/Acrobot-v1/direct/lambda_0.5/seed_1/spec.json
a999fe53abf55338e27b369f51bbb263d54702742687c88b4f5a8ba9f6b7401e  configs/Acrobot-v1/direct/lambda_0.5/seed_2/spec.json
7955ca1da556ae1af1fb0428d71314f56559fcd719bf51b60b4dfae97702f628  configs/Acrobot-v1/direct/lambda_0.5/seed_3/spec.json
fcdc5b115d5a846c60a863f86fd826f272d916dfd0c62e442d3d5f6aede5f011  configs/Acrobot-v1/direct/lambda_0.5/seed_4/spec.json
cc3ee077228179aa679fe3d89f21f622016e789ce39b52371d5ba08532c960c1  configs/Acrobot-v1/direct/lambda_0.5/seed_5/spec.json
33a4dcdaeb4df4b81277d89b29b81380d93a4df61cdef97c7543220c3729ed46  configs/CartPole-v1/chasing/lambda_0.5/seed_1/spec.json
122f803f5858a0ebaa203c128056becfdba8dac2de754796c371ff79f35df573  configs/CartPole-v1/chasing/lambda_0.5/seed_2/spec.json
83c234094e2c4833e58c05482ef2611ba8a95244831eb3fe3184481a0d339a81  configs/CartPole-v1/chasing/lambda_0.5/seed_3/spec.json
8e3b76ff8193bd2cf83ab8079f369e52dd4382bf8e7a102d3fb069ac5cade8e8  configs/CartPole-v1/chasing/lambda_0.5/seed_4/spec.json
14d14c5ea8b96466f542d09c968ac9a1fd5aa4b6f9219621e70d8c400cb31bac  configs/CartPole-v1/chasing/lambda_0.5/seed_5/spec.json
ea1730208ae57289999be001795749c47e35b9c5e64535972155bfd4e1f388a4  configs/CartPole-v1/combined/lambda_0.5/seed_1/spec.json
c3e29b78a8c6140be00d95b9e136a0f66d9eb3a59ec8c903071333f61ac33681  configs/CartPole-v1/combined/lambda_0.5/seed_2/spec.json
690f4b12e0238142b33de2952bf21d62d7e450f9e929e6d38d0a0bef4a45e188  configs/CartPole-v1/combined/lambda_0.5/seed_3/spec.json
d500f61683eefbff72f1ddc90618655740e70a12fc0a559f7bc3361004f822b8  configs/CartPole-v1/combined/lambda_0.5/seed_4/spec.json
ebaa30718d622f35a4474bbc5a046ef8cf43e6c5288f0d3a667152908c028543  configs/CartPole-v1/combined/lambda_0.5/seed_5/spec.json
97673022b187224cdb2aaa098d74976740f2d6f9553663bbf1f2610a69a5006b  configs/CartPole-v1/direct/lambda_0.5/seed_1/spec.json
d0eeaddd427ed62a404426038b1f6849872a13abbc97c110bcc80e6eb6c0a4b3  configs/CartPole-v1/direct/lambda_0.5/seed_2/spec.json
308d2430136b8bd40851fc4941f2ec3ab242bb03ab9b3a7331ee4593d5db1695  configs/CartPole-v1/direct/lambda_0.5/seed_3/spec.json
948d88472e1f05e751a5cb3a25b4e3de4cc382f4f066aeb8c8eb5b9f9ed5c863  configs/CartPole-v1/direct/lambda_0.5/seed_4/spec.json
b712460beb26f87f8892133e296c5735e66b88cb8669dc4b30595b81d2edfef7  configs/CartPole-v1/direct/lambda_0.5/seed_5/spec.json
34964797556b534b06823679fe59b6f84028c41ad13edb22f4c5ecc147795ce6  configs/HalfCheetah-v5/chasing/lambda_0.5/seed_1/spec.json
fc504e5a75c6f394dc384e22612b41cce93ecb91d7a50c0300be1d741377076d  configs/HalfCheetah-v5/chasing/lambda_0.5/seed_2/spec.json
c9ca315d532b84d7ee964e734f971b4c70cccbe1fe9c23caccdf68f76073ec8c  configs/HalfCheetah-v5/chasing/lambda_0.5/seed_3/spec.json
a2230fc31ca0c6d6f458a44d0f0dc2cf95a77a1d02551f4f178f992fb2c8bdd3  configs/HalfCheetah-v5/chasing/lambda_0.5/seed_4/spec.json
1d70dac52083fcfc2a0d44a808bd8f8475fa264b5ef4ba5deeccc22d8e777d13  configs/HalfCheetah-v5/chasing/lambda_0.5/seed_5/spec.json
241ffe01dfd2d0cc807e933b63be786ceaeb8f41aca88c3ba25a263c0068e830  configs/HalfCheetah-v5/combined/lambda_0.5/seed_1/spec.json
b2f72f95cda289013f0a7f1311594b3f522e8c4ca6d060d5f06bc15e9d50ac0d  configs/HalfCheetah-v5/combined/lambda_0.5/seed_2/spec.json
191f2fee0eab2f29990b0ea9d3cac4fa3ed73c71422aa580acceac4c0d51fd75  configs/HalfCheetah-v5/combined/lambda_0.5/seed_3/spec.json
cd1aa0a5a3817ff96ee0512f39d8710a0143508c7e7b71056fc94fed70da1a5a  configs/HalfCheetah-v5/combined/lambda_0.5/seed_4/spec.json
939ed58f8a9291856d36adb834b4d06b1152a4e81daa3e83c7451231a6a0e819  configs/HalfCheetah-v5/combined/lambda_0.5/seed_5/spec.json
d7aef12b352b2c0c85950350e4e99a58c19beb4e1d514054664614c6d05091db  configs/HalfCheetah-v5/direct/lambda_0.5/seed_1/spec.json
0f18cd54ef1194d34589bcffb5108a508996109bb37b3a20cfc3ad78c9fbd21b  configs/HalfCheetah-v5/direct/lambda_0.5/seed_2/spec.json
b0a0e1ba9bfeeefeddcf93ac3c28504213dcf8f52d38531f7c359ab187047d46  configs/HalfCheetah-v5/direct/lambda_0.5/seed_3/spec.json
a8d3140e7d0f65b8483ddd4fbf36a789288f66727bbe48ab7fa0b1872c92f50a  configs/HalfCheetah-v5/direct/lambda_0.5/seed_4/spec.json
889c05e5bc2f2956cf61b263c1026033f60bf4ddddafce9bda87081934a38760  configs/HalfCheetah-v5/direct/lambda_0.5/seed_5/spec.json
1e52fd51daef5884e267621cf219bf25a11f13f2d7a6a6b5ec545995e8872062  configs/LunarLander-v3/chasing/lambda_0.5/seed_1/spec.json
fcaad2822e0724aaca875b6a1392a6ae8330e786bd30f229aa66b005de1047aa  configs/LunarLander-v3/chasing/lambda_0.5/seed_2/spec.json
66374a3e61c0b4889f92ffd80a446edd44295f68c6d4636fa72be13aaff29310  configs/LunarLander-v3/chasing/lambda_0.5/seed_3/spec.json
155547eb4eca1a417b9919b938ad87848aac3af4d881c71d2afdec35a2c9b662  configs/LunarLander-v3/chasing/lambda_0.5/seed_4/spec.json
b5f2a872d4b8698769b86a6f09a2e2bd295b3bfa2ef002cf9f9c0df8d1b4aea6  configs/LunarLander-v3/chasing/lambda_0.5/seed_5/spec.json
fb7af66010ec7c276c03f565c8a7edd69dcaa116b955a0145861eef0d5d8f2f2  configs/LunarLander-v3/combined/lambda_0.5/seed_1/spec.json
1275178fd5f2a77e8a1d62711196f2cc1880384e0456862a7c5a5ba7cbf9c4c5  configs/LunarLander-v3/combined/lambda_0.5/seed_2/spec.json
5925252bd1bf96ec066e5f6919853303b7b5faf547a22f61ab8638e8d5c964e0  configs/LunarLander-v3/combined/lambda_0.5/seed_3/spec.json
1f92c52d094106445061d3420b0270b1f65879cc1e564fabd069b2dfd3649127  configs/LunarLander-v3/direct/lambda_0.5/seed_1/spec.json
80e0155bbc1c2492ab5ce03c208c78fc1e0a5be127cc1f9eb9f04eabb51f84e5  configs/LunarLander-v3/direct/lambda_0.5/seed_2/spec.json
573ccff720e85fd79f6b230e67a69fe9694ff5d4b3ae241aff78f837512a5122  configs/LunarLander-v3/direct/lambda_0.5/seed_3/spec.json
532370de94cd8c91984bdaec1dcef10a502e7a33539c4ef5ac890e02faa1a5b6  configs/LunarLander-v3/direct/lambda_0.5/seed_4/spec.json
897029b73aa4cdb422a0b337b78fdc70b7016de741cdc0f3297810034097368e  configs/LunarLander-v3/direct/lambda_0.5/seed_5/spec.json
29fa2894a21ea3199a0f53edc92d88e5c64258b4e978daf30025d9644b619677  configs/MountainCar-v0/chasing/lambda_0.5/seed_1/spec.json
0c83ad516cccb8c66b93506296739616963aca126ead662b95b9b96b1800f2db  configs/MountainCar-v0/chasing/lambda_0.5/seed_2/spec.json
8e03ed86fcaddef7b008720e61bd05a8cccd82843166397bfb6d2a41d2e8d799  configs/MountainCar-v0/chasing/lambda_0.5/seed_3/spec.json
d9063187cffb4cf456054bf710a1389bbd1c6d7fc48d4800c630269740443a58  configs/MountainCar-v0/chasing/lambda_0.5/seed_4/spec.json
620f31a587fe81981577b0f30702a2483616a4d0d101a4026c901c23b34e5480  configs/MountainCar-v0/chasing/lambda_0.5/seed_5/spec.json
180d8eaeaf50ee30f6c98c8c969d82b3e824cfa15196784288b3d0ffa5286a39  configs/MountainCar-v0/combined/lambda_0.5/seed_1/spec.json
19136c42c613356025bbbb55d6ba2c1f2881562b86857bfef0f73048b18eea71  configs/MountainCar-v0/combined/lambda_0.5/seed_2/spec.json
578e2f631244d7ea2e76b2d3973bda317df55beef973e6e8efdb15097bf9ae6f  configs/MountainCar-v0/combined/lambda_0.5/seed_3/spec.json
324ad89b3770ad96ad7b05117f161ae982663c63b6ddf5a472de2212a0512755  configs/MountainCar-v0/combined/lambda_0.5/seed_4/spec.json
b3790cb9b4a849aa19c27baa4784955056ba3dd8f2a12dbb8bf1670afe596777  configs/MountainCar-v0/combined/lambda_0.5/seed_5/spec.json
0f4089ec20bc39c6124125f7ed29f701a289717780278c2634636cd2b462ab94  configs/MountainCar-v0/direct/lambda_0.5/seed_1/spec.json
3edecfb7f9ee8a52ca6e898aa631e17a3e1254cc42626e676faae72d668c89ea  configs/MountainCar-v0/direct/lambda_0.5/seed_2/spec.json
68efd59d68876f09990a612a5e906a4356faddd3244ea97787aef4a155297f71  configs/MountainCar-v0/direct/lambda_0.5/seed_3/spec.json
0003f4f869da8938ccbe3eeb3bb02b1e66a00051399567ef07dce45758277836  configs/MountainCar-v0/direct/lambda_0.5/seed_4/spec.json
36a5f755604d1f74fb3e7e094c6ea8afb3e9c00c6cdaa36f3298eb135a21c15f  configs/MountainCar-v0/direct/lambda_0.5/seed_5/spec.json
9dc3528a8edf88ec7805693d2935ad818ee46df82365302080663b50a446f646  configs/Pendulum-v1/chasing/lambda_0.5/seed_1/spec.json
a2c1f8ac8f6210076be3b2aff4dec9d073cb94535d7ac57b7d5e4fa84d6c06b5  configs/Pendulum-v1/chasing/lambda_0.5/seed_2/spec.json
f90a4b8a136d55aa8dec55a5e0949fb7e118eb47dbfb9c7f9c1a8d2051f320ea  configs/Pendulum-v1/chasing/lambda_0.5/seed_3/spec.json
aa6961a6c79516fe9566f8784c3eee90bf9f179d97b24428b39400d816ef8dea  configs/Pendulum-v1/chasing/lambda_0.5/seed_4/spec.json
691f432366ec2e2975e80eefa5141bd90c7313ca58a4e8570208536df5bd6eab  configs/Pendulum-v1/chasing/lambda_0.5/seed_5/spec.json
e2192af7078fdd788735d98b2549c0d8cab3c61d9551352b0ba6dcf768037386  configs/Pendulum-v1/combined/lambda_0.5/seed_1/spec.json
56964807ffdbb1e4b74391d41fa657c247b0de3cab1e4fb04ee93c8ebba61152  configs/Pendulum-v1/combined/lambda_0.5/seed_2/spec.json
75a0d8f884f31ba0ee5d91a67a7f350be605367511ee2a3ca02f7cb3773b959e  configs/Pendulum-v1/combined/lambda_0.5/seed_3/spec.json
bd25d218c11a0b4d7cc804f4283361c1c1b0396cffe7aad620ad1caf37633397  configs/Pendulum-v1/combined/lambda_0.5/seed_4/spec.json
f6edd4fcc4da1265b6e7940019cf09ff86ef5aaa40999dafc20dbb52709b57f4  configs/Pendulum-v1/combined/lambda_0.5/seed_5/spec.json
326ff0b8bd7c093838ce752671e5e467e2fa6d6ab159c2af579b954be8335a0e  configs/Pendulum-v1/direct/lambda_0.5/seed_1/spec.json
145e6012087f4f3fd8025fc68f126b78a9f102bb07f224ed3c8f41e7bfa8195b  configs/Pendulum-v1/direct/lambda_0.5/seed_2/spec.json
ad43cd7723fe03a64307a6c300d8b5a74b67bc8c571c1a924a86b60fa6bee8f3  configs/Pendulum-v1/direct/lambda_0.5/seed_3/spec.json
7f6c8f1272e29c03ee9c2a366933ac52802a0a0e8dcb373fc1690a6d106db24e  configs/Pendulum-v1/direct/lambda_0.5/seed_4/spec.json
af262a2e821f5284abc5f979a28371d66b71068fbb18395da2fa87f9d5be9b95  configs/Pendulum-v1/direct/lambda_0.5/seed_5/spec.json
7d2fdf478cf8271a04bffcbb4ce94cd78e094ebf35dad373247e33e19818d3b3  configs/Walker2d-v5/chasing/lambda_0.1/seed_21/spec.json
cfd2169ab27ebb3ee218984cc4b89eb0a44424f174987afc30e057d11b86d6af  configs/Walker2d-v5/chasing/lambda_0.1/seed_22/spec.json
691b1f2b9d68aa215d5c757104f1c6da61fc7ac1373b4cc229be3ce2a9cccc6a  configs/Walker2d-v5/chasing/lambda_0.1/seed_23/spec.json
8c219da4f0a3a6affee591d18507531afc26e88501d76ac4d1cb158de4f214ca  configs/Walker2d-v5/chasing/lambda_0.1/seed_24/spec.json
88340dcd20f002b40b8c82ae5a33771a458404fc4a2eebfdb0a0700a114d02d6  configs/Walker2d-v5/chasing/lambda_0.1/seed_25/spec.json
5eb0ce9a5a212b8416d63e22e364cd511f0759b966343a5395ffd2ebec3f7b38  configs/Walker2d-v5/chasing/lambda_0.5/seed_21/spec.json
f013765ea061082f53d3cb6a21d0431559a8a26044da35e5f6a5203e7ff510cc  configs/Walker2d-v5/chasing/lambda_0.5/seed_22/spec.json
84b9c31ed4225102082c6833aa903dfa5ad78f06bb0f0f7aa9174368210d4aba  configs/Walker2d-v5/chasing/lambda_0.5/seed_23/spec.json
5759d8db47a2bca244e0943c5fa706761015635df3e53669083b88ff635f76dc  configs/Walker2d-v5/chasing/lambda_0.5/seed_24/spec.json
84b074a42209b613604c37fd4599cb6f84db94c6033ecf3cc10886c45d717cf8  configs/Walker2d-v5/chasing/lambda_0.5/seed_25/spec.json
1929a8ce39fe1213bf72b4cb9e6154a97040822ddbd0a193af76bd89cd77f0df  configs/Walker2d-v5/chasing/lambda_1/seed_21/spec.json
c840ad2eaaafa2c5e0b4bbf28164441fbdb6588ce47b63a7e0ce6b2e3da10b2d  configs/Walker2d-v5/chasing/lambda_1/seed_22/spec.json
23ce557584b8dd817903a812099f1f1f6f2e606d0e72226492d0c3d33ef7c0f3  configs/Walker2d-v5/chasing/lambda_1/seed_23/spec.json
70fbdd5cb051dde1c5361a23e6c82de3bccb35f2ab94988c3999b1ee6715e59e  configs/Walker2d-v5/chasing/lambda_1/seed_24/spec.json
45e05a486a7d324390dd58061526a8c687baa2644089c4ca959576225a4e4dc2  configs/Walker2d-v5/chasing/lambda_1/seed_25/spec.json
e721b74a434503561bcb7bb72ec528951808ea2bce6eb07c7a90f24021f70ed0  configs/Walker2d-v5/combined/lambda_0.1/seed_21/spec.json
2b649a14027d65c96d3cd5ed70d7246feaf3a38a131b7ed49620b4461b79653d  configs/Walker2d-v5/combined/lambda_0.1/seed_22/spec.json
f1e1ddda4191a7889aac68656157f632f7a44406c19a6d4e5953d18431ed843a  configs/Walker2d-v5/combined/lambda_0.1/seed_23/spec.json
4e948957f8e1e4c8f740cade9e2be4533a2acd202f6c90d2f1075d598335ca99  configs/Walker2d-v5/combined/lambda_0.1/seed_24/spec.json
0de2d882ce207e4d6a70de5020962437372bddb890f1c92ae1210984b12fc640  configs/Walker2d-v5/combined/lambda_0.1/seed_25/spec.json
581a40c39f6aa8f67ac6e8650cba4855ac440f84fe119ff79aaf3ee75c362326  configs/Walker2d-v5/combined/lambda_0.5/seed_21/spec.json
2878f8817caf263708ba27f1837cdeee10f79925b9190ae09a898e8e54599814  configs/Walker2d-v5/combined/lambda_0.5/seed_22/spec.json
e7ec9e7216cc355094038520e7b4ebfdca4a711a0e94570abf95458fbe60bf03  configs/Walker2d-v5/combined/lambda_0.5/seed_23/spec.json
ddc857f0527e7a9937886015e447ce0e00b79931dbecdcd6c8e014d381501d9c  configs/Walker2d-v5/combined/lambda_0.5/seed_24/spec.json
c39c159184db78babc9f8167ca8bc3e127197061045360925fd1b7c630fcf448  configs/Walker2d-v5/combined/lambda_0.5/seed_25/spec.json
3ee45bcefb44f5cc4a1c2423bf0ff1bbe5c6c578f39d879ff6cff2d0c84a89b2  configs/Walker2d-v5/combined/lambda_1/seed_21/spec.json
d12050002e0776fadb412b94d86560556f682f01041270b6df4a2a492bb28221  configs/Walker2d-v5/combined/lambda_1/seed_22/spec.json
a783e6b33006ec513e876898b7a9cdfb2d26c3f95fa364ee07aba078f0864730  configs/Walker2d-v5/combined/lambda_1/seed_23/spec.json
e4b2e9dcd4998caa650a3e584c207a25f9479dba31c2b342265d6e150cd42bb8  configs/Walker2d-v5/combined/lambda_1/seed_24/spec.json
0e6954aa16c8a4ed33534db4c9394e2a01fc9d849d98e762e3f05289fc774d44  configs/Walker2d-v5/combined/lambda_1/seed_25/spec.json
6d338bbe39e22d1b433daeabc09d05f84462b8ea326bced0ac168eb41841b7a4  configs/Walker2d-v5/direct/lambda_0/seed_21/spec.json
d7cdb4530e4d58e14dd9d59fc1213f5fdf1bfa32f77898962cac09e16bbb34ec  configs/Walker2d-v5/direct/lambda_0/seed_22/spec.json
63402e80dee8d16833ffcda29b22670577502cee5ecc793da567f961a0ccab7d  configs/Walker2d-v5/direct/lambda_0/seed_23/spec.json
cd96dea2dabf4294f9b88bb4fb488f6c4490faaff82ab6269a70afaa6731e219  configs/Walker2d-v5/direct/lambda_0/seed_24/spec.json
9f49ec36b501bce8d914cbbce541dd04b4eccc0bb3c674cbc3f3bf0f8e0bae27  configs/Walker2d-v5/direct/lambda_0/seed_25/spec.json
4faa42aba4e2a3097244148e714777332c6416edd38ad2b754a273d416b3c013  configs/Walker2d-v5/direct/lambda_0.1/seed_21/spec.json
cc0accef9419ae0835ac1e6512b4976544370e0f527b29eefa8550b45a372094  configs/Walker2d-v5/direct/lambda_0.1/seed_22/spec.json
b0c659fe08cbca71c65e76de3d2a6bf7ecd1e7b9ec83a6af3522c6234bb409d9  configs/Walker2d-v5/direct/lambda_0.1/seed_23/spec.json
aab2cb0fec75058a7e0c7b3e6a111162b39afb5af1632a15907ac5a242ae2910  configs/Walker2d-v5/direct/lambda_0.1/seed_24/spec.json
6c5f9e6bab486878f1102d03f1e67624887cd4a5345404df7f360df56878633f  configs/Walker2d-v5/direct/lambda_0.1/seed_25/spec.json
ad322847232c35e3af0525f3d2bbf4611347d742111e52dfa2ed99097526f46e  configs/Walker2d-v5/direct/lambda_0.5/seed_21/spec.json
893a988a77d00a09ffe05c770232300d249efe71d142e90bdb7e01604ba562a8  configs/Walker2d-v5/direct/lambda_0.5/seed_22/spec.json
6fe24ece30648ca2479a216bd7b803c0ced60711769f6732011819dc30c1cc26  configs/Walker2d-v5/direct/lambda_0.5/seed_23/spec.json
409cb73b95c2591c413ecdf8ad986dffa143c87b71fdd7f42c503b5748330b02  configs/Walker2d-v5/direct/lambda_0.5/seed_24/spec.json
0a871d81e6ff0d132ad9422d4f60fd68112b367139a20aff91fd307cad733ef1  configs/Walker2d-v5/direct/lambda_0.5/seed_25/spec.json
bf9e6eb5fd2da565652ac83ef099d7f19ee4f2236bb4c5b66d9aeb98a5c1b3fe  configs/Walker2d-v5/direct/lambda_1/seed_21/spec.json
43ca7e9f039cfe0c60db1f5b77be23751c7df6f8920c8c19e1831241a7a648f3  configs/Walker2d-v5/direct/lambda_1/seed_22/spec.json
93260e84419233e44ca85b55e04550553ff94b71251365201d24a07061e1b851  configs/Walker2d-v5/direct/lambda_1/seed_23/spec.json
f3d0588ef034752f388e6f78b2d73ec78fcbe5db4219f6ba22b22033480dc429  configs/Walker2d-v5/direct/lambda_1/seed_24/spec.json
aa7e9e316e245bf04564512fcdb315232a1d676e253c65fa7731868b5d057af1  configs/Walker2d-v5/direct/lambda_1/seed_25/spec.json
8e3ffbeedd42d035758083a612a8003beace2b83401dedd0075b3f27fb4948b3  data/runs.json
9dd37c356eb6ca13f9de210118f23f386326c2c69715e97fda0c48bc80b43b2e  data/walker2d_reported50.json
4f179c095c013e7a2666c05ac233f9858774174bc67751a34aad11f1833c08e3  diagnostics/modality/README.md
e10a38639aee55feef799cca591a41caec8fa02784625577eb21f9eb2ee7c580  diagnostics/modality/paired_effects.csv
9f20da4854ec016573457115296060b4c9d1b3acee6f69456943d8a161f0fcf5  diagnostics/modality/recomputed_summary.csv
449737f04d2cabadf2f276f83f9d41272ffc0bf9cf5461f78f1151a6090ed90b  diagnostics/modality/result.json
82d30d7107eabd3e423da05be8f54c9ae9c6adfa5a9b32677252dae1bed1ea04  diagnostics/modality/runs.csv
e216c0b5e29cb9434002cda2ed9b327ddfafe4b06cfc12ddc38b4b0c02b94600  diagnostics/modality/settings.json
c5695d7b414ae4289b1591cfdc5629cbc702faa35fd136696324b154fa556f97  figures/walker2d_basic_learning_curves.pdf
7feafa18ab5216683c6a20ddb58a9ce1ee209bbdae0c6357a2e008e89310a23b  figures/walker2d_by_method.pdf
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  historical_sources/3a04117f4a69d1c5/aac_experiments/__init__.py
edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078  historical_sources/3a04117f4a69d1c5/aac_experiments/algorithm.md
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  historical_sources/3a04117f4a69d1c5/aac_experiments/algorithms/__init__.py
7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1  historical_sources/3a04117f4a69d1c5/aac_experiments/algorithms/aac_continuous.py
655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf  historical_sources/3a04117f4a69d1c5/aac_experiments/algorithms/aac_discrete.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  historical_sources/3a04117f4a69d1c5/aac_experiments/runners/__init__.py
54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3  historical_sources/3a04117f4a69d1c5/aac_experiments/runners/train_continuous.py
7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34  historical_sources/3a04117f4a69d1c5/aac_experiments/runners/train_discrete.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  historical_sources/a37324d4a09c0783/aac_experiments/__init__.py
1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b  historical_sources/a37324d4a09c0783/aac_experiments/algorithm.md
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  historical_sources/a37324d4a09c0783/aac_experiments/algorithms/__init__.py
4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa  historical_sources/a37324d4a09c0783/aac_experiments/algorithms/aac_discrete.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  historical_sources/a37324d4a09c0783/aac_experiments/runners/__init__.py
49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490  historical_sources/a37324d4a09c0783/aac_experiments/runners/train_discrete.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  historical_sources/f7b405d037d36ff4/aac_experiments/__init__.py
1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b  historical_sources/f7b405d037d36ff4/aac_experiments/algorithm.md
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  historical_sources/f7b405d037d36ff4/aac_experiments/algorithms/__init__.py
f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09  historical_sources/f7b405d037d36ff4/aac_experiments/algorithms/aac_continuous.py
4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa  historical_sources/f7b405d037d36ff4/aac_experiments/algorithms/aac_discrete.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  historical_sources/f7b405d037d36ff4/aac_experiments/runners/__init__.py
54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3  historical_sources/f7b405d037d36ff4/aac_experiments/runners/train_continuous.py
49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490  historical_sources/f7b405d037d36ff4/aac_experiments/runners/train_discrete.py
4895f4970c99f6e176c015986771c928bdbc92c868ad62cd6ac9ddad89d8df45  requirements.txt
6a99698bff9f3f80ec7c459418df73f99928788c3f8ae3292529c09aecf7ea33  results/Acrobot-v1/chasing/lambda_0.5/seed_1/metrics.jsonl
848c2ecb900a257497820f4010350947cd043ed78e795b530e11ce7a897afd74  results/Acrobot-v1/chasing/lambda_0.5/seed_1/result.json
45b77abb46ea3c6dc3b0259c0497f080c4534d259a6d36cafeb20deeb912aa48  results/Acrobot-v1/chasing/lambda_0.5/seed_2/metrics.jsonl
2cf02bcc4954a79f3cd3b0e441a4e0493715ee715e214d8ee343b1d52ab8fc80  results/Acrobot-v1/chasing/lambda_0.5/seed_2/result.json
e8a43bfaac05995a250e42af84259b800ee3cb2f054f1c0e61bbb794a978c629  results/Acrobot-v1/chasing/lambda_0.5/seed_3/metrics.jsonl
674786636cf3f454146c2735d2921877a5dd84cb3eb53b6269c78cc2110eeb81  results/Acrobot-v1/chasing/lambda_0.5/seed_3/result.json
f3a77720bd7b9cdd5ad2be8515034cce9771695e8e223159aefee479c9d8a6df  results/Acrobot-v1/chasing/lambda_0.5/seed_4/metrics.jsonl
73a16288d94f83fc163d62a3ff26bc78e5b4f99296f2262b5a81c332ed2bc289  results/Acrobot-v1/chasing/lambda_0.5/seed_4/result.json
d7519adb8db15e268857213192452c2abcbce9b73fae86620dfa956e45ced1ab  results/Acrobot-v1/chasing/lambda_0.5/seed_5/metrics.jsonl
51ef9c9aa0697c215f5ee55770c4c5dfb9e4f6f1c5a6acf27bb173601b583048  results/Acrobot-v1/chasing/lambda_0.5/seed_5/result.json
163af2d8d7cdbfbcb17a67ad677fd28b9fe96ecb6f3d74845a8243667d021329  results/Acrobot-v1/combined/lambda_0.5/seed_1/metrics.jsonl
29d020bb7514adf1a0f741a234ec271e4783fc80e2cab36f1ddd4980091ea7c2  results/Acrobot-v1/combined/lambda_0.5/seed_1/result.json
ae2cafaea52ee27eacd04f087b5714d6ebde792b0f85bed8044dfb2b82fd2f39  results/Acrobot-v1/combined/lambda_0.5/seed_2/metrics.jsonl
a85928c4459a1f44f8a55cc71c40f3a71b81f933f0f59daf340762da3fdb1687  results/Acrobot-v1/combined/lambda_0.5/seed_2/result.json
e198217eb63fc15e69c75425bf2f56e171cc699026ecc12005f890024b069e29  results/Acrobot-v1/combined/lambda_0.5/seed_3/metrics.jsonl
539970df494af269b656f6a13ed8aee4cde425141981c7f95531a37255fbc50e  results/Acrobot-v1/combined/lambda_0.5/seed_3/result.json
62618965e9a49dc96263ff563097923039098e5982c7bf5451755265cc1ff909  results/Acrobot-v1/combined/lambda_0.5/seed_4/metrics.jsonl
a0627ad5fa3ab994f6bacbfb4077c775d1662cabd6025f4f6074224e63c720cc  results/Acrobot-v1/combined/lambda_0.5/seed_4/result.json
7e4d6e1a4391b3427a6e35b426d182f9bf9bc083b7ac7fc39ba7cbe5917b5ffe  results/Acrobot-v1/combined/lambda_0.5/seed_5/metrics.jsonl
6a3c39d97e9808d214b7568f197835de6fad63847e507e8514643dacf591ea18  results/Acrobot-v1/combined/lambda_0.5/seed_5/result.json
e38447c61137139ad917ae9ed966493f82179f840367eea1b269848e10a21273  results/Acrobot-v1/direct/lambda_0.5/seed_1/metrics.jsonl
6a8ae5cb2e85015a53038fa01965675d38ec0fefc3a093b11384c39e4b8dd6d4  results/Acrobot-v1/direct/lambda_0.5/seed_1/result.json
f10b242f69aa782449a08fd6a5620ed2e12513b7d2a82067612119f99f7e51f1  results/Acrobot-v1/direct/lambda_0.5/seed_2/metrics.jsonl
52c9e89d729164814f00305da79edf4455a6d540e3456016739e57f5180e994f  results/Acrobot-v1/direct/lambda_0.5/seed_2/result.json
79832aaded96ee88d317058e9e75b7782a3d429c32603fe6d7ac4f18e9e216a5  results/Acrobot-v1/direct/lambda_0.5/seed_3/metrics.jsonl
a2f19f3b19a3cb4c3bb2bc0ad681a846ad6400f0f18df2edd57374ffefacb2d0  results/Acrobot-v1/direct/lambda_0.5/seed_3/result.json
779d1bc0eb19c43c0f0fff249abdb9b723819d39503051d501c28ac6fbafd5bc  results/Acrobot-v1/direct/lambda_0.5/seed_4/metrics.jsonl
5c341ee9120cc0dc119b58a9da22d36e8183337d7d3fbfc504776cf278408d0d  results/Acrobot-v1/direct/lambda_0.5/seed_4/result.json
15bc486a734b343a32d8ef778bc0fbcf805cb17d171dd8361013c5bb9c876abf  results/Acrobot-v1/direct/lambda_0.5/seed_5/metrics.jsonl
a5bec8b2ada009e9e8226cc008aa881d1aa54efd6edf8fd456a6640e866f25ff  results/Acrobot-v1/direct/lambda_0.5/seed_5/result.json
e9e3cffbfcc2eaa36b4fad205164cf15dd4f812f40ab8548dfaec94d0250d0c1  results/CartPole-v1/chasing/lambda_0.5/seed_1/metrics.jsonl
8405037ed6531312ee8ac7520bd524c06e3e89f283609e664c3b6e44dc78a35a  results/CartPole-v1/chasing/lambda_0.5/seed_1/result.json
bd557bb3066b16e2fdae1264befaab715377635ddbbd99d11dda466a71d313cb  results/CartPole-v1/chasing/lambda_0.5/seed_2/metrics.jsonl
cd72c80df9ebd1872e6d013ef95b2ff80ca7160bc02a8bb600e5dd41f3b8881c  results/CartPole-v1/chasing/lambda_0.5/seed_2/result.json
5a0c95ec5babdec22b4921e2437be32fb0384a72dcafc4a491c31d6c7100a8ed  results/CartPole-v1/chasing/lambda_0.5/seed_3/metrics.jsonl
9a5fecd9aec3d3c2b2e63e0ef3d4cd2ce4abb78ed22b8cb539279b1d52e588cd  results/CartPole-v1/chasing/lambda_0.5/seed_3/result.json
95b329e0d74e25bed33d0e9088a2f3cb6771d06f32d5426393766ebacc88e357  results/CartPole-v1/chasing/lambda_0.5/seed_4/metrics.jsonl
48e02259de9806bbf3d0f93b3b9823f68447ac79909a0d87f76d2a33032914ce  results/CartPole-v1/chasing/lambda_0.5/seed_4/result.json
db7a30028a4cbf9a7d5ed7dcff79afc4d296552d9455ae850fcdd166809dbd33  results/CartPole-v1/chasing/lambda_0.5/seed_5/metrics.jsonl
ebd863b6f9b21e120567a9b9736c23ed8a64ded4dfbfbb4b0279be10ccdebbd2  results/CartPole-v1/chasing/lambda_0.5/seed_5/result.json
f233d77a78f4610b7aeb5c36e0bf0037480535f4fee26fc4e9f11d02534aa68a  results/CartPole-v1/combined/lambda_0.5/seed_1/metrics.jsonl
13c5e00fab2469caec44f3c7928a98a8fe2a3d9ccafe3f3124567a9bdf5ee6a0  results/CartPole-v1/combined/lambda_0.5/seed_1/result.json
5bbd545abb34e56d2fb2e029f5ec1c48addbe6a86110132fab539c740a854a48  results/CartPole-v1/combined/lambda_0.5/seed_2/metrics.jsonl
3a65fdd0412d96d3a151ba4ccfd385faceb8461f75f6ebe9196a568a707d630f  results/CartPole-v1/combined/lambda_0.5/seed_2/result.json
dea99e0a4318129c1b939c11642772f130b8be655e288a95a7a9647d8a811f20  results/CartPole-v1/combined/lambda_0.5/seed_3/metrics.jsonl
5ac05a67be391b6a13b77f776262c0056d6b5ea430916b1ae01bc07001343533  results/CartPole-v1/combined/lambda_0.5/seed_3/result.json
3082ab867ca43ccb9176e1ef2dfe85669d15e8a0617d318e255702dd90062a10  results/CartPole-v1/combined/lambda_0.5/seed_4/metrics.jsonl
a42abc08ae70d7de87a31adbef30f9400b7b33d506b70b2fe39d0937b670abbe  results/CartPole-v1/combined/lambda_0.5/seed_4/result.json
1d21064429f2d8dc8bd15aad0cd2f1e4e691554cd2fbf4dce2ff7df912b04439  results/CartPole-v1/combined/lambda_0.5/seed_5/metrics.jsonl
cef671aac09259ad2195078ab192a13528c6ba37313c116228309887a7a61169  results/CartPole-v1/combined/lambda_0.5/seed_5/result.json
65b1ad5e377b587807ec5a178b6ba5acee368a3bd3647c4c8408e250918e9cc1  results/CartPole-v1/direct/lambda_0.5/seed_1/metrics.jsonl
b9ee3e83a76c9d596d73cc220b043ee147b0b4c365be74f67842dc3e5f7d2304  results/CartPole-v1/direct/lambda_0.5/seed_1/result.json
b4df32106d0de89461ff97fc01570c6bee1200458e306cc043423d15c5a40597  results/CartPole-v1/direct/lambda_0.5/seed_2/metrics.jsonl
eda3c78cce0216ddc0039627330f49ee8310bebfe0dcc3be409acc22a95db61f  results/CartPole-v1/direct/lambda_0.5/seed_2/result.json
83e08f1c6a8ff7c2c93aa5141aae841642d757c5adec445a59472b5e4697d38d  results/CartPole-v1/direct/lambda_0.5/seed_3/metrics.jsonl
29079d7e4f82f2c735e3fffce590c06fb1ef642cae0c16881140962a04a18753  results/CartPole-v1/direct/lambda_0.5/seed_3/result.json
cc3bbcda053aa497d9f495b903cc47413367b0c25e0ac21dae66068fbfbde3b3  results/CartPole-v1/direct/lambda_0.5/seed_4/metrics.jsonl
6b00a12cb7d0c593b7e23fab6fd0b8431e52f73d9ab1c1b45b4ededf38d9c73b  results/CartPole-v1/direct/lambda_0.5/seed_4/result.json
272cf83214e6e5694e2984df2e06777ac2314d20fc5434f2a7db030111aeca5e  results/CartPole-v1/direct/lambda_0.5/seed_5/metrics.jsonl
1e467507280e5fce0030fb5c7b0f61297024701c72fde7e4a501731fee5ffdf4  results/CartPole-v1/direct/lambda_0.5/seed_5/result.json
5a6d17f4d6073b939c17fb6e8c43b4960aa752b45f310e6dd46cf287c412aa89  results/HalfCheetah-v5/chasing/lambda_0.5/seed_1/metrics.jsonl
fd7ac786d4d1a55be1dd2edc84393e8963adda1eff577186279b0fe7bf3e8b98  results/HalfCheetah-v5/chasing/lambda_0.5/seed_1/result.json
e6bb315c96eed51a7f6976ee8ea8b3607cd828d39017de28444585b3dbbb0fb5  results/HalfCheetah-v5/chasing/lambda_0.5/seed_2/metrics.jsonl
6cb7da4817b8e34ba18baf4996ee4b64a11a3ac07c849acc4c7985d2c95cd159  results/HalfCheetah-v5/chasing/lambda_0.5/seed_2/result.json
c633c9656a8d039b6bd8b50b52cb4d44ed1b8b154f91961ee2ed150bd8445664  results/HalfCheetah-v5/chasing/lambda_0.5/seed_3/metrics.jsonl
01ae6ca843013dfb39ed7addc0f20c7603a92400f6583ac55725508c483dbb0d  results/HalfCheetah-v5/chasing/lambda_0.5/seed_3/result.json
26f866ced80a8879ddfd70882ae0f8c457be0b77e433e87ceebc56876d2d8c7b  results/HalfCheetah-v5/chasing/lambda_0.5/seed_4/metrics.jsonl
bb593344823b42311a0b4e4873dbaf509986065078d8e828eaa37715bb5237cf  results/HalfCheetah-v5/chasing/lambda_0.5/seed_4/result.json
4e9d9cb1c422929e1a66e3be85b44e493fd06e738efa99251b7f13e0ce8c8624  results/HalfCheetah-v5/chasing/lambda_0.5/seed_5/metrics.jsonl
f0e123b14eaf414cfea5a48c5c433930228db60f5d36411d6bedd8894df14a32  results/HalfCheetah-v5/chasing/lambda_0.5/seed_5/result.json
347d2b3a9093d37aebe6127ce5fa62489ad7dd664a149f0fc0f1f8dadc13afb7  results/HalfCheetah-v5/combined/lambda_0.5/seed_1/metrics.jsonl
b0905561ad6ff9ae35a3e20dec587c0c288158bcb88f8397e749bbf3e83e94e4  results/HalfCheetah-v5/combined/lambda_0.5/seed_1/result.json
893bece32e17b9119035c850f64c449c4f87d8b900a1f06ef7fb3e6d8453a817  results/HalfCheetah-v5/combined/lambda_0.5/seed_2/metrics.jsonl
282c274d04cc5f1e31524738fe1228bf219c40a126892098ef814527eb21f2f9  results/HalfCheetah-v5/combined/lambda_0.5/seed_2/result.json
74a4012c7f6dd85df01f7b0fecf44cb30a465e3a9cdafc53a7002b224ecc5f50  results/HalfCheetah-v5/combined/lambda_0.5/seed_3/metrics.jsonl
90028603a98810cb06e8f56cc0ce4e15d0e0823ef3a56402d841e890dd06180b  results/HalfCheetah-v5/combined/lambda_0.5/seed_3/result.json
788e80f7440d4baa154c309c785ba7a1d28154badf5cffb91638780f3415e8a9  results/HalfCheetah-v5/combined/lambda_0.5/seed_4/metrics.jsonl
e6f1290e3b57eda0b79023807264308c1904fd215607e9fea31520f3f69e46a4  results/HalfCheetah-v5/combined/lambda_0.5/seed_4/result.json
bb11b5b9570bc9ab8a49830f96f9d0d0a8ab74daf9c5d53e3bdb7396d681bf3a  results/HalfCheetah-v5/combined/lambda_0.5/seed_5/metrics.jsonl
2e2b125878c2e4566a78eda41a23a5238d428aa7918df83141e6fd8fb92c7be6  results/HalfCheetah-v5/combined/lambda_0.5/seed_5/result.json
b3ca18cfc31d5f0aea8032b310b094b41f8d3504d767c3345a07e02cd7979004  results/HalfCheetah-v5/direct/lambda_0.5/seed_1/metrics.jsonl
4d3486ed9762128ae1e358edf876d9d5cd6d18022ee8e80f9b1d26d4c27675d2  results/HalfCheetah-v5/direct/lambda_0.5/seed_1/result.json
d0cf7132f0401dfb6b8b499a4afd9cbd9d746b6da6028cc37006f7f2d162dfc0  results/HalfCheetah-v5/direct/lambda_0.5/seed_2/metrics.jsonl
c271f8791723fc9ee3e6187b1f1739dcace003f2e965477f890e735475421dc2  results/HalfCheetah-v5/direct/lambda_0.5/seed_2/result.json
d33dc93e95b1a23f2175c0cc504912efc5254df34f1086a76bba06b7cd51e7cc  results/HalfCheetah-v5/direct/lambda_0.5/seed_3/metrics.jsonl
5a3cff280a7af41bf59c2f3856420759a87bf04a1aafbd6c2101ae184460ab1d  results/HalfCheetah-v5/direct/lambda_0.5/seed_3/result.json
1883c4cb25b14294181cdf2491834377a7f6ded2cd3efc9021973c67dd0d9586  results/HalfCheetah-v5/direct/lambda_0.5/seed_4/metrics.jsonl
8ad4626a1a52f31261f7002a5dd9960950a6b37d2061d842133b7fde32b588c1  results/HalfCheetah-v5/direct/lambda_0.5/seed_4/result.json
1a896a01d3418341a30eb5aa171ac3c5338099405ffb4f900d19620a17d5b3ef  results/HalfCheetah-v5/direct/lambda_0.5/seed_5/metrics.jsonl
06070b7c56368f8e9d83f0e8ec5245ceef17825e69918976f2392623cc483034  results/HalfCheetah-v5/direct/lambda_0.5/seed_5/result.json
b905fa1462173465d051c4cf37ee872282c3915dc535af5956ab7a7548e01530  results/LunarLander-v3/chasing/lambda_0.5/seed_1/metrics.jsonl
6589f1f0cc1ba27e3df0610a834fcf8ba091a6bd2b4fb5e843734a704956f65e  results/LunarLander-v3/chasing/lambda_0.5/seed_1/result.json
02f1d737afcd045132f1bc44c957d0b4c1fbcafe9b0393b2dff18bd2bbd7cf78  results/LunarLander-v3/chasing/lambda_0.5/seed_2/metrics.jsonl
de12555fa4c592a0e27e974a07c03090cc202ae42594983859d16dea0045f851  results/LunarLander-v3/chasing/lambda_0.5/seed_2/result.json
6b69a6f50455e92453389f66e5c0fe272000bd0d2f5d75acc683b790d7eef3ea  results/LunarLander-v3/chasing/lambda_0.5/seed_3/metrics.jsonl
19a4a0fe644f15c83736a1316713d1990875e8d33e587938109f451c2b620470  results/LunarLander-v3/chasing/lambda_0.5/seed_3/result.json
34c7a035b4357c52b373cfac27f5d97b0de2e3e3eb6336646f1158a423fd64ff  results/LunarLander-v3/chasing/lambda_0.5/seed_4/metrics.jsonl
16e76befeb93aad3b175cd674fea5421efca619ed4278af168b6d74b2aa4211a  results/LunarLander-v3/chasing/lambda_0.5/seed_4/result.json
255b8ae661fe119ccda0b922cf046b012ced0b372e413b584960affbaa35fbec  results/LunarLander-v3/chasing/lambda_0.5/seed_5/metrics.jsonl
12ccb89c089cb4a974ed6cecd83743f5d268f38ed939d963d2f7f671ee47088d  results/LunarLander-v3/chasing/lambda_0.5/seed_5/result.json
a1df0163c24b06fad5712c914c12c44b101272b16f0d353ff7a6e8b71ff6a306  results/LunarLander-v3/combined/lambda_0.5/seed_1/metrics.jsonl
c42883bb94dd17222b5ad5bb296784ad4925ece48bbab9cfcb10586a40bc4535  results/LunarLander-v3/combined/lambda_0.5/seed_1/result.json
f58d76114e8fb8215c6b2330b368c7e733c7390700c4426de3ca31aefea71f6b  results/LunarLander-v3/combined/lambda_0.5/seed_2/metrics.jsonl
6ae4a4ff96814826447629d2b06caa3f55a077eefa9793ef39d3be2a3978e0fa  results/LunarLander-v3/combined/lambda_0.5/seed_2/result.json
802a996127020cdf07e5940d959e1a3572919a1625f563895364cf03e2adc00f  results/LunarLander-v3/combined/lambda_0.5/seed_3/metrics.jsonl
53e13fc4e6b0baff18751e13aab5bbcdde61779912c5126100703e4741f2ea07  results/LunarLander-v3/combined/lambda_0.5/seed_3/result.json
1a74467569357a77d51ebe534a0b80be5a484285095ffb80f9b147e143c7b042  results/LunarLander-v3/direct/lambda_0.5/seed_1/metrics.jsonl
b7cb55284f380f43a7055d080f9c06f2b0741faaa60a316e3295052464545973  results/LunarLander-v3/direct/lambda_0.5/seed_1/result.json
ef90da7b4d49d463dd71369492d889d0f4e6bff99ade10d4e4561807d6570b32  results/LunarLander-v3/direct/lambda_0.5/seed_2/metrics.jsonl
e8214e3d5337ff784426e255a7183093d40e1754bde5bc9249ac271830ab8156  results/LunarLander-v3/direct/lambda_0.5/seed_2/result.json
2db015d5e179d89ff0425109a9be53e211b02b734770c81c9c10ec5b156e0af3  results/LunarLander-v3/direct/lambda_0.5/seed_3/metrics.jsonl
ecb45398768aea893c905503ac363edf772620b6f7563b8e1cf4c5a08918166b  results/LunarLander-v3/direct/lambda_0.5/seed_3/result.json
18ed74e4008383206663a46ba46657cb3f028dbd691b84dfd2263be10f008a04  results/LunarLander-v3/direct/lambda_0.5/seed_4/metrics.jsonl
154f8d876edf436e4e67f8fb663c5ef1f64b8bde60374aaa1bc5f1bd93de0a83  results/LunarLander-v3/direct/lambda_0.5/seed_4/result.json
21d2e41fb33e318d2aaceddca6f40a1999c966f85e4f420fe3357524a8187303  results/LunarLander-v3/direct/lambda_0.5/seed_5/metrics.jsonl
2c5a739f70974924c3e79023ad4d347d2177aacc4e6d36dc06924a543a707a59  results/LunarLander-v3/direct/lambda_0.5/seed_5/result.json
f42a4c0f7a78fc825ef34e0cd0bb98db7fd25222381185f30d1a05d1c56f160f  results/MountainCar-v0/chasing/lambda_0.5/seed_1/metrics.jsonl
d23960f4e057045b558143f4de8e9dc49627e14d4ed41c645b4ce6bee7b501ce  results/MountainCar-v0/chasing/lambda_0.5/seed_1/result.json
b8510dca5b25f431609c315b11c89a8709f6a5531d55e9da55467262dc1b605b  results/MountainCar-v0/chasing/lambda_0.5/seed_2/metrics.jsonl
a7381140e181ee1e0741d6d61f2e8fd9927f501798ffe69033ee8f0e0b27ae7b  results/MountainCar-v0/chasing/lambda_0.5/seed_2/result.json
5ae6b0deb25c741df90a2ec441c47f28d5cfdb48e223d0c875019d6a6a09ae54  results/MountainCar-v0/chasing/lambda_0.5/seed_3/metrics.jsonl
07a6d0f6a070e032f69caa3eae8ebfa8adb8a6455fa442b3e1d9a344a669253c  results/MountainCar-v0/chasing/lambda_0.5/seed_3/result.json
b74060b9def3f4a2b103969a337f830fa73775f3c9a06dd9ed0cf88d212956c8  results/MountainCar-v0/chasing/lambda_0.5/seed_4/metrics.jsonl
ce1af56ae32aa318c143221f9e09e0cd63c8c17e2e4499ccd6d8eb8f928b8166  results/MountainCar-v0/chasing/lambda_0.5/seed_4/result.json
8eb79da309d1457cae4e4d5eaba1193d33e8e99822f9d60db5b639972613e54d  results/MountainCar-v0/chasing/lambda_0.5/seed_5/metrics.jsonl
14832c2a9fd4159b851ad287763154f9d080b6351a185bee81680ea4d27430b4  results/MountainCar-v0/chasing/lambda_0.5/seed_5/result.json
165480e8c587cb2abd0a4982a77bb47b5b0d5bf48ae81e48a493756a8c4e9fe0  results/MountainCar-v0/combined/lambda_0.5/seed_1/metrics.jsonl
8f96849af431e751c2828a4fffac7b497989b7ce9c248cfe3f4373b809040d18  results/MountainCar-v0/combined/lambda_0.5/seed_1/result.json
7547319ba981e205ff2aeefc2fa180c567e2bb4460341921cbdc0c909db3e3d6  results/MountainCar-v0/combined/lambda_0.5/seed_2/metrics.jsonl
f07ee29b7f319097a16fd24240dc96818229cf17a116965f81a037d05dbf92dd  results/MountainCar-v0/combined/lambda_0.5/seed_2/result.json
c376ad142c46a92d7ee534ebff774c6b87dab4f3636e5c36f05c6ce7fc4c2da2  results/MountainCar-v0/combined/lambda_0.5/seed_3/metrics.jsonl
c8d85f675c68117857c41d2f0bdf7745916238b6099762c23c937c9216d2c695  results/MountainCar-v0/combined/lambda_0.5/seed_3/result.json
417cd8f436b4e2cbfc06cc5509c281d3b81d8015018fdcc7a26ea634bdc4cb00  results/MountainCar-v0/combined/lambda_0.5/seed_4/metrics.jsonl
778a15f8758e9b93d14758aea50d197f8e97013cd30a11c878b4ad4b920dcd6f  results/MountainCar-v0/combined/lambda_0.5/seed_4/result.json
3b3456016ce29e0c6dad084ffb2ea111abe333866b68f059852b2f20024d8751  results/MountainCar-v0/combined/lambda_0.5/seed_5/metrics.jsonl
86fd25475a0cbad1fdbd24b374bcf6335ff887eed3f0612a6cb0835b5a80ec0e  results/MountainCar-v0/combined/lambda_0.5/seed_5/result.json
1280fc9296ff4e0c3bfa988279c2b3e5a0d7277d651cd3b698f998b974fd549d  results/MountainCar-v0/direct/lambda_0.5/seed_1/metrics.jsonl
81dda27020399912e2e0697636d96f3a0021c95fa0c9f3e0276b3cc69b97656a  results/MountainCar-v0/direct/lambda_0.5/seed_1/result.json
5ae6b0deb25c741df90a2ec441c47f28d5cfdb48e223d0c875019d6a6a09ae54  results/MountainCar-v0/direct/lambda_0.5/seed_2/metrics.jsonl
71c1ce0e203a35ab2c59ed4018093420705f825d6ca05635f3f0ba425262062c  results/MountainCar-v0/direct/lambda_0.5/seed_2/result.json
06eb1f36dc661e2617889b4afb58ae3029b0cd9fcc87d6dd0b1a1a4e1a125ab4  results/MountainCar-v0/direct/lambda_0.5/seed_3/metrics.jsonl
80f74e678c60195a0ab3e40e10676b4684a20b4d1cae79d17da3acae93b8d7d7  results/MountainCar-v0/direct/lambda_0.5/seed_3/result.json
94857a16d6c9e15d02d309716d38563cf187c9e538591c2bb7074475861f95dc  results/MountainCar-v0/direct/lambda_0.5/seed_4/metrics.jsonl
f03c2e8f36d14ca52bf1a718d44b5a75e28b983c4e61f35c7dc25a11615ded11  results/MountainCar-v0/direct/lambda_0.5/seed_4/result.json
245b59b0b7546ca2fe937db77639541c60ed8eb4c23db57f028d4b7cbac04e8b  results/MountainCar-v0/direct/lambda_0.5/seed_5/metrics.jsonl
68ac937b0ae6ed76c044463349f07e14adb47852e480a695e8c1e4fb19a09da0  results/MountainCar-v0/direct/lambda_0.5/seed_5/result.json
da248807c7b42b674c51de19fa5891efd28739a1d4f9bdba7288816605ad9a27  results/Pendulum-v1/chasing/lambda_0.5/seed_1/metrics.jsonl
fb6ea45fdd427fb93b174fa00932cc61e7494e880ba9476f376de082833be7f9  results/Pendulum-v1/chasing/lambda_0.5/seed_1/result.json
5301e51f1e55fdd6ab13667810160b6dc19c65828b59ada4db934b803fb6bbbc  results/Pendulum-v1/chasing/lambda_0.5/seed_2/metrics.jsonl
e42d8b2c58362a1661a7a162dbe4815b119848376627da12cc711491698ff2f0  results/Pendulum-v1/chasing/lambda_0.5/seed_2/result.json
ee636d707db0e836c2f02a83832178b0ca2cdd8ba76c99480fd6bab29aa416af  results/Pendulum-v1/chasing/lambda_0.5/seed_3/metrics.jsonl
39386ca3d261ee2d836ed5c7824fb70ca5a4599de52cd970684ede4e52f26d88  results/Pendulum-v1/chasing/lambda_0.5/seed_3/result.json
03230b717b81d64e51f1e69bd2053c9a3a37914aafb6ad99355db3fd62d523b3  results/Pendulum-v1/chasing/lambda_0.5/seed_4/metrics.jsonl
a924410cdacaa73c383c66fb0ef1e27dcf313ecc63e685d2706ba70d623ff501  results/Pendulum-v1/chasing/lambda_0.5/seed_4/result.json
0d8a44e14742d9c5f8dd2551d7a0da05724d6cdefbbce6ae01eb09964598cc76  results/Pendulum-v1/chasing/lambda_0.5/seed_5/metrics.jsonl
276eb9c02559c01bde77d64c65c849eea7739d41082488e9e918ec7f346768a7  results/Pendulum-v1/chasing/lambda_0.5/seed_5/result.json
4a5ecfc2efd3aa768889c872946a68f639866f22bbb92a8b29247e0f36a06c15  results/Pendulum-v1/combined/lambda_0.5/seed_1/metrics.jsonl
6f2bb2f9fafdc06b89f2be1cab219504aba65f071c6017c6a805bd3d73f79feb  results/Pendulum-v1/combined/lambda_0.5/seed_1/result.json
74a98e26938f5be3fbe1b4c6115b19b8df7b505a5ff35be5db4e7ae606431ed4  results/Pendulum-v1/combined/lambda_0.5/seed_2/metrics.jsonl
d84ff755514184fb85211235f0f2911e56049272aa4dbb327d4adf13c527e939  results/Pendulum-v1/combined/lambda_0.5/seed_2/result.json
3c7a9357a1d4efdc9b43340130748e35a5677753ac4ba06f7758e6d14831c4f0  results/Pendulum-v1/combined/lambda_0.5/seed_3/metrics.jsonl
d8cad3bcad3babb8fec00769526c5400fc64292dbd2797052c3793b8418cc959  results/Pendulum-v1/combined/lambda_0.5/seed_3/result.json
61b215c50f56d65ff9b4fa407fbf64b5b3334d75ef0068cc9cda383273150738  results/Pendulum-v1/combined/lambda_0.5/seed_4/metrics.jsonl
df08212c3829a23b8481f0c5aa6c290db2b58bd5203904ce409d1b51f0796a8c  results/Pendulum-v1/combined/lambda_0.5/seed_4/result.json
5562ce3a061ebfe034c22ddf84cb6539753e17b326ec878f5019aa6b85fb96eb  results/Pendulum-v1/combined/lambda_0.5/seed_5/metrics.jsonl
3aad531b4f54f27e35d8bacf8f28e2a425c81a9e166aa97a528548726a53ff04  results/Pendulum-v1/combined/lambda_0.5/seed_5/result.json
ab6f8d89cc06ad4f571e9058f4685540a8ddae1be9dce42a75c239574ae8ec7e  results/Pendulum-v1/direct/lambda_0.5/seed_1/metrics.jsonl
80789d5efc566ed2b382510033d319ddd694ac8aeb46d06a3737f37e3c660457  results/Pendulum-v1/direct/lambda_0.5/seed_1/result.json
bac88090561790076c5446386d3fd38fce8fe81b579f96d199b14a9d0b070794  results/Pendulum-v1/direct/lambda_0.5/seed_2/metrics.jsonl
6756e4964bba93f01b24673d5cdb2e17648295a64d0f5d64b27609ddb001a33b  results/Pendulum-v1/direct/lambda_0.5/seed_2/result.json
358e21b368f5a473be58137017bce823b88ff1ad6120358fabe027d33ed66ac5  results/Pendulum-v1/direct/lambda_0.5/seed_3/metrics.jsonl
d0727ccfb2b15a9cb04d6c28c75f9f6131bab7a3cd517121e3ec8c86b30ad355  results/Pendulum-v1/direct/lambda_0.5/seed_3/result.json
b195aa337a2d97e97c7171c04004ea3478e863c81425cca6fbc30cdcb7123d18  results/Pendulum-v1/direct/lambda_0.5/seed_4/metrics.jsonl
2c26c69e0b690477584f8be68cab3f836d92b13756e1840c4fbb0f6424aa4947  results/Pendulum-v1/direct/lambda_0.5/seed_4/result.json
eaa3d1af514a7888c60ad01a4639357f0734f7bbb90fef13efb50b4cfc8200e3  results/Pendulum-v1/direct/lambda_0.5/seed_5/metrics.jsonl
a8a7237a88163f4b0960639638ed88a2a4492bf830cb06e48cf4cd77abb60946  results/Pendulum-v1/direct/lambda_0.5/seed_5/result.json
2d6ad6c9dcadfeeefa5b3ac28fed259b0b2a95920b8bc85902c288bcca27ded8  results/Walker2d-v5/chasing/lambda_0.1/seed_21/metrics.jsonl
7f1a47b2acf76469733c31a884ed596ee504b5d53aef5d8f0804f03f23c39e08  results/Walker2d-v5/chasing/lambda_0.1/seed_21/result.json
27bd6a052a02889053e0baa54cffd4fa426bfe50be181305a7a58bad53b305d7  results/Walker2d-v5/chasing/lambda_0.1/seed_22/metrics.jsonl
3654cbe4ef52f07a7bf10ed64edfbce932e8768c307469bfb1feaf771f1e0d53  results/Walker2d-v5/chasing/lambda_0.1/seed_22/result.json
88359f7f61ed9ed783dfd694e5b3c050f5771bdf3a3c62fccd5fbadfeeb2cb65  results/Walker2d-v5/chasing/lambda_0.1/seed_23/metrics.jsonl
ef6ac1f249b753eadf9596a48727a2591de38d944f9ec59f703331d164c099af  results/Walker2d-v5/chasing/lambda_0.1/seed_23/result.json
d8f3eb29cd9d11694e4c00e0efca51ed288296cdd5808364005bcd599fb19399  results/Walker2d-v5/chasing/lambda_0.1/seed_24/metrics.jsonl
e5fd116d3fd8b39a5c885b07e3da4f0843ecc97ad39054cf5c1e0993ff3f6bca  results/Walker2d-v5/chasing/lambda_0.1/seed_24/result.json
9531318196998685048f6af89840ce49090cccf56c25af3dbef784a48d727038  results/Walker2d-v5/chasing/lambda_0.1/seed_25/metrics.jsonl
93bf61fdba30d03546eb47d2145ecf17921580dbed8b5ebf8827ee74edcbe764  results/Walker2d-v5/chasing/lambda_0.1/seed_25/result.json
dccc850f79845d585e0330e9f030bc0d36b975962b42498b82cbc9cff1d0b492  results/Walker2d-v5/chasing/lambda_0.5/seed_21/metrics.jsonl
1ab0b3c0d80cff58573b6bacbecdb798e9654abda4bbf906bd3df9fdefc70eaa  results/Walker2d-v5/chasing/lambda_0.5/seed_21/result.json
0b17e8e1e7bdf99d18389aa85395a7189c74e29474884f9e50f29cd8078ed00b  results/Walker2d-v5/chasing/lambda_0.5/seed_22/metrics.jsonl
247a706436062462e0abbb765add73a27914857e40b23d919b2afcadc62e0fc8  results/Walker2d-v5/chasing/lambda_0.5/seed_22/result.json
9f97e2aad25c965f2e9581bc17522aea4388e475fd17ffb6cf111853241d4dfc  results/Walker2d-v5/chasing/lambda_0.5/seed_23/metrics.jsonl
6a8aab51b74a9c401df351119f459f1edcc8be4152991f223b71f89546ce54ad  results/Walker2d-v5/chasing/lambda_0.5/seed_23/result.json
6744d6306f3c0151b1e0d77981b7f68aa1a5adff34f30e9459aad0ca844a2f3e  results/Walker2d-v5/chasing/lambda_0.5/seed_24/metrics.jsonl
702b3f8293d649f85aef5b1f1755b0612be9375fe435c98687a25ece1a29e8a0  results/Walker2d-v5/chasing/lambda_0.5/seed_24/result.json
8e96c327d3df71dcf51a47823060cb72526e3e8da1d8e7395afd1a4620f70809  results/Walker2d-v5/chasing/lambda_0.5/seed_25/metrics.jsonl
b40f044fa31e52113323dd2635aaae7f68dba8e035ddc829e6d2eb0a243db508  results/Walker2d-v5/chasing/lambda_0.5/seed_25/result.json
49a9900ee1bb370867b7ec78ef5af41f42c9720d2eea27c1ecfa559938b8b63a  results/Walker2d-v5/chasing/lambda_1/seed_21/metrics.jsonl
c41583a045bd8cb7cb9277dd7f189c964f3a57865e65b159ca07d85814470f06  results/Walker2d-v5/chasing/lambda_1/seed_21/result.json
7d1120107d2f1fd157c95caa87aaff3fe832028fbf8a31ee241f291e47c515a6  results/Walker2d-v5/chasing/lambda_1/seed_22/metrics.jsonl
d342e83d9e95c2d619d7a00708a4784853fc66186649f06ac149c7c82d342d43  results/Walker2d-v5/chasing/lambda_1/seed_22/result.json
dce63cc0ba08dca0435cf8fd16bb9a01747f6b228e4257ac1ee47e314dc9d17e  results/Walker2d-v5/chasing/lambda_1/seed_23/metrics.jsonl
81016f25d43395c127a606c4c7e0ab1f5009536536dd8942cecfe0b70da0f1a3  results/Walker2d-v5/chasing/lambda_1/seed_23/result.json
7cb9b5a8bf17014d65d7994ca054db5bf5273c2650de49cff84838c071c8eae6  results/Walker2d-v5/chasing/lambda_1/seed_24/metrics.jsonl
99bfc43952c4eeaa257c37ab581654b852dfca20f81fc3bcd7a08478d6cacd6f  results/Walker2d-v5/chasing/lambda_1/seed_24/result.json
ff34f9662e5b8f2144d2f6a6685b3ddcf43494bd91037df44c1a7fd9c55fd481  results/Walker2d-v5/chasing/lambda_1/seed_25/metrics.jsonl
a9db3817b085b69157e4990ca3f64240c8c41d092071e8f861218942afdb598b  results/Walker2d-v5/chasing/lambda_1/seed_25/result.json
129f7de9624a2b164e864d4cec65f551efb9813ed69397ccee2a67d3904906f3  results/Walker2d-v5/combined/lambda_0.1/seed_21/metrics.jsonl
6bb03635f68eecf3a22404c39e09e8688e363720b680a40f4c61135504b9d511  results/Walker2d-v5/combined/lambda_0.1/seed_21/result.json
2751fd8ba1f67d3ac6e9d18170fc126ba48d5a6aa7a24709f31286c9bda39030  results/Walker2d-v5/combined/lambda_0.1/seed_22/metrics.jsonl
e1df18d8f64662c75061016c4dcbe5835f168ea585509768649e8dd3e5039f94  results/Walker2d-v5/combined/lambda_0.1/seed_22/result.json
591deccc3f9c82f4edcf861cfbca1378e4b563a2d1355b60aa18e8f59077ccc4  results/Walker2d-v5/combined/lambda_0.1/seed_23/metrics.jsonl
e2f2f8504629b45133e56a6a9cd2fbc47219a36e79a056b976f3ff6862235343  results/Walker2d-v5/combined/lambda_0.1/seed_23/result.json
12918881168e25f08bcc754cc0979eea000aa722a6fa745c6a75d076e14fd526  results/Walker2d-v5/combined/lambda_0.1/seed_24/metrics.jsonl
6298afa26299b14ba330b52d7dd09fe7afe71dde0ebdb0722a2b13a2c51b37e2  results/Walker2d-v5/combined/lambda_0.1/seed_24/result.json
993cc3105a7ac714f591bf8bb778763108727ded9c99a63757b4f7ca1799668c  results/Walker2d-v5/combined/lambda_0.1/seed_25/metrics.jsonl
46ec4a086d9b8788913e44c00c8ffc27a9126f101430627de766642381a87bcd  results/Walker2d-v5/combined/lambda_0.1/seed_25/result.json
fca0251f405955dcc32b2b729fcb34f200a5781650d229f1ccc26d9235ed8625  results/Walker2d-v5/combined/lambda_0.5/seed_21/metrics.jsonl
51d880e192eced31abc700d45ecf0d7eb5d9f6c8673f98077be248ee87249536  results/Walker2d-v5/combined/lambda_0.5/seed_21/result.json
62bffc8e60b63508bcd031ea15deaf67e2d029725ddcf8d828384587db68bd23  results/Walker2d-v5/combined/lambda_0.5/seed_22/metrics.jsonl
3ac8b5be9904e77d76d5f4179db07e09c613051f0833efa14d9787c4089154ec  results/Walker2d-v5/combined/lambda_0.5/seed_22/result.json
6c0f68150c3a0a0dd4b80857ff3e76429a7466346cf767ba4c2f1118f94063b9  results/Walker2d-v5/combined/lambda_0.5/seed_23/metrics.jsonl
09fb43f946b49711a060f6761bf388e48528398def21c8d71cd27078d5cf3235  results/Walker2d-v5/combined/lambda_0.5/seed_23/result.json
f6bbbe15b352c2a42e7f23ae992fc5eacf08c0a329bb0a5b6a4490633c49c6be  results/Walker2d-v5/combined/lambda_0.5/seed_24/metrics.jsonl
8389c24fab87835eaeb3a95c42c597540ff684dac8e6b395f1733f4108d018f9  results/Walker2d-v5/combined/lambda_0.5/seed_24/result.json
eaaee23b9e8e506f5a69bd5afff44ac61ed091612ea6eb8e5e781334b5aa7107  results/Walker2d-v5/combined/lambda_0.5/seed_25/metrics.jsonl
9d6cd5b2fe199aa5faccb6708bcfeeac2a93ed7100daaab859f1ed84ca6c4aad  results/Walker2d-v5/combined/lambda_0.5/seed_25/result.json
870f79dc2e57c2b2b87591acdff06ec12e6344d9542f1ac5af02b509a34f5dfe  results/Walker2d-v5/combined/lambda_1/seed_21/metrics.jsonl
5d71df98d096cce78b96c498146bec4b1008a55d8646c82b51d5ee10903ded2a  results/Walker2d-v5/combined/lambda_1/seed_21/result.json
64a17439f2571c6fad1df1cb8a72829e2172a38f7ead96e57c5bcd780815e0da  results/Walker2d-v5/combined/lambda_1/seed_22/metrics.jsonl
46a14572f6b01b4460223a834a725875b52602886874c32fb6dc2f1e62675d9e  results/Walker2d-v5/combined/lambda_1/seed_22/result.json
1cfe6f5f2e0bef5cc15fdf3e10d3dfee46dc52bc9bc40fc7adf538efcffae594  results/Walker2d-v5/combined/lambda_1/seed_23/metrics.jsonl
5e944692ccb38e3a567a93aa97c265a36e343e144805c773830a4921707ebfed  results/Walker2d-v5/combined/lambda_1/seed_23/result.json
29b3e67f96f2d38913e1263caffccecc74ea9ba7c028e0fc1714ee4ab86ca9b7  results/Walker2d-v5/combined/lambda_1/seed_24/metrics.jsonl
62feff41bd5a8d5d8efc3f56e629c191ddaa7a384ffa2378984749258da69e6e  results/Walker2d-v5/combined/lambda_1/seed_24/result.json
93a707a587cafac0798b748c6b5cb40a6897ae3efd95a800bb12a3bf7c9ce415  results/Walker2d-v5/combined/lambda_1/seed_25/metrics.jsonl
073c9ce9033d45bfea8989d0e3e179cd1fb308688d1694c92105560b8cac2028  results/Walker2d-v5/combined/lambda_1/seed_25/result.json
1a9cbcefe448d1c02fb2e970acd8aa68d144c9943eeec4584e63a8f3b4579b35  results/Walker2d-v5/direct/lambda_0/seed_21/metrics.jsonl
66f85f41674251219d436fa4a4731a696a4027fdba5115c7d31bbf5ff6689396  results/Walker2d-v5/direct/lambda_0/seed_21/result.json
a0e0c2639d3ba220696d0be50dc3baa7811b2a5f3618c5ef3ec0214fbbd52271  results/Walker2d-v5/direct/lambda_0/seed_22/metrics.jsonl
fbd5ee4ac9ef3bb9ddeb16777f8da50579b2695d22fc1eade9c38436130b7a85  results/Walker2d-v5/direct/lambda_0/seed_22/result.json
5406b6887b3dd5d4d990481c160dfdef623dbb527b1890de46116e17502f989c  results/Walker2d-v5/direct/lambda_0/seed_23/metrics.jsonl
0a7689c488e82dcdb09b616823eea79c1b125640700ac801b4cc51c00c478c1f  results/Walker2d-v5/direct/lambda_0/seed_23/result.json
2c55ddac2b0a105ad02b56047514856b4b29c9b7cf57b71c941357925a041642  results/Walker2d-v5/direct/lambda_0/seed_24/metrics.jsonl
65446709cd9992793cc7ae4f06f55c923dbcf773a05dcc30ce6fc6878dd15ce7  results/Walker2d-v5/direct/lambda_0/seed_24/result.json
6f4555c8ae318cbb660294448834391e067bdef42d9df3d0f014b78258a52c9a  results/Walker2d-v5/direct/lambda_0/seed_25/metrics.jsonl
39e7aa06f87fc49e882c71ba7aa264c1150868f1bed46dcb188526bdf9befeb0  results/Walker2d-v5/direct/lambda_0/seed_25/result.json
a2cda7f42a4ef3f07b5450203d883c8ce2715f0f616efc6aaca08c7792467115  results/Walker2d-v5/direct/lambda_0.1/seed_21/metrics.jsonl
de926411da6bd577c3198779ce480866f5117b309bf5319efc7fa140ec8b9f9d  results/Walker2d-v5/direct/lambda_0.1/seed_21/result.json
9f81923a9f2374f3f83c3783b3d93b6ff5f057e0c541372c7a64017796734e99  results/Walker2d-v5/direct/lambda_0.1/seed_22/metrics.jsonl
0ac870027041e8bbcc1ba89073935a329cb2c64fd9e8a196286caa81cad15855  results/Walker2d-v5/direct/lambda_0.1/seed_22/result.json
4d601a6d73529ac011efbab086c0b8e9a199e5d7197476f56dae673f63f252fe  results/Walker2d-v5/direct/lambda_0.1/seed_23/metrics.jsonl
48d1a450f14c78d62da7361b619104d7a980fc3b9dfa7e23cf09ef6de68a6721  results/Walker2d-v5/direct/lambda_0.1/seed_23/result.json
70e3125ef62bd4e9fe1339799dbe2da1e63ca74aac0d80fd861cb03ed30bb11a  results/Walker2d-v5/direct/lambda_0.1/seed_24/metrics.jsonl
362e6f4a25e022750c445259445e028d857b814206a2d8ab93e390b0ff4595c7  results/Walker2d-v5/direct/lambda_0.1/seed_24/result.json
49278ad0920462cbb59dc14414fb1bdce1c309e16a7c71d93a582bf91a90ee3d  results/Walker2d-v5/direct/lambda_0.1/seed_25/metrics.jsonl
a707fc1e060f5cd2b27d0ed436f3c75af61d76f22f8bdeff6565a5ab1aac1391  results/Walker2d-v5/direct/lambda_0.1/seed_25/result.json
a6a02912a47640bd5d8359a49ee87f0084d687928070e9303f92a096463090cc  results/Walker2d-v5/direct/lambda_0.5/seed_21/metrics.jsonl
e6571f655398adf1414c179947e412c68a46792986819a6dc5f837a0c74479bc  results/Walker2d-v5/direct/lambda_0.5/seed_21/result.json
d1d4807dc5380556527a6b127c03f23243d7a55daf1b831c5a06ad1f30d8d9a4  results/Walker2d-v5/direct/lambda_0.5/seed_22/metrics.jsonl
328a7f657ffee371e04bbee748aef2168c3ee5556fc08dfc7a77e9b173289a71  results/Walker2d-v5/direct/lambda_0.5/seed_22/result.json
58794f52421691f545cebd9596f90685981ed1f658de2ababda2401d046142aa  results/Walker2d-v5/direct/lambda_0.5/seed_23/metrics.jsonl
151d377ad87b0d679978d1b89c654854b557b3cd5fcbafeb5a1d1eeca7274a3c  results/Walker2d-v5/direct/lambda_0.5/seed_23/result.json
d37eb1b4bd091269f28e283f4453012d3b0321db64a993501dea73fe99f60223  results/Walker2d-v5/direct/lambda_0.5/seed_24/metrics.jsonl
fb38a702b4a4088fd0d7ad1e1acd6e4cefd883037f359dbaeb5474d5b4765664  results/Walker2d-v5/direct/lambda_0.5/seed_24/result.json
d809d750bbc7adfb537c6ff6a4278a3ccfac10858781195c4095e869c0d7adec  results/Walker2d-v5/direct/lambda_0.5/seed_25/metrics.jsonl
0694fdc96596372f36917bc199c30047bf3ed26a12bf3389f24e99f35324f424  results/Walker2d-v5/direct/lambda_0.5/seed_25/result.json
73099e887275b0e7dde48cb9a1b8faa8b5d79fe12fa5b4afa01fad3a63c3483e  results/Walker2d-v5/direct/lambda_1/seed_21/metrics.jsonl
7cb9cc1c4981ea92442daa10cbc50baaeb9d979d07b88cbac07c33a14a293aa3  results/Walker2d-v5/direct/lambda_1/seed_21/result.json
d71aa40474d06cb93ec60c4d179e11209c8a9399c564b91674f541e7cca4fdec  results/Walker2d-v5/direct/lambda_1/seed_22/metrics.jsonl
0c74183e72dd7bf0aed9329acd624bf3180c61357921c84e6c1d305f9eefae00  results/Walker2d-v5/direct/lambda_1/seed_22/result.json
d777b6e6f38e237e14edf5c5548fa2ceb760562de43ebd4ed32abc6531f452d3  results/Walker2d-v5/direct/lambda_1/seed_23/metrics.jsonl
fbe54be2cdc5777c63138cafd9dd6ec60caaab7944498a90b07b6e014971d5dd  results/Walker2d-v5/direct/lambda_1/seed_23/result.json
edfd1a0aba07e8bf19b976ac912cba66059905d4c5fede8410268e5849c9bd71  results/Walker2d-v5/direct/lambda_1/seed_24/metrics.jsonl
21fd9849428abd7f3fb655770a5e4dc5ab76ed6797611b70dbdc6d67382b969f  results/Walker2d-v5/direct/lambda_1/seed_24/result.json
62a887949a420dc97c55513035e53dac821a4e490d824d63278413adb904748d  results/Walker2d-v5/direct/lambda_1/seed_25/metrics.jsonl
a91f999203b518befbe18d0d76c3cd407919b63e33a49f2630804692e8a77574  results/Walker2d-v5/direct/lambda_1/seed_25/result.json
1ff98d1daaa62d3b0121aaf900c4c62471ad68138d1bc2e9eb71f93d698bd3b6  scripts/plot_walker2d.py
ce04db044cff0d9a0b00661cd8edb3db17d3a4f5e86b494d2cba477092cf3552  scripts/reproduce.py
4904810090e07d0479264c9b7f9a5df59838c79e610cb0bebe1c930126afb2ee  scripts/summarize.py
0f79a073575a05b6b3ae964b91ddde64f93cab8e4b9a0b36f7bc0d21b1d3aec1  scripts/summarize_modality.py
d463fdb969c650a83798f224ce8f99f052eb11ec05222e2eed406124e7a575db  source_manifest.json
50eee04b5ccc163c761c1432d7c1908822c9eb7dfaf91ca2c46553f322d66eb3  summaries/all_cells.csv
a87212899fca3c39417aea57b75c36c5bd163514a93bf191b7e7b28cd0f3beb3  summaries/table1.csv


==> anc/supplementary/VALIDATION.md <==
# Package validation

- Recomputed all 21 Table 1 cells from per-episode evaluation returns; rounded means and sample standard deviations match the manuscript.
- Validated all 138 indexed results as complete, with matching specifications, finite returns, and the configured number of evaluation episodes.
- Regenerated both Walker2d plots from evaluation logs.
- Parsed the Python source files and scanned distributed text for personal paths, repository addresses and known machine/user identifiers.
- Executed 32-step CartPole and Pendulum smoke runs, including gradient updates and final evaluations, with the installed CPU environment (Python 3.10.20, Torch 2.5.1, NumPy 2.0.1, Gymnasium 1.3.0). These are execution checks, not replications of full training outcomes.
- Extracted the ZIP into a separate directory and verified every SHA-256 digest and ZIP CRC. Repeated aggregation and both historical-source smoke runs from that extracted copy; each smoke run completed 29 updates.
- Historical source hashes are recorded separately from packaged current-source hashes. The historical source directories contain the corresponding preserved implementations.

A fresh dependency installation, full-budget reruns, and exact numerical reproduction of historical training have not been tested during packaging. Training checkpoints are omitted. The coverage limitations in README.md apply.


==> anc/supplementary/aac_experiments/algorithm.md <==
# AAC Algorithm

This document is the source of truth for AAC. Sections 1–6 describe the general
framework, including continuous actions. Section 7 specifies the initial finite
discrete implementation in `algorithms/aac_discrete.py`. Older options notes and
unfinished implementations do not override this document.

## 1. Objects and soft-value convention (general)

The base pair consists of neural networks `(pi_theta, Q_phi)`.

- `pi_theta` is the base policy.
- `Q_phi` is a learned **policy-generator variable**, in soft-action-value form.
  It is NOT defined as `Q^{pi_theta}` or as a cumulative return. Its role is to
  construct and optimize the advanced policy. Chasing toward a critic does not
  change this definition.
- `alpha > 0` is the entropy temperature; `lambda in [0,1]` is the interpolation
  coefficient.
- `pi'` is the policy induced by the base pair.
- `Q' = Q_soft^{pi'}` denotes the true advanced-policy soft critic. A network
  `Q_bar_phi` or a sample target is an estimate of this object, not an exact value.
- `rho'` denotes the discounted state visitation measure under `pi'` (up to an
  overall normalization absorbed into the learning rate).

For a policy `mu`, the soft-value convention is

```math
Q^\mu(s,a)=\mathbb E[r_t+\gamma V^\mu(s_{t+1})\mid s_t=s,a_t=a],
\qquad
V^\mu(s)=\mathbb E_{a\sim\mu}[Q^\mu(s,a)-\alpha\log\mu(a|s)],
\qquad
A^\mu(s,a)=Q^\mu(s,a)-V^\mu(s).
```

Terminal states have no continuation value. The current action's entropy is
included in `V`, not in `Q`; `Q` includes future entropy. In particular,

```math
V'(s)=\mathbb E_{\pi'}[Q'(s,a)-\alpha\log\pi'(a|s)],
\qquad A'(s,a)=Q'(s,a)-V'(s).
```

These return interpretations apply to actual policy values, especially `Q'`;
they do not impose a return interpretation on the free variable `Q_phi`.
We use a single soft-Q representation. Separate reward/cumulative-entropy
critics are outside the current design; no `entropy_mode="separate"` is used.

## 2. Advanced policy (general)

```math
\pi'_\lambda(a|s)=\frac{1}{Z_\lambda(s)}
\pi_\theta(a|s)^{1-\lambda}
\exp\left(\frac{\lambda}{\alpha}Q_\phi(s,a)\right).
```

For finite discrete actions, `Z` is a sum over actions. For continuous actions,
`pi` is a density and `Z` is the corresponding integral; existence of this
integral and a tractable sampling/normalization method must be established.

If the special condition `Q_phi = Q_soft^pi` holds, this construction has a soft
policy-improvement interpretation. This condition is not an invariant or a
requirement of AAC. Otherwise `pi'` need not outperform `pi`.

AAC combines two channels:

1. **PG AAC:** directly improve the induced policy `pi'` through its dependence
   on both base networks.
2. **Chasing AAC:** move the base pair toward the advanced pair `(pi', Q')`.

PG alone does not identify a unique base pair. For example, for `lambda > 0`
and a uniform finite-action base policy, `Q_phi = Q_soft^*/lambda` induces the
soft-optimal policy without making the base pair itself optimal.

## 3. PG AAC (general)

Using expectation notation for both sums and integrals,

```math
\delta J(\pi')=
\mathbb E_{s\sim\rho',a\sim\pi'}
\left[\delta\log\pi'(a|s)\,g(s,a)\right],
\qquad g=A'-\alpha\log\pi'.
```

The soft-value convention gives `E_pi'[g]=0`. Also,

```math
\delta\log\pi'=(1-\lambda)\delta\log\pi_\theta
+\frac{\lambda}{\alpha}\delta Q_\phi-\delta\log Z_\lambda.
```

The normalizer contribution therefore cancels in the exact action expectation:

```math
\Delta\theta_{PG}\propto(1-\lambda)
\mathbb E_{\rho',\pi'}[\nabla_\theta\log\pi_\theta\,g],
\qquad
\Delta\phi_{PG}\propto\frac{\lambda}{\alpha}
\mathbb E_{\rho',\pi'}[\nabla_\phi Q_\phi\,g].
```

All estimates of `g` are stop-gradient targets. In these separated surrogate
losses, action probabilities/IS weights are detached too: only `log pi_theta`
and `Q_phi` receive the respective gradient. This is a score-function gradient,
not differentiation through the critic evaluation or the advantage estimator.

With a learned advanced critic, compute

```math
\hat V'(s)=\mathbb E_{\pi'}[Q_{\bar\phi}(s,a)-\alpha\log\pi'(a|s)],
\qquad
\hat g=\operatorname{sg}(Q_{\bar\phi}-\hat V'-\alpha\log\pi').
```

An approximate critic introduces evaluation error. A sample/Bellman target in
place of this critic also requires a specified PG estimator; a single TD target
is not automatically an exact `Q^{pi'}`.

## 4. Chasing AAC and representations (general)

The conceptual movement is `(pi, Q) -> (pi', Q')`. The two sides can have
independent representations.

### Direct base-policy fitting (general alternative)

When `pi'` is computed directly, train the base actor by minimizing

```math
L_{chasing,\pi}=-\mathbb E_{s\sim\rho',a\sim\operatorname{sg}(\pi')}
[\log\pi_\theta(a|s)].
```

This is the `chasing_method="gradient"` alternative. `lr_chasing_pi` is the
base actor's learning rate, and the entire fast-policy target is detached.
It is forward-KL/cross-entropy fitting, not a signed IS-CE loss.

### Parameterized advanced policy (used in the discrete implementation)

A separate `pi_bar_theta` **distills the computed policy** `pi'`, for example by
cross-entropy. It is not an independently optimized replacement definition of
`pi'`. `lr_fast_pi` trains this approximation and base parameters follow via
`theta <- (1-tau) theta + tau bar_theta`, using compatible architectures.

A variant using this approximation for sampling or advanced-value estimation
must explicitly state where the approximation replaces the computed policy and
which policy its critic evaluates. This can matter for continuous actions. The
discrete implementation instantiates `fast_actor` to distill `pi'`, but still
uses the exact computed `pi'` for collection, PG evaluation, and TD targets.
The fast actor starts as an independent copy of the base actor. Both actor
and Q use the same `tau` for parameter Polyak updates; the base pair also
receives PG, so neither is a pure slow target network.

### Non-parameterized advanced critic (general alternative)

For gradient chasing, train base `Q` toward detached fast-Q targets with
`lr_chasing_q`. The discrete implementation exactly averages action-wise MSE
under `mu=(1-q_pg_uniform_mix) pi' + q_pg_uniform_mix U`; the continuous
implementation uses replay actions. The bootstrap source and PG evaluation
estimator must be specified.

### Parameterized advanced critic

Maintain `Q_bar_phi` to evaluate `pi'`. Train it with `lr_fast_q` using a
semi-gradient TD loss on observed transitions:

```math
y=r+\gamma(1-d)\mathbb E_{a'\sim\pi'(\cdot|s')}
[Q_{boot}(s',a')-\alpha\log\pi'(a'|s')],
\qquad
L_{chasing,Q}=\tfrac12\mathbb E[(Q_{\bar\phi}(s,a)-\operatorname{sg}(y))^2].
```

The expectation over observed `(s,a)` may be action-IS weighted as specified in
Section 7. The bootstrap option is independent of the representation:

- `q_bootstrap_source="advanced_q"`: use `Q_bar_phi` (default).
- `q_bootstrap_source="base_q"`: use `Q_phi` as a lagged approximation.

Both use `pi'` for next-action probabilities and entropy. Base `Q` also receives
PG, so it is not a pure slow target network, even though chasing makes it follow
`Q_bar_phi`.

After training, move the base network by

```math
\phi\leftarrow(1-\tau)\phi+\tau\bar\phi.
```

`lr_fast_q` controls advanced-critic learning; `tau` independently controls
base-Q following. There is no additional `use_polyak` flag. Setting the learning
rate to zero freezes critic training but does not disable Polyak following;
set `tau=0` too to disable the entire Q chasing channel.

## 5. Combining channels (general)

Use separate optimizers for the PG actor/generator, fast actor/critic, and,
when selected, functional chasing actor/critic: `lr_pg_pi`, `lr_pg_q`,
`lr_fast_pi`, `lr_fast_q`, `lr_chasing_pi`, and `lr_chasing_q`.
Sequential alternating updates are acceptable. Separate adaptive optimizers are
not mathematically equivalent to a single optimizer on a weighted loss sum.
Record the update order. Chasing targets must not be differentiated through.

Learning rates and `tau` control different operations; a learning-rate ratio
alone does not specify total Q chasing strength when Polyak is used.

## 6. Limiting cases (general)

- `lambda=0`: `pi'=pi`; generator PG vanishes, actor PG becomes the usual soft
  policy gradient. Direct base-policy fitting has zero exact gradient.
  Fast-policy distillation can still have a nonzero gradient if the fast actor
  lags behind the base actor; distillation and Polyak remain active.
- `lambda=1`: `pi'` is induced solely by `Q_phi`; actor PG vanishes. Actor
  chasing can still train the base actor. The generator signal is
  `Q' - V' - Q_phi + alpha log Z`.

The shorthand `A - log pi` is valid only for `alpha=1`; generally use
`A - alpha log pi` (or consistently rescale the entire signal by `alpha`).

## 7. Initial discrete implementation

This section is specific to finite discrete actions and vector observations.
It fixes computed `pi'`, a fast distillation actor, a separate advanced critic, and the unified soft-Q
representation. Representation flags for unsupported alternatives are omitted.

### Exact construction and PG losses

```math
\log\pi'=\operatorname{logsoftmax}
\left((1-\lambda)\log\pi_\theta+\lambda Q_\phi/\alpha\right).
```

Compute `hat V'` by enumerating all actions, even when the outer PG loss samples
an action. This ensures exact centering relative to the estimated critic.
For exact action integration, the minimizing surrogate losses are

```math
L_{PG,\pi}=-(1-\lambda)\mathbb E_s\sum_a
\operatorname{sg}(\pi'(a|s)\hat g(s,a))\log\pi_\theta(a|s),
\qquad
L_{PG,Q}=-\lambda\mathbb E_s\sum_a
\operatorname{sg}(\pi'(a|s)\hat g(s,a))Q_\phi(s,a).
```

The implementation rescales only the Q PG gradient by `alpha`, absorbing
the theoretical `1/alpha` into `lr_pg_q`. The general derivation in Section 3
is unchanged. This avoids amplifying this channel at small temperatures.
With adaptive alpha, this is a temperature-dependent rescaling, not a fixed
learning-rate conversion. With Adam, gradient rescaling is not generally
identical to learning-rate rescaling because of moment normalization.

### Collection, action expectations, and IS

- `behavior_policy`: `"pi"` or `"advanced_pi"` (default).
- `pg_action_mode`: `"exact"` (default) or `"sample"`.
- `chasing_action_mode`: `"exact"` (default) or `"sample"`; applies to actor CE.
- `bootstrap_action_mode`: `"exact"` (default) or `"sample"` for the TD target's
  next action. Sample mode draws a fresh action from current `pi'`, so no IS is
  needed for this next-action expectation.
- `use_importance_sampling`: defaults to true; weights sampled current actions
  by `exp(log pi'(a|s) - behavior_log_prob)`.
- `importance_clip`: optional positive upper bound, default `None`; clipping
  introduces bias. Weights are detached and are not self-normalized.

For PG and actor chasing, exact mode sums over `pi'` and requires no action IS.
PG sample mode gathers the **stored behavior action**, applying IS if enabled.
Actor chasing sample mode draws a **fresh action from current computed pi'**
at each replay state and minimizes `-log pi_fast(a|s)`, without action IS.
In exact mode it minimizes `-sum_a stopgrad(pi'(a|s)) log pi_fast(a|s)`.
Only fast-actor parameters receive CE gradients.
For the advanced critic's TD loss, the current action is always the observed
transition action; IS applies when enabled regardless of actor action modes.
Exact next-action integration does not make the current-action TD loss exact.
All-action TD regression would require transitions/targets for every action.

Store the action's actual collection-time log probability, including when data
were collected under older policies. Do not reconstruct it using the current
behavior network. Disabling IS accepts a behavior-action-weighted approximation
for sampled losses.

The draft uses the batch/replay state distribution. Action IS does NOT correct
it to `rho'`. This is an explicitly approximate state-distribution objective;
no discounted occupancy correction is implemented. Exact discrete action sums
do not remove this distinction.

### Update order and defaults

Each update performs:

1. Compute detached PG evaluation signals from the current advanced critic and
   induced policy. Compute both PG losses from the same base snapshot.
2. Step the separate actor-PG and generator-PG optimizers.
3. Recompute detached chasing policy and TD targets using the updated base pair.
4. Step the fast-actor CE and advanced-critic TD optimizers.
5. In `chasing_method="polyak"`, Polyak-update base `pi` toward `fast_actor`,
   and base `Q` toward advanced `Q`, both with `tau`. In
   `chasing_method="gradient"`, fit the base pair to detached fast targets with
   forward KL and Q MSE using `lr_chasing_*`. PG acts only on the base pair;
   CE/TD act only on the fast pair.

The fast actor and advanced critic start as copies of base `pi` and `Q`; all networks have independent
parameters. Defaults: `gamma=0.99`, `alpha=0.2`, `lambda_ratio=0.1`, `tau=0.005`,
`lr_pg_pi=lr_pg_q=lr_fast_pi=3e-4`, `lr_fast_q=1e-3`.
Zero learning rates skip optimizer steps. At lambda endpoints, identically zero
PG channels are skipped to prevent Adam momentum from moving their parameters;
fast-actor chasing remains active even at `lambda=0` because the fast actor
may lag behind the base actor. `lr_fast_pi` controls fast-actor fitting, not
a direct base-actor optimizer. Zero fast learning rates do not disable Polyak;
`tau=0` disables following for both base networks.

`alpha` is fixed by default and may be changed explicitly between updates.
Optional `use_target_entropy=true` enables a separate Adam optimizer for
`log_alpha`, initialized from `alpha`, with `lr_alpha=3e-4`. In this mode an
explicit `target_entropy` in absolute nats is required, in [0, log(n_actions)].
The value is not a fraction of the maximum entropy.

After PG, chasing and Polyak updates, compute the exact advanced-policy entropy
on batch states, detach it, and minimize
`L_alpha = log_alpha * stopgrad(mean(H(pi')) - target_entropy)`.
Entropy above target decreases alpha; below target increases alpha. No gradients
from this controller flow into actor or either Q network, nor through pi's
explicit dependence on alpha. This is SAC-style feedback applied to AAC, not a
full derivative of an alpha-dependent objective or a convergence guarantee.
The new alpha is used by the next collection/update. The mean constraint is over
batch states, not per state. Alpha must remain finite and strictly positive.
`lr_alpha=0` freezes the controller. Logs include current alpha, pre-temperature-
update advanced entropy, entropy error and alpha loss (the latter two when enabled).
A temperature change also changes the induced policy and critic evaluation target.

### API and boundaries

`AACDiscreteAgent.act_with_log_prob(obs)` returns `(action, behavior_log_prob)`.
`ReplayBuffer.add(obs, action, reward, next_obs, terminated, behavior_log_prob)`
stores a transition. `sample(batch_size)` returns a `TransitionBatch`, consumed
by `agent.update(batch)`. Set `terminated` only for true environment termination;
bootstrap across time-limit truncations using the final pre-reset observation.

`act(obs, policy="pi" | "advanced_pi", deterministic=False)` supports evaluating
both policies; report both. Deterministic argmax evaluation is optional and must
be distinguished from stochastic policy evaluation.

The algorithm module supplies networks, collection actions, replay, and update
logic. `runners/train_discrete.py` provides Gymnasium training and evaluation;
`scripts/run_discrete_sweep.py` expands configuration grids and seeds, recording
logs, final checkpoints, source provenance, and aggregate results. See README.md
for commands. The runner optionally schedules alpha linearly or tunes it to target entropy
(these modes are mutually exclusive). Image observations, action masks, and continuous-action integration
remain outside its scope. Legacy IS-CE configs are rejected explicitly.

## 8. Continuous-action extension

`algorithms/aac_continuous.py` implements the initial continuous version. The
base policy and fast policy are diagonal squashed Gaussians with the environment
action bounds. The base pair defines only the unnormalized advanced density

```math
\log\tilde\pi'(a|s)=(1-\lambda)\log\pi(a|s)
                     +\frac{\lambda}{\alpha}Q(s,a).
```

This density can be multimodal even though both parameterized actors are
Gaussian. The fast actor is a tractable approximation and is trained by the
reverse-KL projection

```math
\alpha D_{KL}(\pi_{fast}\Vert\pi')
=\mathbb E_{a\sim\pi_{fast}}
 [\alpha\log\pi_{fast}(a|s)
  -\alpha(1-\lambda)\log\pi(a|s)-\lambda Q(s,a)] + C(s).
```

The unknown normalizer is contained in `C(s)` and has no fast-actor gradient.
Base actor and Q parameters are detached in this loss while action derivatives
are retained for the reparameterization gradient. Reverse KL is the default
because it needs samples only from `pi_fast`; forward KL would require direct
samples from the generally intractable `pi'` or importance/MCMC approximations.

Continuous PG uses `K=pg_action_samples` fresh actions from `pi_fast` at each
replay state. With

```math
u(s,a)=Q_{fast}(s,a)-\alpha\log\tilde\pi'(a|s),
```

the detached signal is centered across the K actions using a leave-one-out
baseline. Centering removes both an ordinary state baseline and the unknown
`alpha log Z(s)` term. The two unscaled surrogates are

```math
L_{PG,\pi}=-\mathbb E[\operatorname{sg}(u-\bar u)\log\pi(a|s)],
\qquad
L_{PG,Q}=-\mathbb E[\operatorname{sg}(u-\bar u)Q(s,a)].
```

As in the discrete implementation, `(1-lambda)` and `lambda` scale the two Adam
learning rates. At `lambda=0` the Q-PG optimizer is skipped and the actor channel
is soft PG. At `lambda=1` the actor-PG optimizer is skipped. Because `pi_fast`
approximates rather than exactly samples `pi'`, these are Monte Carlo,
function-approximation counterparts of the ideal endpoint updates.

Collection uses `pi_fast` by default; the API name `advanced_pi` is an alias for
that executable approximation. `Q_fast` is therefore trained as a critic of
`pi_fast`, and its TD bootstrap uses `pi_fast`, or the paired slow target actor
and critic when `q_bootstrap_source=target_q`. This makes explicit the
approximation `Q_fast approximately Q^{pi_fast} approximately Q^{pi'}`.

The update switches have the same interpretation as in the discrete version:

- PG-only: `tau=0`, while both fast networks continue training.
- Chasing-only: set `lr_pg_pi=lr_pg_q=0` and use `tau>0`.
- Combined: enable the PG learning rates and use `tau>0`.

At `lambda=0`, `pi'=pi`; chasing-only consequently has no policy-improvement
force. PG-only remains meaningful because the base actor is moved by soft PG and
the fast actor tracks it. `lr_fast_pi` and `lr_fast_q` control approximation
speed; `tau` alone controls fast-to-base chasing. `target_tau` independently
controls the slow bootstrap pair.


### PG channel scaling with Adam (2026-09-11)

The discrete implementation now returns unscaled PG surrogates:
`L_pi = -E[stopgrad(g) log pi]`, `L_Q = -E[stopgrad(g) Q]`,
with detached action weights. The theoretical factors in Section 3 are unchanged,
but `(1-lambda)` and `lambda` are applied to Adam learning rates instead of losses:
`effective_lr_pg_pi = lr_pg_pi * (1-lambda)` and
`effective_lr_pg_q = lr_pg_q * lambda`. The previously removed `1/alpha`
factor remains omitted. This is intentionally different under Adam: channel
scaling acts after adaptive moment normalization. Endpoint optimizer steps are
still skipped; an unscaled endpoint surrogate itself need not have zero gradient.
Chasing learning rates, policy construction, critic targets and Polyak are unchanged.

### Discrete collection exploration (2026-09-12)

The discrete runner supports `training.exploration_epsilon` (default 0). Collection samples from `(1-epsilon) * behavior_policy + epsilon / n_actions`; this changes neither the advanced target policy nor evaluation. Replay stores the full mixture log-probability for optional action importance sampling. Time-limit truncations still bootstrap. The MountainCar chasing-only comparison uses epsilon=0.02 with all other settings inherited from the 2026-09-10 chasing-only run.

### Gradient clipping experiment (2026-09-12)

`max_grad_norm` optionally clips each enabled PG/chasing network gradient by its L2 norm before its optimizer step; default `None` preserves prior behavior. The chasing-only MountainCar comparison uses 10, alpha=0.2 and collection epsilon=0.02. Actor CE and truncation bootstrapping are unchanged. Metrics report the pre-clipping norm, cumulative maximum and cumulative clipping fraction per channel. Temperature optimization is separate and is not clipped by this option.

### Exact fast-policy CE baseline (2026-09-12)

`chasing_fast_baseline=True` replaces exact CE coefficients with `stopgrad(pi_prime - pi_fast)`. The subtracted score-function term sums to zero at each state, so the mathematical gradient is unchanged, including before Adam. Loss values differ; floating-point gradients need not be bitwise identical. This is not the old slow-policy IS-CE baseline. The comparison run uses alpha=0.2, epsilon=0.02 and no gradient clipping.

### Sampled fast-policy baseline (2026-09-12)

The exact-baseline experiment was stopped at user request; exact subtraction offers no variance reduction. `chasing_fast_baseline` also supports sampled CE: for fresh actions a~pi_prime, use detached coefficient `1 - pi_fast(a|s)/pi_prime(a|s)` multiplying `-log pi_fast(a|s)`. Its expected gradient equals ordinary CE. Variance reduction is not guaranteed, and large ratios can increase variance. Ratios are not clipped because clipping would bias the gradient. The gradient-clipping experiment remains separate.

### Collection and timeout ablations (2026-09-12)

Discrete runner options: `random_warmup_steps` (default 0) collects exactly the first N transitions uniformly, recording uniform behavior probabilities, independently of `learning_starts`. `bootstrap_truncation` (default true) can be disabled to reproduce historical timeout-as-terminal TD targets. Episode logs retain genuine terminated/truncated flags; timeouts are not counted as goal successes. Separate MountainCar experiments change only warmup to 1000 or only timeout bootstrapping to false, against alpha=0.2/epsilon=0.02 without clipping or actor baseline.

### PG saturation diagnostics

`log_pg_diagnostics` records pre-update replay-minibatch policy entropy, extrema/zero probabilities, saturation fraction, Q and advanced-Q ranges and magnitudes, centered signal g and p*g magnitudes. Actual parameter gradient norms are measured after backward and before Adam without clipping when max_grad_norm is None. The diagnostic run records the reset state at initialization, every first 101 learning steps and every 100 environment steps thereafter; initialization is a single-state probe, later diagnostics use the actual training minibatch. Diagnostics do not alter the update or sample extra data.

### Advanced-policy uniform mixture experiment

`advanced_uniform_mix=epsilon` defines the actual advanced policy m=(1-epsilon)*p+epsilon/|A|, where p is the original normalized AAC policy. Collection, critic entropy/targets, CE and advanced evaluation use m. PG differentiates m consistently: under outer weights m use detached coefficient (1-epsilon)*p/m*(g-E_p[g]). Existing channel LR factors and omitted Q 1/alpha remain unchanged. This is not just replacing the advantage baseline or outer loss weights with a diffuse distribution. Raw softmax saturation may still suppress gradients, so diagnostics include raw entropy and effective PG coefficients. Defaults preserve epsilon=0.

### Q-PG diffuse-distribution experiment

`q_pg_uniform_mix=epsilon` defines `mu=(1-epsilon)pi_prime+epsilon Uniform` for
the Q channel only. Both its outer action weights and its centering baseline use
`mu`: `h=mu*(soft_value-E_mu[soft_value])`, so the action-wise coefficients sum
to zero. Behavior policy, TD target, evaluation policy, and actor-PG signal
remain based on the original `pi_prime`. This deliberately changes the Q
surrogate and is not the exact policy gradient derived in Section 3. No gauge
penalty or explicit zero-mean Q parameterization is applied. The default zero
preserves the derived AAC update.

### PG-versus-Polyak update diagnostics

`log_update_diagnostics=true` measures the actual base-network parameter deltas
within each update. For actor and Q separately it records the Adam PG-step norm,
the subsequent Polyak-step norm, each relative to the post-PG parameter norm,
their ratio and cosine, and the norm of their vector sum. These are parameter-
space measurements after Adam, rather than estimates from gradient norms or
nominal learning rates. They add measurement overhead but do not alter either
update.

### Chasing-only initialization interval

The discrete runner option `training.pg_warmup_steps` suppresses both base-policy
and base-Q PG optimizer steps through the specified environment step while
leaving critic training, fast-policy distillation, and both Polyak updates
active. Its default is zero. This permits a chasing-only initialization phase
before the combined update begins; it is distinct from `learning_starts`, which
suppresses every network update, and from `random_warmup_steps`, which changes
the data-collection policy.

### Fast-policy entropy signal experiment

The discrete option `pg_entropy_source=fast_pi` replaces the entropy component
of the detached PG signal with the distilled fast policy, giving
`Q_prime - alpha log pi_fast` before the channel-specific centering. The policy
being differentiated, the actor action weights, and `mu` used by the Q channel
are unchanged. The default `advanced_pi` retains `Q_prime - alpha log pi_prime`.
This ablation did not consistently improve Acrobot stability and is not adopted
as the default algorithm; subsequent experiments use `advanced_pi` again.

### Separate slow bootstrap pair

The discrete implementation optionally maintains `target_actor` and
`target_advanced_q`, slow Polyak copies of the online `fast_actor` and
`advanced_q`. With `q_bootstrap_source=target_q`, TD targets use the pair
together:
`E_{target_actor}[target_advanced_q - alpha log target_actor]`.
`target_tau` controls online-to-target tracking independently of `tau`, which
continues to control the base actor/Q following the online fast pair. The base Q
therefore remains only an advanced-policy generator and is never reused as the
TD target in this mode.

### Optional Q gauge fixing

The discrete implementation provides `q_gauge_coef` (default `0`; set positive
for a gauge-fixed ablation). Initial MountainCar runs showed that a weak term
can reduce gauge error, but did not establish a consistent return benefit
across seeds, so gauge fixing remains opt-in. Let
`mu=(1-q_pg_uniform_mix) pi_prime + q_pg_uniform_mix Uniform`, the same detached
distribution used to weight and center the Q-PG channel. The raw gauge loss is

```math
L_{gauge}=\frac12\mathbb E_s\left[
  \mathbb E_{a\sim\operatorname{sg}(\mu)}
  [Q(s,a)-\operatorname{sg}(Q_{fast}(s,a))]
\right]^2.
```

The base-Q optimizer minimizes
`L_PG,Q + q_gauge_coef * L_gauge`. Its existing lambda-scaled learning rate and
endpoint suppression still apply. This loss matches only the mu-weighted
statewise level of Q; it does not directly regress action-centered Q differences
and is therefore distinct from full Q chasing. In ideal function space it fixes
the additive, policy-invariant Q gauge. With a shared neural network, parameter
coupling can also perturb action differences, so this separation is approximate.
Both `mu` and `Q_fast` are detached, and the loss never updates the advanced
critic. Metrics report the unscaled gauge loss, absolute mean gauge error, pure
Q-PG loss, and their weighted total separately.

The continuous implementation exposes the same `q_gauge_coef` and metrics.
Because the implicit continuous `pi_prime` cannot generally be sampled exactly,
it estimates the statewise mean with fresh detached actions from `pi_fast`:

```math
L_{gauge}^{continuous}=\frac12\mathbb E_s\left[
 \mathbb E_{a\sim\pi_{fast}}
 [Q(s,a)-\operatorname{sg}(Q_{fast}(s,a))]
\right]^2.
```

The inner expectation uses `pg_action_samples` Monte Carlo actions. Its default
coefficient is also zero; any positive coefficient must be retuned for each
continuous environment because reward and Q scales differ.

### Supplementary diagnostic for small temperatures

The policy parameterization depends directly on the dimensionless coefficient
`rho = lambda / alpha` multiplying Q, whereas a raw `lambda` sweep always spans
`[0, 1]`.  At small alpha, a fixed lambda grid therefore probes a very wide and
highly nonuniform effective range `[0, 1/alpha]`; even modest lambda values may
already be in the Q-dominated regime. The primary experiment grid must continue
to use the established raw lambda values so new results remain directly
comparable with completed runs. Only after that comparison is complete, a small
supplementary diagnostic may use a rho-controlled grid: choose `rho`, set
`lambda = alpha * rho`, and retain only points with `lambda <= 1`. This
diagnostic complements rather than replaces or delays the raw-lambda sweep.
Include the lambda endpoints separately because lambda also scales the two
optimizer channels and has endpoint-specific semantics. Current running and
queued sweeps remain unchanged.

### Current empirical priority: deploy the fast policy

The completed MountainCar runs do not establish a consistent return benefit
from either Q gauge fixing or fast-to-base chasing on top of a well-tuned
PG-only update. Weak gauge penalties sometimes reduce the statewise Q offset,
but their return effect varies across seeds and stronger penalties can cause
failure. Combined updates have isolated successes (notably one lambda=0.7
setting), but do not improve robustly across lambda and seeds; increasing tau
often hurts the advanced policy. These findings support keeping both mechanisms
optional rather than treating them as required parts of PG AAC.

The practical output policy should instead be `pi_fast`, trained throughout
PG-only learning to project the implicit `pi_prime` into a tractable parametric
family. Base `pi` and Q remain training coordinates used to construct and
optimize `pi_prime`; they need not be independently useful policies or critics
and may be discarded after training. This separation is essential in continuous
action spaces, where `pi_prime` is generally unnormalized and cannot be sampled
directly. Future runners must therefore evaluate base `pi`, `pi_prime` where
tractable, and `pi_fast` separately, and log a projection discrepancy such as
exact discrete KL or a suitable continuous estimate. This is a provisional
empirical conclusion and should be revisited only if broader multi-environment
results show a reproducible combined-update benefit.


==> anc/supplementary/aac_experiments/algorithms/aac_continuous.py <==
"""Continuous-action AAC with an implicit advanced policy.

The base Gaussian actor and Q define the unnormalized density

    log pi_tilde' = (1-lambda) log pi + lambda Q / alpha.

A squashed-Gaussian fast actor is the tractable sampler for that density and is
fit by reverse KL.  The fast critic evaluates the executed fast policy.  Base
PG updates and fast-to-base Polyak chasing are independent: tau=0 gives PG-only,
zero base PG learning rates give chasing-only, and enabling both gives the
combined algorithm.
"""
from __future__ import annotations

from copy import deepcopy
from dataclasses import dataclass
import math

import numpy as np
import torch
from torch import nn
from torch.func import functional_call


LOG_STD_MIN = -20.0
LOG_STD_MAX = 2.0
TANH_EPS = 1e-6


@dataclass(slots=True)
class AACContinuousConfig:
    # Collection-only mixture with the uniform distribution over action bounds.
    exploration_epsilon_start: float = 0.02
    exploration_epsilon_final: float = 0.02
    exploration_epsilon_anneal_steps: int = 0
    gamma: float = 0.99
    alpha: float = 0.2
    use_target_entropy: bool = False
    target_entropy: float | None = None  # differential entropy in nats
    lr_alpha: float = 3e-4
    lambda_ratio: float = 0.1
    tau: float = 0.005  # fast pair -> base pair; zero disables chasing
    target_tau: float = 0.005  # online fast pair -> slow bootstrap pair
    hidden: int = 256
    lr_pg_pi: float = 3e-4
    lr_pg_q: float = 3e-4
    lr_fast_pi: float = 3e-4
    lr_fast_q: float = 3e-4
    # The default Polyak chase moves base parameters directly.  Functional
    # chasing instead fits base pi and Q to the fast pair with these rates.
    chasing_method: str = "polyak"  # or gradient
    lr_chasing_pi: float = 3e-4
    lr_chasing_q: float = 3e-4
    # Opt-in because its useful scale depends on the environment and critic.
    q_gauge_coef: float = 0.0
    pg_action_samples: int = 4
    q_bootstrap_source: str = "target_q"  # base_q, advanced_q, or target_q
    behavior_policy: str = "advanced_pi"  # advanced_pi means fast_pi
    max_grad_norm: float | None = None
    batch_size: int = 256
    buffer_size: int = 1_000_000

    def __post_init__(self):
        for name in ("gamma", "lambda_ratio", "tau", "target_tau",
                     "exploration_epsilon_start", "exploration_epsilon_final"):
            value = getattr(self, name)
            if not math.isfinite(value) or not 0 <= value <= 1:
                raise ValueError(f"{name} must be finite and in [0, 1]")
        if not math.isfinite(self.alpha) or self.alpha <= 0:
            raise ValueError("alpha must be finite and positive")
        for name in ("lr_alpha", "lr_pg_pi", "lr_pg_q", "lr_fast_pi", "lr_fast_q",
                     "lr_chasing_pi", "lr_chasing_q",
                     "q_gauge_coef"):
            value = getattr(self, name)
            if not math.isfinite(value) or value < 0:
                raise ValueError(f"{name} must be finite and nonnegative")
        if self.use_target_entropy and self.target_entropy is None:
            raise ValueError("target_entropy is required when use_target_entropy=True")
        if self.target_entropy is not None and not math.isfinite(self.target_entropy):
            raise ValueError("target_entropy must be finite")
        for name in ("hidden", "pg_action_samples", "batch_size", "buffer_size"):
            if type(getattr(self, name)) is not int or getattr(self, name) <= 0:
                raise ValueError(f"{name} must be a positive integer")
        if (type(self.exploration_epsilon_anneal_steps) is not int
                or self.exploration_epsilon_anneal_steps < 0):
            raise ValueError("exploration_epsilon_anneal_steps must be a nonnegative integer")
        if self.pg_action_samples < 2:
            raise ValueError("pg_action_samples must be at least 2 for statewise centering")
        if self.q_bootstrap_source not in ("base_q", "advanced_q", "target_q"):
            raise ValueError("q_bootstrap_source must be base_q, advanced_q, or target_q")
        if self.behavior_policy not in ("pi", "fast_pi", "advanced_pi"):
            raise ValueError("behavior_policy must be pi, fast_pi, or advanced_pi")
        if self.chasing_method not in ("polyak", "gradient"):
            raise ValueError("chasing_method must be polyak or gradient")
        if self.chasing_method == "gradient" and self.lr_chasing_pi == self.lr_chasing_q == 0:
            raise ValueError("gradient chasing requires a positive lr_chasing_pi or lr_chasing_q")
        if self.max_grad_norm is not None and (
            not math.isfinite(self.max_grad_norm) or self.max_grad_norm <= 0
        ):
            raise ValueError("max_grad_norm must be finite and positive")

    def exploration_epsilon(self, step: int) -> float:
        """Linear collection-noise schedule; zero duration means final epsilon."""
        if type(step) is not int or step < 0:
            raise ValueError("step must be a nonnegative integer")
        if self.exploration_epsilon_anneal_steps == 0:
            return self.exploration_epsilon_final
        if step >= self.exploration_epsilon_anneal_steps:
            return self.exploration_epsilon_final
        fraction = min(step / self.exploration_epsilon_anneal_steps, 1.0)
        return (self.exploration_epsilon_start
                + fraction * (self.exploration_epsilon_final
                              - self.exploration_epsilon_start))


@dataclass
class TransitionBatch:
    obs: torch.Tensor
    actions: torch.Tensor
    rewards: torch.Tensor
    next_obs: torch.Tensor
    terminated: torch.Tensor
    behavior_log_probs: torch.Tensor | None = None

    def to(self, device):
        return TransitionBatch(
            self.obs.to(device=device, dtype=torch.float32),
            self.actions.to(device=device, dtype=torch.float32),
            self.rewards.to(device=device, dtype=torch.float32),
            self.next_obs.to(device=device, dtype=torch.float32),
            self.terminated.to(device=device, dtype=torch.float32),
            None if self.behavior_log_probs is None else
            self.behavior_log_probs.to(device=device, dtype=torch.float32),
        )


class ReplayBuffer:
    """Replay for bounded vector actions; terminated excludes time limits."""

    def __init__(self, capacity: int, obs_dim: int, action_dim: int):
        if min(capacity, obs_dim, action_dim) <= 0:
            raise ValueError("capacity, obs_dim, and action_dim must be positive")
        self.capacity = capacity
        self.obs = np.zeros((capacity, obs_dim), dtype=np.float32)
        self.next_obs = np.zeros_like(self.obs)
        self.actions = np.zeros((capacity, action_dim), dtype=np.float32)
        self.rewards = np.zeros(capacity, dtype=np.float32)
        self.terminated = np.zeros(capacity, dtype=np.float32)
        self.behavior_log_probs = np.zeros(capacity, dtype=np.float32)
        self.pos = self.size = 0

    def add(self, obs, action, reward, next_obs, terminated, behavior_log_prob):
        if not math.isfinite(behavior_log_prob):
            raise ValueError("behavior_log_prob must be finite")
        i = self.pos
        self.obs[i], self.actions[i], self.next_obs[i] = obs, action, next_obs
        self.rewards[i], self.terminated[i] = reward, terminated
        self.behavior_log_probs[i] = behavior_log_prob
        self.pos = (i + 1) % self.capacity
        self.size = min(self.size + 1, self.capacity)

    def sample(self, batch_size: int, device="cpu"):
        if self.size == 0 or batch_size <= 0:
            raise ValueError("need nonempty buffer and positive batch size")
        idx = np.random.randint(self.size, size=batch_size)
        return TransitionBatch(*(torch.as_tensor(x[idx], device=device) for x in
                                 (self.obs, self.actions, self.rewards, self.next_obs,
                                  self.terminated, self.behavior_log_probs)))


def mlp(input_dim, output_dim, hidden):
    return nn.Sequential(nn.Linear(input_dim, hidden), nn.ReLU(),
                         nn.Linear(hidden, hidden), nn.ReLU(),
                         nn.Linear(hidden, output_dim))


class SquashedGaussianActor(nn.Module):
    def __init__(self, obs_dim, action_low, action_high, hidden=256):
        super().__init__()
        low = torch.as_tensor(action_low, dtype=torch.float32)
        high = torch.as_tensor(action_high, dtype=torch.float32)
        if low.ndim != 1 or high.shape != low.shape or not torch.all(high > low):
            raise ValueError("action bounds must be finite one-dimensional vectors with high > low")
        if not torch.isfinite(low).all() or not torch.isfinite(high).all():
            raise ValueError("continuous AAC requires finite action bounds")
        self.action_dim = low.numel()
        self.net = mlp(obs_dim, 2 * self.action_dim, hidden)
        self.register_buffer("action_scale", (high - low) / 2)
        self.register_buffer("action_bias", (high + low) / 2)

    def parameters_at(self, obs):
        mean, raw_log_std = self.net(obs).chunk(2, dim=-1)
        return mean, raw_log_std.clamp(LOG_STD_MIN, LOG_STD_MAX)

    def sample_from(self, mean, log_std, sample_shape=torch.Size()):
        eps = torch.randn((*sample_shape, *mean.shape), device=mean.device, dtype=mean.dtype)
        pre_tanh = mean.expand_as(eps) + log_std.exp().expand_as(eps) * eps
        squashed = torch.tanh(pre_tanh)
        action = squashed * self.action_scale + self.action_bias
        log_prob = self._log_prob_pre_tanh(mean, log_std, pre_tanh, squashed)
        return action, log_prob

    def sample(self, obs, sample_shape=torch.Size()):
        return self.sample_from(*self.parameters_at(obs), sample_shape)

    def deterministic(self, obs):
        mean, _ = self.parameters_at(obs)
        return torch.tanh(mean) * self.action_scale + self.action_bias

    def log_prob_from(self, mean, log_std, action):
        normalized = (action - self.action_bias) / self.action_scale
        normalized = normalized.clamp(-1 + TANH_EPS, 1 - TANH_EPS)
        pre_tanh = torch.atanh(normalized)
        return self._log_prob_pre_tanh(mean, log_std, pre_tanh, normalized)

    def log_prob(self, obs, action):
        return self.log_prob_from(*self.parameters_at(obs), action)

    def _log_prob_pre_tanh(self, mean, log_std, pre_tanh, squashed):
        log_normal = -0.5 * (((pre_tanh - mean) / log_std.exp()).square()
                             + 2 * log_std + math.log(2 * math.pi))
        correction = torch.log(self.action_scale * (1 - squashed.square()) + TANH_EPS)
        return (log_normal - correction).sum(-1)


class ContinuousQ(nn.Module):
    def __init__(self, obs_dim, action_dim, hidden=256):
        super().__init__()
        self.net = mlp(obs_dim + action_dim, 1, hidden)

    def forward(self, obs, action):
        return self.net(torch.cat((obs, action), dim=-1)).squeeze(-1)


@torch.no_grad()
def soft_update(source, target, tau):
    for src, dst in zip(source.parameters(), target.parameters(), strict=True):
        dst.lerp_(src, tau)


def frozen_call(module, *args):
    """Keep action derivatives while treating all module parameters as constants."""
    state = {name: value.detach() for name, value in module.named_parameters()}
    state.update({name: value.detach() for name, value in module.named_buffers()})
    return functional_call(module, state, args)


class AACContinuousAgent:
    def __init__(self, obs_dim, action_low, action_high, cfg=None, device="cpu"):
        self.cfg = cfg or AACContinuousConfig()
        self.device = torch.device(device)
        low = np.asarray(action_low, dtype=np.float32)
        high = np.asarray(action_high, dtype=np.float32)
        self.action_dim = int(low.size)
        self.log_alpha = nn.Parameter(torch.tensor(math.log(self.cfg.alpha), device=self.device))
        self.alpha_optim = torch.optim.Adam([self.log_alpha], lr=self.cfg.lr_alpha)
        self.actor = SquashedGaussianActor(obs_dim, low, high, self.cfg.hidden).to(self.device)
        self.fast_actor = deepcopy(self.actor)
        self.q = ContinuousQ(obs_dim, self.action_dim, self.cfg.hidden).to(self.device)
        self.advanced_q = deepcopy(self.q)
        self.target_actor = deepcopy(self.fast_actor).requires_grad_(False)
        self.target_advanced_q = deepcopy(self.advanced_q).requires_grad_(False)
        self.pg_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_pg_pi)
        self.pg_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_pg_q)
        self.fast_pi_optim = torch.optim.Adam(self.fast_actor.parameters(), lr=self.cfg.lr_fast_pi)
        self.fast_q_optim = torch.optim.Adam(self.advanced_q.parameters(), lr=self.cfg.lr_fast_q)
        self.chasing_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_chasing_pi)
        self.chasing_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_chasing_q)

    def _actor_for(self, policy):
        policy = self.cfg.behavior_policy if policy is None else policy
        if policy == "pi":
            return self.actor
        if policy in ("fast_pi", "advanced_pi"):
            return self.fast_actor
        raise ValueError("policy must be pi, fast_pi, or advanced_pi")

    @torch.no_grad()
    def act_with_log_prob(self, obs, policy=None, exploration_epsilon=0.0):
        if not math.isfinite(exploration_epsilon) or not 0 <= exploration_epsilon <= 1:
            raise ValueError("exploration_epsilon must be finite and in [0, 1]")
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        actor = self._actor_for(policy)
        action, _ = actor.sample(obs)
        if exploration_epsilon > 0 and torch.rand((), device=self.device) < exploration_epsilon:
            action = actor.action_bias + (2 * torch.rand_like(actor.action_bias) - 1) * actor.action_scale
            action = action.unsqueeze(0)
        policy_log_prob = actor.log_prob(obs, action)
        if exploration_epsilon == 0:
            behavior_log_prob = policy_log_prob
        else:
            uniform_log_prob = -torch.log(2 * actor.action_scale).sum()
            if exploration_epsilon == 1:
                behavior_log_prob = uniform_log_prob.expand_as(policy_log_prob)
            else:
                behavior_log_prob = torch.logaddexp(
                    policy_log_prob + math.log1p(-exploration_epsilon),
                    uniform_log_prob + math.log(exploration_epsilon),
                )
        return action[0].cpu().numpy(), float(behavior_log_prob[0])

    @torch.no_grad()
    def act(self, obs, policy=None, deterministic=False):
        if not deterministic:
            return self.act_with_log_prob(obs, policy)[0]
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        return self._actor_for(policy).deterministic(obs)[0].cpu().numpy()

    def implicit_log_density(self, obs, action):
        """Unnormalized log pi'; its unknown state-only normalizer is omitted."""
        return ((1 - self.cfg.lambda_ratio) * self.actor.log_prob(obs, action)
                + self.cfg.lambda_ratio * self.q(obs, action) / self.cfg.alpha)

    def pg_losses(self, batch):
        """Monte Carlo continuous counterpart of the two discrete PG channels."""
        count = self.cfg.pg_action_samples
        with torch.no_grad():
            actions, _ = self.fast_actor.sample(batch.obs, torch.Size((count,)))
            obs = batch.obs.unsqueeze(0).expand(count, *batch.obs.shape)
            log_tilde = self.implicit_log_density(obs, actions)
            signal = self.advanced_q(obs, actions) - self.cfg.alpha * log_tilde
            # Removes a state baseline and the unknown alpha*log Z(s).
            # Leave-one-out centering is represented compactly by K/(K-1)
            # times the sample-centered values. It avoids the (K-1)/K shrink
            # caused by including an action in its own Monte Carlo baseline.
            signal = (signal - signal.mean(dim=0, keepdim=True)) * count / (count - 1)
        actor_loss = -(signal * self.actor.log_prob(obs, actions)).mean()
        q_loss = -(signal * self.q(obs, actions)).mean()
        return actor_loss, q_loss

    def fast_actor_loss(self, obs):
        """Reverse KL projection; alpha times KL avoids a Q/alpha loss scale."""
        action, fast_log_prob = self.fast_actor.sample(obs)
        base_mean, base_log_std = self.actor.parameters_at(obs)
        base_log_prob = self.actor.log_prob_from(base_mean.detach(), base_log_std.detach(), action)
        base_q = frozen_call(self.q, obs, action)
        return (self.cfg.alpha * fast_log_prob
                - self.cfg.alpha * (1 - self.cfg.lambda_ratio) * base_log_prob
                - self.cfg.lambda_ratio * base_q).mean()

    def q_gauge_loss(self, obs):
        """Match the pi_fast-weighted state level of base Q and advanced Q.

        pi' is generally not directly sampleable in continuous action spaces,
        so its executable approximation pi_fast supplies the reference actions.
        Actions and advanced-Q targets are detached; only base Q receives this
        gradient. This fixes an additive gauge rather than performing full
        action-wise Q chasing.
        """
        with torch.no_grad():
            actions, _ = self.fast_actor.sample(
                obs, torch.Size((self.cfg.pg_action_samples,)))
            expanded_obs = obs.unsqueeze(0).expand(
                self.cfg.pg_action_samples, *obs.shape)
            target_mean = self.advanced_q(expanded_obs, actions).mean(dim=0)
        base_mean = self.q(expanded_obs, actions).mean(dim=0)
        error = base_mean - target_mean
        return 0.5 * error.square().mean(), error

    @torch.no_grad()
    def td_target(self, batch):
        target = batch.rewards.clone()
        live = batch.terminated == 0
        if live.any():
            obs = batch.next_obs[live]
            if self.cfg.q_bootstrap_source == "target_q":
                actor, critic = self.target_actor, self.target_advanced_q
            elif self.cfg.q_bootstrap_source == "advanced_q":
                actor, critic = self.fast_actor, self.advanced_q
            else:
                actor, critic = self.actor, self.q
            action, log_prob = actor.sample(obs)
            target[live] += self.cfg.gamma * (critic(obs, action) - self.cfg.alpha * log_prob)
        return target

    def fast_q_loss(self, batch):
        target = self.td_target(batch)
        prediction = self.advanced_q(batch.obs, batch.actions)
        return 0.5 * (prediction - target).square().mean()

    def functional_chasing_losses(self, batch):
        """Forward-KL target fitting for pi and replay-action MSE for Q.

        Squashing and affine action scaling are shared invertible transforms of
        the underlying Gaussian variables, so their KL equals the diagonal
        Gaussian KL in pre-tanh coordinates.
        """
        with torch.no_grad():
            fast_mean, fast_log_std = self.fast_actor.parameters_at(batch.obs)
            fast_q = self.advanced_q(batch.obs, batch.actions)
        base_mean, base_log_std = self.actor.parameters_at(batch.obs)
        fast_var = (2 * fast_log_std).exp()
        base_var = (2 * base_log_std).exp()
        pi_loss = (base_log_std - fast_log_std
                   + (fast_var + (fast_mean - base_mean).square()) / (2 * base_var)
                   - 0.5).sum(-1).mean()
        q_loss = 0.5 * (self.q(batch.obs, batch.actions) - fast_q).square().mean()
        return pi_loss, q_loss

    def update_temperature(self, obs):
        with torch.no_grad():
            _, log_prob = self.fast_actor.sample(obs)
            entropy = -log_prob.mean()
        metrics = {"fast_entropy": float(entropy), "alpha": self.cfg.alpha}
        if self.cfg.use_target_entropy:
            with torch.no_grad():
                self.log_alpha.fill_(math.log(self.cfg.alpha))
            for group in self.alpha_optim.param_groups:
                group["lr"] = self.cfg.lr_alpha
            error = entropy - self.cfg.target_entropy
            loss = self.log_alpha * error
            self._step(loss, self.alpha_optim, self.cfg.lr_alpha > 0)
            self.cfg.alpha = float(self.log_alpha.detach().exp())
            metrics.update(alpha=self.cfg.alpha, alpha_loss=float(loss.detach()),
                           entropy_error=float(error))
        return metrics

    def _step(self, loss, optimizer, enabled):
        optimizer.zero_grad(set_to_none=True)
        if enabled:
            loss.backward()
            if self.cfg.max_grad_norm is not None:
                params = [p for group in optimizer.param_groups for p in group["params"]
                          if p.grad is not None]
                torch.nn.utils.clip_grad_norm_(params, self.cfg.max_grad_norm,
                                               error_if_nonfinite=True)
            optimizer.step()
        optimizer.zero_grad(set_to_none=True)

    def update(self, batch: TransitionBatch, enable_pg=True):
        """Update PG channels, online fast pair, base chasing, and target pair."""
        self.cfg.__post_init__()
        batch = batch.to(self.device)
        if batch.actions.ndim != 2 or batch.actions.shape[1] != self.action_dim:
            raise ValueError("actions must have shape [batch, action_dim]")
        if batch.rewards.ndim != 1 or batch.terminated.shape != batch.rewards.shape:
            raise ValueError("rewards and terminated must have shape [batch]")
        for optimizer, name in ((self.pg_pi_optim, "lr_pg_pi"),
                                (self.pg_q_optim, "lr_pg_q"),
                                (self.fast_pi_optim, "lr_fast_pi"),
                                (self.fast_q_optim, "lr_fast_q"),
                                (self.chasing_pi_optim, "lr_chasing_pi"),
                                (self.chasing_q_optim, "lr_chasing_q")):
            scale = ((1 - self.cfg.lambda_ratio) if name == "lr_pg_pi" else
                     self.cfg.lambda_ratio if name == "lr_pg_q" else 1.0)
            for group in optimizer.param_groups:
                group["lr"] = getattr(self.cfg, name) * scale
        pi_pg, q_pg = self.pg_losses(batch)
        q_gauge, q_gauge_error = self.q_gauge_loss(batch.obs)
        q_pg_total = q_pg + self.cfg.q_gauge_coef * q_gauge
        self._step(pi_pg, self.pg_pi_optim,
                   enable_pg and self.cfg.lr_pg_pi > 0 and self.cfg.lambda_ratio < 1)
        self._step(q_pg_total, self.pg_q_optim,
                   enable_pg and self.cfg.lr_pg_q > 0 and self.cfg.lambda_ratio > 0)
        pi_fast = self.fast_actor_loss(batch.obs)
        self._step(pi_fast, self.fast_pi_optim, self.cfg.lr_fast_pi > 0)
        q_fast = self.fast_q_loss(batch)
        self._step(q_fast, self.fast_q_optim, self.cfg.lr_fast_q > 0)
        pi_chasing, q_chasing = self.functional_chasing_losses(batch)
        if self.cfg.chasing_method == "polyak":
            soft_update(self.fast_actor, self.actor, self.cfg.tau)
            soft_update(self.advanced_q, self.q, self.cfg.tau)
        else:
            self._step(pi_chasing, self.chasing_pi_optim, self.cfg.lr_chasing_pi > 0)
            self._step(q_chasing, self.chasing_q_optim, self.cfg.lr_chasing_q > 0)
        soft_update(self.fast_actor, self.target_actor, self.cfg.target_tau)
        soft_update(self.advanced_q, self.target_advanced_q, self.cfg.target_tau)
        metrics = {"pg_pi_loss": float(pi_pg.detach()), "pg_q_loss": float(q_pg.detach()),
                   "q_gauge_loss": float(q_gauge.detach()),
                   "pg_q_total_loss": float(q_pg_total.detach()),
                   "q_gauge_error_abs_mean": float(q_gauge_error.detach().abs().mean()),
                   "fast_pi_loss": float(pi_fast.detach()), "fast_q_loss": float(q_fast.detach()),
                   "chasing_pi_loss": float(pi_chasing.detach()),
                   "chasing_q_loss": float(q_chasing.detach()),
                   "pg_enabled": float(enable_pg)}
        metrics.update(self.update_temperature(batch.obs))
        return metrics


==> anc/supplementary/aac_experiments/algorithms/aac_discrete.py <==
"""Discrete AAC draft; algorithm.md is the specification.

Six networks: base actor/Q, online fast actor/advanced critic, and their slow
target copies.
The base pair defines pi'; the fast actor distills it. Both base networks
receive PG and Polyak updates.
No environment dependency: collect transitions with act_with_log_prob(), then
pass a TransitionBatch (or ReplayBuffer.sample()) to update().
"""
from __future__ import annotations

from copy import deepcopy
from dataclasses import dataclass
import math

import numpy as np
import torch
from torch import nn
from torch.nn import functional as F
from torch.distributions import Categorical


@dataclass(slots=True)
class AACDiscreteConfig:
    # Collection-only epsilon schedule.  It mixes the behavior policy with a
    # uniform action distribution and does not change pi' or evaluation.
    exploration_epsilon_start: float = 0.02
    exploration_epsilon_final: float = 0.02
    exploration_epsilon_anneal_steps: int = 0
    advanced_uniform_mix: float = 0.0  # actual advanced policy mixture, distinct from collection epsilon
    q_pg_uniform_mix: float = 0.0  # use diffuse mu for both Q-PG weighting and centering
    # Match only the mu-weighted statewise level of base Q to advanced Q.
    # Keep gauge fixing opt-in: early MountainCar results did not establish a
    # consistent performance benefit across seeds. This is not full Q chasing.
    q_gauge_coef: float = 0.0
    # Canonical AAC signal uses log pi'. fast_pi remains only as an ablation.
    pg_entropy_source: str = "advanced_pi"
    log_pg_diagnostics: bool = False  # observation-only; no RNG draws or gradient rescaling
    log_update_diagnostics: bool = False  # actual base PG and Polyak parameter deltas
    gamma: float = 0.99
    alpha: float = 0.2
    use_target_entropy: bool = False
    target_entropy: float | None = None  # absolute nats, not fraction of log(n_actions)
    lr_alpha: float = 3e-4
    lambda_ratio: float = 0.1
    tau: float = 0.005  # shared base actor/Q Polyak rate
    target_tau: float = 0.005  # online fast actor/Q -> bootstrap target pair
    hidden: int = 128
    lr_pg_pi: float = 3e-4
    lr_pg_q: float = 3e-4
    # These rates train the online approximations of pi' and Q^pi'.
    lr_fast_pi: float = 3e-4
    lr_fast_q: float = 1e-3
    # Polyak is the default parameter-space realization of chasing.  The
    # functional alternative trains the base pair toward the fast pair with
    # these separate target-fitting learning rates.
    chasing_method: str = "polyak"  # or gradient
    lr_chasing_pi: float = 3e-4
    lr_chasing_q: float = 3e-4
    q_bootstrap_source: str = "advanced_q"  # or base_q / target_q
    behavior_policy: str = "advanced_pi"  # or pi
    pg_action_mode: str = "exact"  # or sample (stored behavior action)
    chasing_fast_baseline: bool = False  # sampled CE control variate; exact sums are unchanged
    chasing_action_mode: str = "exact"  # sample draws a fresh action from pi'
    bootstrap_action_mode: str = "exact"  # sample draws a fresh next action from pi'
    use_importance_sampling: bool = True
    max_grad_norm: float | None = None  # per-network L2 clipping before Adam; None disables
    importance_clip: float | None = None  # clipping introduces bias
    batch_size: int = 256
    buffer_size: int = 100_000

    def __post_init__(self):
        for name in ("gamma", "lambda_ratio", "tau", "target_tau", "advanced_uniform_mix",
                     "q_pg_uniform_mix", "exploration_epsilon_start",
                     "exploration_epsilon_final"):
            if not 0 <= getattr(self, name) <= 1:
                raise ValueError(f"{name} must be in [0, 1]")
        if not math.isfinite(self.alpha) or self.alpha <= 0:
            raise ValueError("alpha must be finite and positive")
        if self.advanced_uniform_mix > 0 and self.q_pg_uniform_mix > 0:
            raise ValueError("advanced_uniform_mix and q_pg_uniform_mix are separate ablations")
        for name in ("lr_pg_pi", "lr_pg_q", "lr_fast_pi", "lr_fast_q", "lr_chasing_pi",
                     "lr_chasing_q", "lr_alpha",
                     "q_gauge_coef"):
            if not math.isfinite(getattr(self, name)) or getattr(self, name) < 0:
                raise ValueError(f"{name} must be finite and nonnegative")
        if self.use_target_entropy and self.target_entropy is None:
            raise ValueError("target_entropy is required when use_target_entropy=True")
        if self.target_entropy is not None and (not math.isfinite(self.target_entropy) or self.target_entropy < 0):
            raise ValueError("target_entropy must be finite and nonnegative (nats)")
        for name in ("hidden", "batch_size", "buffer_size"):
            if getattr(self, name) <= 0:
                raise ValueError(f"{name} must be positive")
        if (type(self.exploration_epsilon_anneal_steps) is not int
                or self.exploration_epsilon_anneal_steps < 0):
            raise ValueError("exploration_epsilon_anneal_steps must be a nonnegative integer")
        choices = {"q_bootstrap_source": ("base_q", "advanced_q", "target_q"),
                   "behavior_policy": ("pi", "advanced_pi"),
                   "pg_entropy_source": ("advanced_pi", "fast_pi"),
                   "chasing_method": ("polyak", "gradient"),
                   **{k: ("exact", "sample") for k in
                      ("pg_action_mode", "chasing_action_mode", "bootstrap_action_mode")}}
        for name, allowed in choices.items():
            if getattr(self, name) not in allowed:
                raise ValueError(f"{name} must be one of {allowed}")
        if self.chasing_method == "gradient" and self.lr_chasing_pi == self.lr_chasing_q == 0:
            raise ValueError("gradient chasing requires a positive lr_chasing_pi or lr_chasing_q")
        if self.max_grad_norm is not None and (
            not math.isfinite(self.max_grad_norm) or self.max_grad_norm <= 0
        ):
            raise ValueError("max_grad_norm must be finite and positive")
        if self.importance_clip is not None and (
            not math.isfinite(self.importance_clip) or self.importance_clip <= 0
        ):
            raise ValueError("importance_clip must be finite and positive")

    def exploration_epsilon(self, step: int) -> float:
        """Linear collection-noise schedule; zero duration means final epsilon."""
        if type(step) is not int or step < 0:
            raise ValueError("step must be a nonnegative integer")
        if self.exploration_epsilon_anneal_steps == 0:
            return self.exploration_epsilon_final
        if step >= self.exploration_epsilon_anneal_steps:
            return self.exploration_epsilon_final
        fraction = min(step / self.exploration_epsilon_anneal_steps, 1.0)
        return (self.exploration_epsilon_start
                + fraction * (self.exploration_epsilon_final
                              - self.exploration_epsilon_start))


@dataclass
class TransitionBatch:
    obs: torch.Tensor
    actions: torch.Tensor
    rewards: torch.Tensor
    next_obs: torch.Tensor
    terminated: torch.Tensor
    behavior_log_probs: torch.Tensor | None = None

    def to(self, device):
        return TransitionBatch(self.obs.to(device=device, dtype=torch.float32),
                               self.actions.to(device=device, dtype=torch.long),
                               self.rewards.to(device=device, dtype=torch.float32),
                               self.next_obs.to(device=device, dtype=torch.float32),
                               self.terminated.to(device=device, dtype=torch.float32),
                               None if self.behavior_log_probs is None else
                               self.behavior_log_probs.to(device=device, dtype=torch.float32))


class ReplayBuffer:
    """Vector observations; store actual collection log probabilities.

    terminated excludes time-limit truncation. For truncation, next_obs must be
    the final observation before reset, not an autoreset observation.
    """
    def __init__(self, capacity: int, obs_dim: int):
        if capacity <= 0 or obs_dim <= 0:
            raise ValueError("capacity and obs_dim must be positive")
        self.capacity = capacity
        self.obs = np.zeros((capacity, obs_dim), dtype=np.float32)
        self.next_obs = np.zeros_like(self.obs)
        self.actions = np.zeros(capacity, dtype=np.int64)
        self.rewards = np.zeros(capacity, dtype=np.float32)
        self.terminated = np.zeros(capacity, dtype=np.float32)
        self.behavior_log_probs = np.zeros(capacity, dtype=np.float32)
        self.pos = self.size = 0

    def add(self, obs, action, reward, next_obs, terminated, behavior_log_prob):
        if not math.isfinite(behavior_log_prob) or behavior_log_prob > 0:
            raise ValueError("expected finite log probability of collected action")
        i = self.pos
        self.obs[i], self.next_obs[i] = obs, next_obs
        self.actions[i], self.rewards[i] = action, reward
        self.terminated[i], self.behavior_log_probs[i] = terminated, behavior_log_prob
        self.pos = (i + 1) % self.capacity
        self.size = min(self.size + 1, self.capacity)

    def sample(self, batch_size: int, device="cpu") -> TransitionBatch:
        if self.size == 0 or batch_size <= 0:
            raise ValueError("need nonempty buffer and positive batch size")
        idx = np.random.randint(self.size, size=batch_size)
        return TransitionBatch(*(torch.as_tensor(x[idx], device=device) for x in
                                 (self.obs, self.actions, self.rewards, self.next_obs,
                                  self.terminated, self.behavior_log_probs)))


class DiscreteQ(nn.Module):
    def __init__(self, obs_dim: int, n_actions: int, hidden: int = 128):
        super().__init__()
        self.net = nn.Sequential(nn.Linear(obs_dim, hidden), nn.ReLU(),
                                 nn.Linear(hidden, hidden), nn.ReLU(),
                                 nn.Linear(hidden, n_actions))

    def forward(self, obs):
        return self.net(obs)


class CategoricalActor(DiscreteQ):
    def dist(self, obs):
        return Categorical(logits=self(obs))


def aac_policy_logits(actor, q, obs, alpha, lambda_ratio):
    """Unnormalized logits; differentiable, including at lambda endpoints."""
    return (1 - lambda_ratio) * F.log_softmax(actor(obs), -1) + lambda_ratio * q(obs) / alpha


@torch.no_grad()
def soft_update(source, target, tau):
    for src, dst in zip(source.parameters(), target.parameters(), strict=True):
        dst.lerp_(src, tau)


class AACDiscreteAgent:
    def __init__(self, obs_dim: int, n_actions: int, cfg=None, device="cpu"):
        self.cfg = cfg or AACDiscreteConfig()
        self.device = torch.device(device)
        self.n_actions = n_actions
        self._grad_stats = {}
        self._validate_entropy_target()
        self.log_alpha = nn.Parameter(torch.tensor(math.log(self.cfg.alpha), device=self.device))
        self.alpha_optim = torch.optim.Adam([self.log_alpha], lr=self.cfg.lr_alpha)
        self.actor = CategoricalActor(obs_dim, n_actions, self.cfg.hidden).to(self.device)
        self.q = DiscreteQ(obs_dim, n_actions, self.cfg.hidden).to(self.device)
        self.advanced_q = deepcopy(self.q)
        self.fast_actor = deepcopy(self.actor)
        # Slow pair used together when q_bootstrap_source="target_q".
        self.target_advanced_q = deepcopy(self.advanced_q)
        self.target_actor = deepcopy(self.fast_actor)
        for network in (self.target_actor, self.target_advanced_q):
            network.requires_grad_(False)
        self.pg_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_pg_pi)
        self.pg_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_pg_q)
        self.fast_pi_optim = torch.optim.Adam(self.fast_actor.parameters(), lr=self.cfg.lr_fast_pi)
        self.fast_q_optim = torch.optim.Adam(self.advanced_q.parameters(), lr=self.cfg.lr_fast_q)
        self.chasing_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_chasing_pi)
        self.chasing_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_chasing_q)

    def _validate_entropy_target(self):
        if self.cfg.target_entropy is not None and self.cfg.target_entropy > math.log(self.n_actions):
            raise ValueError("target_entropy cannot exceed log(n_actions)")

    def update_temperature(self, obs):
        """SAC-style detached entropy feedback on pi', after the network updates.

        cfg.alpha is the current scalar used by all network calculations. This
        controller does not differentiate the dependence of pi' on alpha.
        """
        self._validate_entropy_target()
        with torch.no_grad():
            log_pi = self.policy_log_probs(obs)
            entropy = -(log_pi.exp() * log_pi).sum(-1).mean()
        metrics = {"advanced_entropy": entropy.item(), "alpha": self.cfg.alpha}
        if self.cfg.use_target_entropy:
            # Resync to support explicit alpha changes between update calls.
            with torch.no_grad():
                self.log_alpha.fill_(math.log(self.cfg.alpha))
            for group in self.alpha_optim.param_groups:
                group["lr"] = self.cfg.lr_alpha
            error = entropy - self.cfg.target_entropy
            loss = self.log_alpha * error
            self._step(loss, self.alpha_optim, self.cfg.lr_alpha > 0)
            updated = self.log_alpha.detach().exp().item()
            if not math.isfinite(updated) or updated <= 0:
                raise FloatingPointError("auto alpha became nonfinite or zero")
            self.cfg.alpha = updated
            metrics.update(alpha=updated, alpha_loss=loss.detach().item(), entropy_error=error.item())
        return metrics

    def policy_log_probs(self, obs, policy="advanced_pi"):
        if policy == "pi":
            return F.log_softmax(self.actor(obs), -1)
        if policy != "advanced_pi":
            raise ValueError("policy must be pi or advanced_pi")
        logp = F.log_softmax(aac_policy_logits(self.actor, self.q, obs,
                                              self.cfg.alpha, self.cfg.lambda_ratio), -1)
        eps = self.cfg.advanced_uniform_mix
        if eps == 0:
            return logp
        if eps == 1:
            return torch.full_like(logp, -math.log(self.n_actions))
        return torch.logaddexp(logp + math.log1p(-eps),
                               torch.full_like(logp, math.log(eps / self.n_actions)))

    def target_policy_log_probs(self, obs):
        """Slow distilled-policy logits paired with target_advanced_q."""
        return F.log_softmax(self.target_actor(obs), -1)

    @torch.no_grad()
    def act_with_log_prob(self, obs, policy=None, exploration_epsilon=0.0):
        """Sample the behavior mixture; store its full probability for optional IS."""
        if not 0 <= exploration_epsilon <= 1:
            raise ValueError("exploration_epsilon must be in [0, 1]")
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        dist = Categorical(logits=self.policy_log_probs(obs, policy or self.cfg.behavior_policy))
        if exploration_epsilon > 0:
            probs = (1 - exploration_epsilon) * dist.probs + exploration_epsilon / dist.probs.shape[-1]
            dist = Categorical(probs=probs)
        action = dist.sample()
        return action.item(), dist.log_prob(action).item()

    @torch.no_grad()
    def act(self, obs, policy=None, deterministic=False):
        """Select pi or advanced_pi for evaluation; stochastic by default."""
        if not deterministic:
            return self.act_with_log_prob(obs, policy)[0]
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        return self.policy_log_probs(obs, policy or self.cfg.behavior_policy).argmax(-1).item()

    @torch.no_grad()
    def importance_weights(self, log_pi, batch):
        if not self.cfg.use_importance_sampling:
            return torch.ones_like(batch.rewards)
        if batch.behavior_log_probs is None:
            raise ValueError("sample IS requires collection-time behavior_log_probs")
        log_ratio = log_pi.gather(1, batch.actions[:, None]).squeeze(1) - batch.behavior_log_probs
        if self.cfg.importance_clip is not None:
            log_ratio = log_ratio.clamp(max=math.log(self.cfg.importance_clip))
        weights = log_ratio.exp()
        if not torch.isfinite(weights).all():
            raise ValueError("nonfinite IS weights; check behavior probabilities or set importance_clip")
        return weights

    def action_mean(self, terms, log_pi, batch, mode):
        if mode == "exact":
            return (log_pi.detach().exp() * terms).sum(-1).mean()
        return (self.importance_weights(log_pi, batch) *
                terms.gather(1, batch.actions[:, None]).squeeze(1)).mean()

    @torch.no_grad()
    def pg_diagnostics(self, obs):
        logp = self.policy_log_probs(obs)
        entropy_logp = (logp if self.cfg.pg_entropy_source == "advanced_pi" else
                        F.log_softmax(self.fast_actor(obs), -1))
        p = logp.exp()
        q, qp = self.q(obs), self.advanced_q(obs)
        soft = qp - self.cfg.alpha * entropy_logp
        g = soft - (p * soft).sum(-1, keepdim=True)
        pg = p * g
        q_mix = self.cfg.q_pg_uniform_mix
        mu = (1 - q_mix) * p + q_mix / self.n_actions
        q_centered = soft - (mu * soft).sum(-1, keepdim=True)
        raw_logp = F.log_softmax(aac_policy_logits(self.actor, self.q, obs,
            self.cfg.alpha, self.cfg.lambda_ratio), -1)
        effective = (1-self.cfg.advanced_uniform_mix) * raw_logp.exp() * (
            g - (raw_logp.exp()*g).sum(-1, keepdim=True))
        out = {
            "diag_raw_entropy": -(raw_logp.exp()*raw_logp).sum(-1).mean(),
            "diag_effective_pg_abs_mean": effective.abs().mean(),
            "diag_entropy": -(p * logp).sum(-1).mean(),
            "diag_pmax_mean": p.max(-1).values.mean(),
            "diag_pmin_mean": p.min(-1).values.mean(),
            "diag_zero_prob_fraction": (p == 0).float().mean(),
            "diag_saturated_fraction": (p.max(-1).values > 1 - 1e-6).float().mean(),
            "diag_q_abs_mean": q.abs().mean(),
            "diag_qprime_abs_mean": qp.abs().mean(),
            "diag_q_range": (q.max(-1).values - q.min(-1).values).mean(),
            "diag_qprime_range": (qp.max(-1).values - qp.min(-1).values).mean(),
            "diag_logp_range": (logp.max(-1).values - logp.min(-1).values).mean(),
            "diag_q_error_abs_mean": (qp-q).abs().mean(),
            "diag_signal_abs_mean": g.abs().mean(),
            "diag_weighted_signal_abs_mean": pg.abs().mean(),
            "diag_weighted_signal_abs_max": pg.abs().max(),
            "diag_q_centered_signal_abs_mean": q_centered.abs().mean(),
            "diag_q_weighted_signal_abs_mean": (mu * q_centered).abs().mean(),
            "diag_q_weighted_signal_abs_max": (mu * q_centered).abs().max(),
        }
        return {k: float(v) for k, v in out.items()}

    def pg_losses(self, batch):
        """Unscaled surrogates; lambda factors multiply optimizer LRs in update()."""
        with torch.no_grad():
            log_pi = self.policy_log_probs(batch.obs)
            entropy_log_pi = (log_pi if self.cfg.pg_entropy_source == "advanced_pi" else
                              F.log_softmax(self.fast_actor(batch.obs), -1))
            # Experimental fast_pi source changes only the entropy term in the
            # detached PG signal. The differentiated policy and action weights
            # remain the advanced policy constructed from base pi and Q.
            soft_values = self.advanced_q(batch.obs) - self.cfg.alpha * entropy_log_pi
            pi = log_pi.exp()
            value = (pi * soft_values).sum(-1, keepdim=True)
            actor_signal = soft_values - value  # exact policy-gradient centering
            q_mix = self.cfg.q_pg_uniform_mix
            q_probs = (1 - q_mix) * pi + q_mix / self.n_actions
            q_value = (q_probs * soft_values).sum(-1, keepdim=True)
            q_signal = soft_values - q_value
            if self.cfg.advanced_uniform_mix > 0:
                # Differentiate the MIXED policy, including the raw softmax
                # normalizer. Merely replacing expectation weights is not PG
                # of this policy. Uniform mass has no parameter derivative.
                raw_logp = F.log_softmax(aac_policy_logits(self.actor, self.q, batch.obs,
                    self.cfg.alpha, self.cfg.lambda_ratio), -1)
                raw_mean = (raw_logp.exp() * actor_signal).sum(-1, keepdim=True)
                ratio = (1 - self.cfg.advanced_uniform_mix) * (raw_logp - log_pi).exp()
                actor_signal = ratio * (actor_signal - raw_mean)
                q_signal = actor_signal
                q_probs = log_pi.exp()
        actor_terms = -actor_signal * F.log_softmax(self.actor(batch.obs), -1)
        # Rescale the Q PG channel by alpha: absorb the theoretical 1/alpha
        # into lr_pg_q to avoid amplification at small temperatures. With
        # changing alpha this is a temperature-dependent gradient rescaling.
        # A nonzero Q mix is an intentional surrogate modification. Both its
        # outer action weights and centering distribution are mu, making the
        # output-space coefficients sum to zero. This is not the exact policy
        # gradient of pi'; no separate gauge penalty is applied.
        q_terms = -q_signal * self.q(batch.obs)
        q_log_probs = q_probs.clamp_min(torch.finfo(q_probs.dtype).tiny).log()
        return (self.action_mean(actor_terms, log_pi, batch, self.cfg.pg_action_mode),
                self.action_mean(q_terms, q_log_probs, batch, self.cfg.pg_action_mode))

    def q_gauge_loss(self, obs):
        """Fix Q's policy-invariant state offset using the Q-PG distribution.

        mu and advanced_q are detached, so this term updates only base Q. In
        ideal function space it matches E_mu[Q] to E_mu[Q'] without directly
        constraining action-centered differences. Shared neural parameters can
        make that separation approximate rather than exact.
        """
        with torch.no_grad():
            pi = self.policy_log_probs(obs).exp()
            mix = self.cfg.q_pg_uniform_mix
            mu = (1 - mix) * pi + mix / self.n_actions
            target_mean = (mu * self.advanced_q(obs)).sum(-1)
        base_mean = (mu * self.q(obs)).sum(-1)
        error = base_mean - target_mean
        return 0.5 * error.square().mean(), error

    @torch.no_grad()
    def td_target(self, batch):
        # Avoid evaluating terminal next observations (which can be placeholders).
        target = batch.rewards.clone()
        live = batch.terminated == 0
        if live.any():
            obs = batch.next_obs[live]
            if self.cfg.q_bootstrap_source == "target_q":
                log_pi = self.target_policy_log_probs(obs)
                bootstrap = self.target_advanced_q
            else:
                log_pi = self.policy_log_probs(obs)
                bootstrap = self.q if self.cfg.q_bootstrap_source == "base_q" else self.advanced_q
            soft_values = bootstrap(obs) - self.cfg.alpha * log_pi
            if self.cfg.bootstrap_action_mode == "exact":
                value = (log_pi.exp() * soft_values).sum(-1)
            else:
                actions = Categorical(logits=log_pi).sample()
                value = soft_values.gather(1, actions[:, None]).squeeze(1)
            target[live] += self.cfg.gamma * value
        return target

    def fast_losses(self, batch):
        with torch.no_grad():
            log_pi = self.policy_log_probs(batch.obs)
            target = self.td_target(batch)
            weights = self.importance_weights(log_pi, batch)
        fast_log_pi = F.log_softmax(self.fast_actor(batch.obs), -1)
        if self.cfg.chasing_action_mode == "exact":
            coefficients = log_pi.exp()
            if self.cfg.chasing_fast_baseline:
                # Sum pi_fast * grad(log pi_fast) = 0. Detach is essential:
                # differentiating pi_fast here would add an entropy gradient.
                coefficients = coefficients - fast_log_pi.detach().exp()
            pi_loss = -(coefficients * fast_log_pi).sum(-1).mean()
        else:
            # Fresh target-policy samples: replay provides states, not actions.
            actions = Categorical(logits=log_pi).sample()
            selected_log_pi = fast_log_pi.gather(1, actions[:, None]).squeeze(1)
            coefficients = torch.ones_like(selected_log_pi)
            if self.cfg.chasing_fast_baseline:
                # Actions come from pi_prime, not pi_fast. Importance-correct
                # the zero-mean score term: E_pi_prime[(pi_fast/pi_prime)
                # * grad log pi_fast] = 0. Detach the entire coefficient.
                # This control variate may reduce OR increase variance; a large
                # ratio can be noisy. No clipping: it would bias the gradient.
                target_log_pi = log_pi.gather(1, actions[:, None]).squeeze(1)
                coefficients = 1 - (selected_log_pi.detach() - target_log_pi).exp()
            pi_loss = -(coefficients * selected_log_pi).mean()
        prediction = self.advanced_q(batch.obs).gather(1, batch.actions[:, None]).squeeze(1)
        # Current transition action is always sampled, even with exact actor sums.
        q_loss = (0.5 * weights * (prediction - target).square()).mean()
        return pi_loss, q_loss

    def functional_chasing_losses(self, obs):
        """Fit the base pair to detached fast targets on replay states.

        The policy loss is the forward target-projection KL(pi_fast || pi),
        evaluated exactly over the discrete action set.  The critic loss is
        action-wise MSE under the same mu=(1-epsilon)pi'+epsilon U weighting
        used by the Q-PG channel, rather than a sampled action or gauge-only
        penalty.
        """
        with torch.no_grad():
            fast_log_pi = F.log_softmax(self.fast_actor(obs), -1)
            fast_pi = fast_log_pi.exp()
            fast_q = self.advanced_q(obs)
            advanced_pi = self.policy_log_probs(obs).exp()
            mix = self.cfg.q_pg_uniform_mix
            q_weights = (1 - mix) * advanced_pi + mix / self.n_actions
        base_log_pi = F.log_softmax(self.actor(obs), -1)
        pi_loss = (fast_pi * (fast_log_pi - base_log_pi)).sum(-1).mean()
        q_loss = 0.5 * (q_weights * (self.q(obs) - fast_q).square()).sum(-1).mean()
        return pi_loss, q_loss

    def _step(self, loss, optimizer, enabled, channel=None):
        optimizer.zero_grad(set_to_none=True)
        if enabled:
            loss.backward()
            if channel is not None and (self.cfg.max_grad_norm is not None or self.cfg.log_pg_diagnostics):
                params = [p for group in optimizer.param_groups for p in group["params"] if p.grad is not None]
                if self.cfg.max_grad_norm is not None:
                    norm = float(torch.nn.utils.clip_grad_norm_(
                        params, self.cfg.max_grad_norm, error_if_nonfinite=True))
                else:
                    norm = float(torch.linalg.vector_norm(torch.stack([
                        torch.linalg.vector_norm(p.grad.detach()) for p in params])))
                stats = self._grad_stats.setdefault(channel, {"steps": 0, "clipped": 0, "max": 0.0})
                stats["steps"] += 1
                stats["clipped"] += int(self.cfg.max_grad_norm is not None and norm > self.cfg.max_grad_norm)
                stats["max"] = max(stats["max"], norm)
                stats["norm"] = norm
            optimizer.step()
            optimizer.zero_grad(set_to_none=True)

    def update(self, batch: TransitionBatch, enable_pg: bool = True) -> dict[str, float]:
        """PG snapshot -> PG steps -> chase online pair -> Polyak updates.

        IS corrects action distributions only, not replay state visitation.
        The fast optimizers train only the online approximations. Chasing is
        the tau-controlled base-pair update toward that online pair.
        target_tau separately makes slow bootstrap copies of the online pair.
        """
        self.cfg.__post_init__()  # also validate externally changed alpha/config
        self._validate_entropy_target()
        batch = batch.to(self.device)
        if batch.actions.ndim != 1 or batch.rewards.shape != batch.actions.shape:
            raise ValueError("actions and rewards must have shape [batch]")
        if batch.terminated.shape != batch.actions.shape or not torch.all(
            (batch.terminated == 0) | (batch.terminated == 1)
        ):
            raise ValueError("terminated must be a binary [batch] tensor")
        # Preflight before any mutations.
        if self.cfg.use_importance_sampling:
            if batch.behavior_log_probs is None or batch.behavior_log_probs.shape != batch.actions.shape:
                raise ValueError("IS requires behavior_log_probs of shape [batch]")
            if not torch.isfinite(batch.behavior_log_probs).all() or (batch.behavior_log_probs > 0).any():
                raise ValueError("invalid behavior log probabilities")
        for optimizer, name in ((self.pg_pi_optim, "lr_pg_pi"), (self.pg_q_optim, "lr_pg_q"),
                                (self.fast_pi_optim, "lr_fast_pi"), (self.fast_q_optim, "lr_fast_q"),
                                (self.chasing_pi_optim, "lr_chasing_pi"),
                                (self.chasing_q_optim, "lr_chasing_q")):
            for group in optimizer.param_groups:
                scale = (1 - self.cfg.lambda_ratio) if name == "lr_pg_pi" else (
                    self.cfg.lambda_ratio if name == "lr_pg_q" else 1.0)
                # Design decision: keep lambda factors in optimizer LRs, not losses.
                # Adam can cancel constant gradient scales; LR scaling controls
                # the actual channel step size after moment normalization.
                group["lr"] = getattr(self.cfg, name) * scale
        diagnostics = self.pg_diagnostics(batch.obs) if self.cfg.log_pg_diagnostics else {}
        def flat(module):
            return torch.cat([p.detach().flatten() for p in module.parameters()]).clone()
        if self.cfg.log_update_diagnostics:
            actor_before, q_before = flat(self.actor), flat(self.q)
        pi_pg, q_pg = self.pg_losses(batch)
        q_gauge, q_gauge_error = self.q_gauge_loss(batch.obs)
        q_pg_total = q_pg + self.cfg.q_gauge_coef * q_gauge
        self._step(pi_pg, self.pg_pi_optim,
                   enable_pg and self.cfg.lr_pg_pi > 0 and self.cfg.lambda_ratio < 1, "pg_pi")
        self._step(q_pg_total, self.pg_q_optim,
                   enable_pg and self.cfg.lr_pg_q > 0 and self.cfg.lambda_ratio > 0, "pg_q")
        if self.cfg.log_update_diagnostics:
            actor_after_pg, q_after_pg = flat(self.actor), flat(self.q)
        pi_fast, q_fast = self.fast_losses(batch)
        self._step(pi_fast, self.fast_pi_optim, self.cfg.lr_fast_pi > 0, "fast_pi")
        self._step(q_fast, self.fast_q_optim, self.cfg.lr_fast_q > 0, "fast_q")
        pi_chasing, q_chasing = self.functional_chasing_losses(batch.obs)
        if self.cfg.log_update_diagnostics and self.cfg.chasing_method == "polyak":
            actor_pg_delta = actor_after_pg - actor_before
            q_pg_delta = q_after_pg - q_before
            actor_polyak_delta = self.cfg.tau * (flat(self.fast_actor) - actor_after_pg)
            q_polyak_delta = self.cfg.tau * (flat(self.advanced_q) - q_after_pg)
        if self.cfg.chasing_method == "polyak":
            soft_update(self.fast_actor, self.actor, self.cfg.tau)
            soft_update(self.advanced_q, self.q, self.cfg.tau)
        else:
            self._step(pi_chasing, self.chasing_pi_optim, self.cfg.lr_chasing_pi > 0, "chasing_pi")
            self._step(q_chasing, self.chasing_q_optim, self.cfg.lr_chasing_q > 0, "chasing_q")
        soft_update(self.fast_actor, self.target_actor, self.cfg.target_tau)
        soft_update(self.advanced_q, self.target_advanced_q, self.cfg.target_tau)
        metrics = {name: loss.detach().item() for name, loss in
                (("pg_pi_loss", pi_pg), ("pg_q_loss", q_pg),
                 ("q_gauge_loss", q_gauge), ("pg_q_total_loss", q_pg_total),
                 ("fast_pi_loss", pi_fast), ("fast_q_loss", q_fast),
                 ("chasing_pi_loss", pi_chasing), ("chasing_q_loss", q_chasing))}
        metrics["q_gauge_error_abs_mean"] = q_gauge_error.detach().abs().mean().item()
        metrics["pg_enabled"] = float(enable_pg)
        for channel, stats in self._grad_stats.items():
            metrics[f"{channel}_grad_norm"] = stats["norm"]
            metrics[f"{channel}_grad_norm_max"] = stats["max"]
            metrics[f"{channel}_clip_fraction"] = stats["clipped"] / stats["steps"]
        if self.cfg.log_update_diagnostics and self.cfg.chasing_method == "polyak":
            def delta_metrics(prefix, pg_delta, polyak_delta, reference):
                pg_norm = torch.linalg.vector_norm(pg_delta)
                polyak_norm = torch.linalg.vector_norm(polyak_delta)
                ref_norm = torch.linalg.vector_norm(reference).clamp_min(1e-30)
                denom = (pg_norm * polyak_norm).clamp_min(1e-30)
                return {
                    f"{prefix}_pg_step_norm": float(pg_norm),
                    f"{prefix}_polyak_step_norm": float(polyak_norm),
                    f"{prefix}_total_step_norm": float(torch.linalg.vector_norm(pg_delta + polyak_delta)),
                    f"{prefix}_pg_relative_step": float(pg_norm / ref_norm),
                    f"{prefix}_polyak_relative_step": float(polyak_norm / ref_norm),
                    f"{prefix}_polyak_to_pg_ratio": float(polyak_norm / pg_norm.clamp_min(1e-30)),
                    f"{prefix}_pg_polyak_cosine": float(torch.dot(pg_delta, polyak_delta) / denom),
                }
            metrics.update(delta_metrics("actor", actor_pg_delta, actor_polyak_delta, actor_after_pg))
            metrics.update(delta_metrics("q", q_pg_delta, q_polyak_delta, q_after_pg))
        metrics.update(diagnostics)
        metrics.update(self.update_temperature(batch.obs))
        return metrics


==> anc/supplementary/aac_experiments/runners/train_continuous.py <==
"""One Gymnasium continuous-action AAC experiment, launched by the sweep runner."""
from __future__ import annotations

import argparse
from dataclasses import asdict, dataclass
import json
from pathlib import Path
import random
import time

import gymnasium as gym
import numpy as np
import torch

from aac_experiments.algorithms.aac_continuous import (
    AACContinuousAgent, AACContinuousConfig, ReplayBuffer,
)


@dataclass
class TrainConfig:
    total_timesteps: int = 100_000
    learning_starts: int = 1_000
    pg_warmup_steps: int = 0
    train_frequency: int = 1
    gradient_steps: int = 1
    eval_frequency: int = 5_000
    eval_episodes: int = 10
    eval_max_steps: int = 10_000
    eval_deterministic: bool = True
    log_frequency: int = 1_000
    device: str = "cpu"
    torch_threads: int = 1
    alpha_final: float | None = None
    random_warmup_steps: int = 0
    bootstrap_truncation: bool = True
    exploration_epsilon: float | None = None

    def __post_init__(self):
        for key in ("random_warmup_steps", "learning_starts", "pg_warmup_steps"):
            if type(getattr(self, key)) is not int or getattr(self, key) < 0:
                raise ValueError(f"{key} must be a nonnegative integer")
        for key in ("total_timesteps", "train_frequency", "gradient_steps",
                    "eval_frequency", "eval_episodes", "eval_max_steps",
                    "log_frequency", "torch_threads"):
            if type(getattr(self, key)) is not int or getattr(self, key) <= 0:
                raise ValueError(f"{key} must be a positive integer")
        if type(self.bootstrap_truncation) is not bool:
            raise ValueError("bootstrap_truncation must be a boolean")
        if self.exploration_epsilon is not None and (
            not np.isfinite(self.exploration_epsilon)
            or not 0 <= self.exploration_epsilon <= 1
        ):
            raise ValueError("exploration_epsilon must be finite and in [0, 1]")
        if self.alpha_final is not None and (
            not np.isfinite(self.alpha_final) or self.alpha_final <= 0
        ):
            raise ValueError("alpha_final must be finite and positive")


def write_json(path, data):
    path = Path(path)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(data, indent=2, allow_nan=False) + "\n")
    temporary.replace(path)


def evaluate(agent, env, cfg, seed):
    results = {}
    devices = [agent.device.index or 0] if agent.device.type == "cuda" else []
    with torch.random.fork_rng(devices=devices):
        for policy in ("pi", "advanced_pi"):
            torch.manual_seed(seed)
            returns, lengths, capped = [], [], 0
            for episode in range(cfg.eval_episodes):
                obs, _ = env.reset(seed=seed + episode)
                score = 0.0
                for length in range(1, cfg.eval_max_steps + 1):
                    action = agent.act(obs, policy=policy,
                                       deterministic=cfg.eval_deterministic)
                    obs, reward, terminated, truncated, _ = env.step(action)
                    score += float(reward)
                    if terminated or truncated:
                        break
                else:
                    capped += 1
                returns.append(score)
                lengths.append(length)
            results[policy] = {
                "returns": returns, "lengths": lengths,
                "mean_return": float(np.mean(returns)),
                "std_return": float(np.std(returns)),
                "capped_episodes": capped,
            }
    return results


def train(spec, output):
    cfg = TrainConfig(**spec["training"])
    algorithm = AACContinuousConfig(**spec["algorithm"])
    if algorithm.use_target_entropy and cfg.alpha_final is not None:
        raise ValueError("auto alpha and alpha_final schedule are mutually exclusive")
    seed = spec["seed"]
    random.seed(seed); np.random.seed(seed); torch.manual_seed(seed)
    torch.set_num_threads(cfg.torch_threads)
    output = Path(output); output.mkdir(parents=True, exist_ok=True)
    env, eval_env = gym.make(spec["env_id"]), gym.make(spec["env_id"])
    started = time.time()
    try:
        if not isinstance(env.action_space, gym.spaces.Box) or len(env.action_space.shape) != 1:
            raise ValueError("runner requires one-dimensional Box actions")
        if not np.isfinite(env.action_space.low).all() or not np.isfinite(env.action_space.high).all():
            raise ValueError("runner requires finite action bounds")
        if not isinstance(env.observation_space, gym.spaces.Box) or len(env.observation_space.shape) != 1:
            raise ValueError("runner requires vector Box observations")
        obs_dim, action_dim = env.observation_space.shape[0], env.action_space.shape[0]
        agent = AACContinuousAgent(obs_dim, env.action_space.low,
                                   env.action_space.high, algorithm, cfg.device)
        replay = ReplayBuffer(algorithm.buffer_size, obs_dim, action_dim)
        obs, _ = env.reset(seed=seed)
        episode_return = 0.0; episode_length = updates = 0
        evaluation_seed = (seed + 1_000_000) % (2**32)
        initial_alpha = algorithm.alpha
        latest = {}
        with (output / "metrics.jsonl").open("w") as log:
            def emit(record):
                log.write(json.dumps(record, allow_nan=False) + "\n"); log.flush()
            evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
            emit({"type": "evaluation", "step": 0, "alpha": algorithm.alpha,
                  "policies": evaluations})
            for step in range(1, cfg.total_timesteps + 1):
                if cfg.alpha_final is not None:
                    fraction = (step - 1) / max(1, cfg.total_timesteps - 1)
                    algorithm.alpha = initial_alpha + fraction * (cfg.alpha_final - initial_alpha)
                schedule_step = max(0, step - cfg.random_warmup_steps)
                scheduled_epsilon = algorithm.exploration_epsilon(schedule_step)
                epsilon = (1.0 if step <= cfg.random_warmup_steps else
                           cfg.exploration_epsilon if cfg.exploration_epsilon is not None
                           else scheduled_epsilon)
                action, log_prob = agent.act_with_log_prob(
                    obs, exploration_epsilon=epsilon)
                next_obs, reward, terminated, truncated, _ = env.step(action)
                td_terminal = terminated or (truncated and not cfg.bootstrap_truncation)
                replay.add(obs, action, reward, next_obs, td_terminal, log_prob)
                obs = next_obs; episode_return += float(reward); episode_length += 1
                if terminated or truncated:
                    emit({"type": "episode", "step": step, "return": episode_return,
                          "length": episode_length, "terminated": bool(terminated),
                          "truncated": bool(truncated)})
                    obs, _ = env.reset(); episode_return = 0.0; episode_length = 0
                if (step >= cfg.learning_starts and replay.size >= algorithm.batch_size
                        and step % cfg.train_frequency == 0):
                    for _ in range(cfg.gradient_steps):
                        latest = agent.update(replay.sample(algorithm.batch_size, agent.device),
                                              enable_pg=step > cfg.pg_warmup_steps)
                        updates += 1
                        if not all(np.isfinite(v) for v in latest.values()):
                            raise FloatingPointError(f"nonfinite loss at step {step}: {latest}")
                if step % cfg.log_frequency == 0:
                    emit({"type": "training", "step": step, "updates": updates,
                          "alpha": algorithm.alpha,
                          "exploration_epsilon": epsilon, **latest})
                if step % cfg.eval_frequency == 0 or step == cfg.total_timesteps:
                    evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
                    emit({"type": "evaluation", "step": step, "alpha": algorithm.alpha,
                          "policies": evaluations})
                    print(f"step={step} updates={updates} "
                          f"pi={evaluations['pi']['mean_return']:.1f} "
                          f"fast_pi={evaluations['advanced_pi']['mean_return']:.1f}", flush=True)
        torch.save({
            "spec": spec, "algorithm": asdict(algorithm), "step": cfg.total_timesteps,
            "architecture": "aac_continuous_online_target_v1",
            "networks": {name: getattr(agent, name).state_dict() for name in
                         ("actor", "q", "fast_actor", "advanced_q",
                          "target_actor", "target_advanced_q")},
        }, output / "checkpoint.pt")
        result = {"status": "complete", "spec": spec, "updates": updates,
                  "elapsed_sec": time.time() - started,
                  "final_evaluation": evaluations,
                  "versions": {"torch": torch.__version__, "numpy": np.__version__,
                               "gymnasium": gym.__version__}}
        write_json(output / "result.json", result)
        return result
    finally:
        env.close(); eval_env.close()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--spec", required=True, type=Path)
    parser.add_argument("--output", required=True, type=Path)
    args = parser.parse_args()
    train(json.loads(args.spec.read_text()), args.output)


if __name__ == "__main__":
    main()


==> anc/supplementary/aac_experiments/runners/train_discrete.py <==
"""One Gymnasium discrete AAC experiment, launched by the sweep runner."""
from __future__ import annotations

import argparse
from dataclasses import asdict, dataclass
import json
from pathlib import Path
import random
import time

import gymnasium as gym
import numpy as np
import torch

from aac_experiments.algorithms.aac_discrete import AACDiscreteAgent, AACDiscreteConfig, ReplayBuffer


@dataclass
class TrainConfig:
    total_timesteps: int = 100_000
    learning_starts: int = 1_000
    # Chasing still trains during this initial interval; only PG is suppressed.
    pg_warmup_steps: int = 0
    train_frequency: int = 1
    gradient_steps: int = 1
    eval_frequency: int = 5_000
    eval_episodes: int = 10
    eval_max_steps: int = 10_000
    eval_deterministic: bool = False
    log_frequency: int = 1_000
    device: str = "cpu"
    torch_threads: int = 1
    alpha_final: float | None = None  # linear schedule, initial value is algorithm.alpha
    random_warmup_steps: int = 0  # uniform actions for exactly the first N transitions
    bootstrap_truncation: bool = True  # False reproduces historical timeout-as-terminal targets
    # Legacy fixed collection epsilon. When present it overrides the schedule
    # in AACDiscreteConfig so saved pre-schedule specs remain exactly reproducible.
    exploration_epsilon: float | None = None
    # Optional evaluation checkpoints. These are intended for post-hoc policy
    # path analysis, not exact training resume.
    snapshot_steps: tuple[int, ...] = ()

    def __post_init__(self):
        if type(self.random_warmup_steps) is not int or self.random_warmup_steps < 0:
            raise ValueError("random_warmup_steps must be a nonnegative integer")
        if type(self.bootstrap_truncation) is not bool:
            raise ValueError("bootstrap_truncation must be a boolean")
        if self.exploration_epsilon is not None and (
            not np.isfinite(self.exploration_epsilon)
            or not 0 <= self.exploration_epsilon <= 1
        ):
            raise ValueError("exploration_epsilon must be finite and in [0, 1]")
        self.snapshot_steps = tuple(self.snapshot_steps)
        if any(type(step) is not int or step <= 0 or step > self.total_timesteps
               for step in self.snapshot_steps):
            raise ValueError("snapshot_steps must be positive integers within total_timesteps")
        if len(set(self.snapshot_steps)) != len(self.snapshot_steps):
            raise ValueError("snapshot_steps must not contain duplicates")
        for key in ("total_timesteps", "train_frequency", "gradient_steps", "eval_frequency",
                    "eval_episodes", "eval_max_steps", "log_frequency", "torch_threads"):
            if type(getattr(self, key)) is not int or getattr(self, key) <= 0:
                raise ValueError(f"{key} must be a positive integer")
        if type(self.learning_starts) is not int or self.learning_starts < 0:
            raise ValueError("learning_starts must be a nonnegative integer")
        if type(self.pg_warmup_steps) is not int or self.pg_warmup_steps < 0:
            raise ValueError("pg_warmup_steps must be a nonnegative integer")
        if self.alpha_final is not None and (not np.isfinite(self.alpha_final) or self.alpha_final <= 0):
            raise ValueError("alpha_final must be finite and positive")


def write_json(path, data):
    path = Path(path)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(data, indent=2, allow_nan=False) + "\n")
    temporary.replace(path)


def normalize_algorithm_config(config):
    """Read pre-functional-chasing sweep specs without retaining legacy names."""
    config = dict(config)
    # Before chasing_method existed, lr_chasing_* named the fast-pair fitting
    # rates.  Preserve that migration only for those legacy specs; modern
    # functional-chasing specs use lr_chasing_* for base target fitting.
    if "chasing_mode" in config:
        if "chasing_method" in config:
            raise ValueError("spec contains both chasing_mode and chasing_method")
        legacy_method = config.pop("chasing_mode")
        config["chasing_method"] = "gradient" if legacy_method == "functional" else legacy_method
    if "chasing_method" not in config:
        for old, new in (("lr_chasing_pi", "lr_fast_pi"),
                         ("lr_chasing_q", "lr_fast_q")):
            if old in config:
                if new in config:
                    raise ValueError(f"spec contains both {old} and {new}")
                config[new] = config.pop(old)
    # Specs expanded before gauge fixing was introduced must retain their
    # original ungauged behavior even after the dataclass default changes.
    config.setdefault("q_gauge_coef", 0.0)
    return config


def checkpoint_payload(agent, spec, algorithm, step):
    """Networks and optimizer state for evaluation and approximate resume."""
    return {
        "spec": spec, "algorithm": asdict(algorithm), "step": step,
        "temperature": {"log_alpha": agent.log_alpha.detach().cpu(),
                        "optimizer": agent.alpha_optim.state_dict()},
        "architecture": "aac_discrete_online_target_v2",
        "networks": {name: getattr(agent, name).state_dict() for name in
                     ("actor", "q", "fast_actor", "advanced_q",
                      "target_actor", "target_advanced_q")},
        "optimizers": {name: getattr(agent, name).state_dict() for name in
                       ("pg_pi_optim", "pg_q_optim", "fast_pi_optim", "fast_q_optim",
                        "chasing_pi_optim", "chasing_q_optim")},
    }


def evaluate(agent, env, cfg, seed):
    """Use a separate env and restore torch RNG so evaluation cannot affect training."""
    results = {}
    devices = [agent.device.index or 0] if agent.device.type == "cuda" else []
    with torch.random.fork_rng(devices=devices):
        for policy in ("pi", "advanced_pi"):
            torch.manual_seed(seed)
            returns, lengths, capped = [], [], 0
            for episode in range(cfg.eval_episodes):
                obs, _ = env.reset(seed=seed + episode)
                score = 0.
                for length in range(1, cfg.eval_max_steps + 1):
                    action = agent.act(obs, policy=policy, deterministic=cfg.eval_deterministic)
                    obs, reward, terminated, truncated, _ = env.step(action)
                    score += float(reward)
                    if terminated or truncated:
                        break
                else:
                    capped += 1
                returns.append(score)
                lengths.append(length)
            results[policy] = {"returns": returns, "lengths": lengths,
                               "mean_return": float(np.mean(returns)),
                               "std_return": float(np.std(returns)), "capped_episodes": capped}
    return results


def train(spec, output):
    spec = dict(spec)
    spec["algorithm"] = normalize_algorithm_config(spec["algorithm"])
    cfg = TrainConfig(**spec["training"])
    algorithm = AACDiscreteConfig(**spec["algorithm"])
    if algorithm.use_target_entropy and cfg.alpha_final is not None:
        raise ValueError("auto alpha and alpha_final schedule are mutually exclusive")
    seed = spec["seed"]
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.set_num_threads(cfg.torch_threads)
    output = Path(output)
    output.mkdir(parents=True, exist_ok=True)
    env = gym.make(spec["env_id"])
    eval_env = gym.make(spec["env_id"])
    started = time.time()
    try:
        if not isinstance(env.action_space, gym.spaces.Discrete) or env.action_space.start != 0:
            raise ValueError("runner requires zero-based Discrete actions")
        if not isinstance(env.observation_space, gym.spaces.Box) or len(env.observation_space.shape) != 1:
            raise ValueError("runner requires vector Box observations")
        agent = AACDiscreteAgent(env.observation_space.shape[0], env.action_space.n, algorithm, cfg.device)
        replay = ReplayBuffer(algorithm.buffer_size, env.observation_space.shape[0])
        obs, _ = env.reset(seed=seed)
        episode_return, episode_length, updates = 0., 0, 0
        evaluation_seed = (seed + 1_000_000) % (2**32)
        initial_alpha = algorithm.alpha
        latest = {}
        with (output / "metrics.jsonl").open("w") as log:
            def emit(record):
                log.write(json.dumps(record, allow_nan=False) + "\n")
                log.flush()
            if algorithm.log_pg_diagnostics:
                emit({"type": "initial_diagnostics", "step": 0, "state_source": "initial_reset",
                      **agent.pg_diagnostics(torch.as_tensor(obs, dtype=torch.float32, device=agent.device).reshape(1, -1))})
            evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
            emit({"type": "evaluation", "step": 0, "alpha": algorithm.alpha, "policies": evaluations})
            for step in range(1, cfg.total_timesteps + 1):
                if cfg.alpha_final is not None:
                    fraction = (step - 1) / max(1, cfg.total_timesteps - 1)
                    algorithm.alpha = initial_alpha + fraction * (cfg.alpha_final - initial_alpha)
                # Uniform warmup is independent of the optimizer start step.
                schedule_step = max(0, step - cfg.random_warmup_steps)
                scheduled_epsilon = algorithm.exploration_epsilon(schedule_step)
                epsilon = (1.0 if step <= cfg.random_warmup_steps else
                           (cfg.exploration_epsilon if cfg.exploration_epsilon is not None
                            else scheduled_epsilon))
                action, log_prob = agent.act_with_log_prob(obs, exploration_epsilon=epsilon)
                next_obs, reward, terminated, truncated, _ = env.step(action)
                # Ablation only: optionally treat timeout as terminal for TD.
                # Keep actual environment flags in episode logs for success counts.
                td_terminal = terminated or (truncated and not cfg.bootstrap_truncation)
                replay.add(obs, action, reward, next_obs, td_terminal, log_prob)
                obs = next_obs
                episode_return += float(reward)
                episode_length += 1
                if terminated or truncated:
                    emit({"type": "episode", "step": step, "return": episode_return,
                          "length": episode_length, "terminated": bool(terminated), "truncated": bool(truncated)})
                    obs, _ = env.reset()
                    episode_return, episode_length = 0., 0
                if step >= cfg.learning_starts and replay.size >= algorithm.batch_size and step % cfg.train_frequency == 0:
                    for _ in range(cfg.gradient_steps):
                        latest = agent.update(
                            replay.sample(algorithm.batch_size, agent.device),
                            enable_pg=step > cfg.pg_warmup_steps,
                        )
                        updates += 1
                        if not all(np.isfinite(v) for v in latest.values()):
                            raise FloatingPointError(f"nonfinite loss at step {step}: {latest}")
                if step % cfg.log_frequency == 0 or (algorithm.log_pg_diagnostics and cfg.learning_starts <= step <= cfg.learning_starts + 100):
                    emit({"type": "training", "step": step, "updates": updates,
                          "alpha": algorithm.alpha, "exploration_epsilon": epsilon, **latest})
                if step % cfg.eval_frequency == 0 or step == cfg.total_timesteps:
                    evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
                    emit({"type": "evaluation", "step": step, "alpha": algorithm.alpha, "policies": evaluations})
                    print(f"step={step} updates={updates} pi={evaluations['pi']['mean_return']:.1f} "
                          f"advanced_pi={evaluations['advanced_pi']['mean_return']:.1f}", flush=True)
                if step in cfg.snapshot_steps:
                    torch.save(checkpoint_payload(agent, spec, algorithm, step),
                               output / f"checkpoint_step_{step}.pt")
        # Evaluation/reuse checkpoint; not a promise of exact mid-episode training resume.
        torch.save(checkpoint_payload(agent, spec, algorithm, cfg.total_timesteps),
                   output / "checkpoint.pt")
        result = {"status": "complete", "spec": spec, "updates": updates,
                  "elapsed_sec": time.time() - started, "final_evaluation": evaluations,
                  "versions": {"torch": torch.__version__, "numpy": np.__version__, "gymnasium": gym.__version__}}
        write_json(output / "result.json", result)
        return result
    finally:
        env.close()
        eval_env.close()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--spec", required=True, type=Path)
    parser.add_argument("--output", required=True, type=Path)
    args = parser.parse_args()
    train(json.loads(args.spec.read_text()), args.output)


if __name__ == "__main__":
    main()


==> anc/supplementary/aac_experiments/scripts/bimodal_bandit_consistency.py <==
"""Exact-grid test of PG-AAC freedom versus consistency chasing.

The one-state terminal bandit has a prescribed bimodal soft-optimal density.
Base and fast policies are univariate Gaussians, while the base Q is a smooth
RBF expansion.  All expectations are deterministic quadrature, so differences
cannot be attributed to replay, critic estimation, or Monte Carlo noise.
"""
from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path

import numpy as np
import torch


DTYPE = torch.float64


def normal_log_density(x, mean, log_std):
    return -0.5 * ((x - mean) / log_std.exp()).square() - log_std - 0.5 * math.log(2 * math.pi)


def normalized_mass(log_density, dx):
    return torch.softmax(log_density + math.log(dx), dim=0)


def objective(mass, reward, alpha, dx):
    return (mass * (reward - alpha * torch.log(mass.clamp_min(1e-300) / dx))).sum()


def kl_mass(p, q):
    return (p * (torch.log(p.clamp_min(1e-300)) - torch.log(q.clamp_min(1e-300)))).sum()


def gaussian_mass(grid, mean, log_std, dx):
    return normalized_mass(normal_log_density(grid, mean, log_std), dx)


def fit_best_gaussian(grid, reward, alpha, dx):
    best = None
    for initial_mean in (-1.7, 0.0, 1.7):
        mean = torch.tensor(initial_mean, dtype=DTYPE, requires_grad=True)
        log_std = torch.tensor(math.log(0.7), dtype=DTYPE, requires_grad=True)
        optimizer = torch.optim.Adam([mean, log_std], lr=0.025)
        for _ in range(2500):
            mass = gaussian_mass(grid, mean, log_std.clamp(-3.5, 1.2), dx)
            loss = -objective(mass, reward, alpha, dx)
            optimizer.zero_grad(); loss.backward(); optimizer.step()
            with torch.no_grad(): log_std.clamp_(-3.5, 1.2)
        with torch.no_grad():
            mass = gaussian_mass(grid, mean, log_std, dx)
            candidate = (float(objective(mass, reward, alpha, dx)),
                         float(mean), float(log_std.exp()), mass.clone())
            if best is None or candidate[0] > best[0]:
                best = candidate
    return best


def run_one(grid, dx, reward, optimal_mass, best_gaussian, features, target_coeff,
            alpha, lambda_ratio, tau, seed, steps):
    generator = torch.Generator().manual_seed(seed)
    initial_means = (-2.0, -0.6, 0.0, 0.6, 2.0)
    base_mean = (torch.tensor(initial_means[seed % len(initial_means)], dtype=DTYPE)
                 + 0.03 * torch.randn((), generator=generator, dtype=DTYPE)).requires_grad_()
    base_log_std = torch.tensor(math.log(1.2), dtype=DTYPE, requires_grad=True)
    fast_mean = base_mean.detach().clone().requires_grad_()
    fast_log_std = base_log_std.detach().clone().requires_grad_()
    q_coeff = (0.02 * torch.randn(features.shape[1], generator=generator,
                                  dtype=DTYPE)).requires_grad_()
    pg_pi = torch.optim.Adam([base_mean, base_log_std], lr=0.012)
    pg_q = torch.optim.Adam([q_coeff], lr=0.025)
    fast_opt = torch.optim.Adam([fast_mean, fast_log_std], lr=0.018)
    checkpoints = []

    for step in range(steps + 1):
        base_log = normal_log_density(grid, base_mean, base_log_std)
        q = features @ q_coeff
        log_tilde = (1 - lambda_ratio) * base_log + lambda_ratio * q / alpha
        advanced_mass = normalized_mass(log_tilde, dx)
        fast_mass = gaussian_mass(grid, fast_mean, fast_log_std, dx)

        if step in {0, 50, 200, 1000, steps}:
            with torch.no_grad():
                q_target = features @ target_coeff
                checkpoints.append({
                    "step": step,
                    "fast_objective": float(objective(fast_mass, reward, alpha, dx)),
                    "advanced_objective": float(objective(advanced_mass, reward, alpha, dx)),
                    "fast_reverse_kl_to_optimal": float(kl_mass(fast_mass, optimal_mass)),
                    "advanced_reverse_kl_to_optimal": float(kl_mass(advanced_mass, optimal_mass)),
                    "projection_reverse_kl": float(kl_mass(fast_mass, advanced_mass)),
                    "q_consistency_rmse": float(torch.sqrt(((q - q_target).square() * dx).sum()
                                                             / (dx * grid.numel()))),
                    "base_mean": float(base_mean), "base_std": float(base_log_std.exp()),
                    "fast_mean": float(fast_mean), "fast_std": float(fast_log_std.exp()),
                })
        if step == steps:
            break

        # Reverse-KL projection of the implicit target onto the fast Gaussian.
        fast_loss = alpha * kl_mass(fast_mass, advanced_mass.detach())
        fast_opt.zero_grad(); fast_loss.backward(); fast_opt.step()
        with torch.no_grad(): fast_log_std.clamp_(-3.5, 1.2)

        # Exact-grid counterpart of the two stopped-signal PG-AAC channels.
        with torch.no_grad():
            fast_weight = gaussian_mass(grid, fast_mean, fast_log_std, dx)
            signal = reward - alpha * log_tilde.detach()
            signal -= (fast_weight * signal).sum()
        actor_loss = -(fast_weight * signal * base_log).sum()
        q_loss = -(fast_weight * signal * q).sum()
        pg_pi.zero_grad();
        if lambda_ratio < 1:
            ((1 - lambda_ratio) * actor_loss).backward(retain_graph=True)
            pg_pi.step()
        pg_q.zero_grad()
        if lambda_ratio > 0:
            (lambda_ratio * q_loss).backward()
            pg_q.step()
        with torch.no_grad(): base_log_std.clamp_(-3.5, 1.2)

        # Exact terminal-bandit chasing: Q' = r within the same RBF class.
        with torch.no_grad():
            base_mean.lerp_(fast_mean, tau)
            base_log_std.lerp_(fast_log_std, tau)
            q_coeff.lerp_(target_coeff, tau)

    last = dict(checkpoints[-1])
    last.update({
        "seed": seed, "lambda": lambda_ratio, "tau": tau,
        "objective_gap_to_best_gaussian": best_gaussian[0] - last["fast_objective"],
        "checkpoints": checkpoints,
    })
    return last


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--steps", type=int, default=3000)
    parser.add_argument("--seeds", type=int, default=8)
    args = parser.parse_args()
    torch.set_num_threads(1)
    args.output.mkdir(parents=True, exist_ok=True)

    alpha = 0.2
    grid = torch.linspace(-4.0, 4.0, 1001, dtype=DTYPE)
    dx = float(grid[1] - grid[0])
    component_logs = torch.stack([
        math.log(0.62) + normal_log_density(grid, torch.tensor(-1.45), torch.tensor(math.log(0.24))),
        math.log(0.38) + normal_log_density(grid, torch.tensor(1.55), torch.tensor(math.log(0.32))),
    ])
    target_log_density = torch.logsumexp(component_logs, dim=0)
    reward = alpha * target_log_density
    optimal_mass = normalized_mass(reward / alpha, dx)

    centers = torch.linspace(-4.0, 4.0, 51, dtype=DTYPE)
    width = 0.28
    features = torch.cat([
        torch.ones(grid.numel(), 1, dtype=DTYPE),
        torch.exp(-0.5 * ((grid[:, None] - centers[None, :]) / width).square()),
    ], dim=1)
    target_coeff = torch.linalg.lstsq(features, reward).solution.detach()
    best_gaussian = fit_best_gaussian(grid, reward, alpha, dx)

    rows = []
    for lam in (0.3, 0.7, 1.0):
        for tau in (0.0, 1e-4, 1e-3, 1e-2, 5e-2):
            for seed in range(args.seeds):
                rows.append(run_one(grid, dx, reward, optimal_mass, best_gaussian, features,
                                    target_coeff, alpha, lam, tau, seed, args.steps))

    serializable = {
        "description": "exact-grid bimodal terminal bandit",
        "alpha": alpha, "steps": args.steps, "seeds": args.seeds,
        "best_gaussian": {"objective": best_gaussian[0], "mean": best_gaussian[1],
                          "std": best_gaussian[2]},
        "optimal_objective": float(objective(optimal_mass, reward, alpha, dx)),
        "runs": rows,
    }
    (args.output / "result.json").write_text(json.dumps(serializable, indent=2) + "\n")
    fields = [k for k in rows[0] if k != "checkpoints"]
    with (args.output / "runs.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields); writer.writeheader()
        for row in rows: writer.writerow({k: row[k] for k in fields})

    print(json.dumps(serializable["best_gaussian"], indent=2))
    for lam in (0.3, 0.7, 1.0):
        for tau in (0.0, 1e-4, 1e-3, 1e-2, 5e-2):
            group = [r for r in rows if r["lambda"] == lam and r["tau"] == tau]
            values = np.array([r["fast_objective"] for r in group])
            gaps = np.array([r["objective_gap_to_best_gaussian"] for r in group])
            consistency = np.array([r["q_consistency_rmse"] for r in group])
            print(f"lambda={lam:g} tau={tau:g} J={values.mean():.6f}+-{values.std():.6f} "
                  f"gap={gaps.mean():.6f} consistency={consistency.mean():.6f}")


if __name__ == "__main__":
    main()


==> anc/supplementary/aac_experiments/scripts/chasing_restriction_study.py <==
"""Exact study of when chasing restricts the AAC advanced-policy class.

The experiment separates four possible explanations of a return gap:

* reward modality (unimodal versus multimodal),
* executable policy class (one Gaussian versus a two-Gaussian mixture),
* action-dependent transition coupling, and
* chasing strength.

States are finite and actions are one dimensional.  All action expectations
use deterministic quadrature and policy evaluation solves the Bellman system
directly, so the reported effects contain no rollout or critic-evaluation
noise.  ``tau=0`` is PG AAC; positive ``tau`` pulls the base policy and Q
toward their executable fast-policy/critic counterparts.
"""
from __future__ import annotations

import argparse
import csv
import json
import math
from dataclasses import dataclass
from pathlib import Path

import numpy as np
import torch

from aac_experiments.scripts.bimodal_bandit_consistency import (
    DTYPE, kl_mass, normal_log_density,
)


@dataclass(frozen=True)
class Case:
    suite: str
    states: int
    modes: int
    policy_class: str
    coupling: float
    lam: float
    tau: float
    seed: int
    mdp_seed: int


def mixture_log_density(grid, logits, means, log_stds):
    """State-wise normalized Gaussian-mixture log density on a grid."""
    component_log = normal_log_density(
        grid[None, None, :], means[:, :, None], log_stds[:, :, None])
    return torch.logsumexp(torch.log_softmax(logits, dim=1)[:, :, None]
                           + component_log, dim=1)


def policy_parameters(states, components, generator, initial_center):
    offsets = torch.linspace(-0.25, 0.25, components, dtype=DTYPE)
    means = (torch.full((states, components), initial_center, dtype=DTYPE)
             + offsets[None, :]
             + 0.06 * torch.randn(states, components, generator=generator,
                                  dtype=DTYPE)).requires_grad_()
    log_stds = torch.full((states, components), math.log(1.0), dtype=DTYPE,
                          requires_grad=True)
    logits = torch.zeros(states, components, dtype=DTYPE, requires_grad=True)
    return [logits, means, log_stds]


def policy_mass(params, grid, dx):
    log_density = mixture_log_density(grid, *params)
    mass = torch.softmax(log_density + math.log(dx), dim=1)
    return log_density, mass


def density_modes(mass, grid, relative_height=0.03, relative_prominence=0.02,
                  min_separation=5):
    """Return robust grid-mode locations for one smooth one-dimensional mass.

    The relative height and prominence filters prevent floating-point ripples
    in a nearly flat tail from being classified as policy modes.  Candidates
    are selected from highest to lowest with a minimum grid separation.
    """
    y = mass.detach()
    maximum = float(y.max())
    candidates = []
    for index in range(1, y.numel() - 1):
        height = float(y[index])
        if not (y[index] > y[index - 1] and y[index] >= y[index + 1]):
            continue
        if height < relative_height * maximum:
            continue
        left_higher = [j for j in range(index - 1, -1, -1)
                       if float(y[j]) > height]
        right_higher = [j for j in range(index + 1, y.numel())
                        if float(y[j]) > height]
        left_edge = left_higher[0] if left_higher else 0
        right_edge = right_higher[0] if right_higher else y.numel() - 1
        left_min = float(y[left_edge:index + 1].min())
        right_min = float(y[index:right_edge + 1].min())
        prominence = height - max(left_min, right_min)
        if prominence >= relative_prominence * maximum:
            candidates.append((height, index))
    selected = []
    for _, index in sorted(candidates, reverse=True):
        if all(abs(index - previous) >= min_separation for previous in selected):
            selected.append(index)
    return sorted(float(grid[index]) for index in selected)


def build_mdp(case, grid, alpha):
    states = case.states
    generator = torch.Generator().manual_seed(900_000 + case.mdp_seed)
    phase = 2 * math.pi * torch.arange(states, dtype=DTYPE) / states
    state_bonus = 0.18 * torch.sin(phase + 0.37 * case.mdp_seed)

    if case.modes == 1:
        centers = torch.tensor([0.35], dtype=DTYPE)
        stds = torch.tensor([0.55], dtype=DTYPE)
        base_weights = torch.tensor([1.0], dtype=DTYPE)
    elif case.modes == 2:
        centers = torch.tensor([-1.45, 1.55], dtype=DTYPE)
        stds = torch.tensor([0.27, 0.34], dtype=DTYPE)
        base_weights = torch.tensor([0.58, 0.42], dtype=DTYPE)
    elif case.modes == 3:
        centers = torch.tensor([-1.75, 0.05, 1.70], dtype=DTYPE)
        stds = torch.tensor([0.25, 0.40, 0.29], dtype=DTYPE)
        base_weights = torch.tensor([0.40, 0.22, 0.38], dtype=DTYPE)
    else:
        raise ValueError(case.modes)

    # State-dependent mixture weights prevent the MDP from being replicated
    # copies of the same bandit while retaining a known smooth reward.
    raw = base_weights[None, :].repeat(states, 1)
    if case.modes > 1:
        raw = raw * torch.exp(0.65 * torch.cos(
            phase[:, None] + torch.arange(case.modes, dtype=DTYPE)[None, :]))
    weights = raw / raw.sum(dim=1, keepdim=True)
    logs = []
    for k in range(case.modes):
        logs.append(weights[:, k, None].log()
                    + normal_log_density(grid[None, :], centers[k], stds[k].log()))
    target_log = torch.logsumexp(torch.stack(logs), dim=0)
    reward = alpha * target_log + state_bonus[:, None]

    # coupling=0 removes action control; coupling=1 gives the fully controlled
    # ring.  This is a direct negative/positive control for the MDP mechanism.
    p_right = ((1 - case.coupling) * 0.5
               + case.coupling * torch.sigmoid(2.4 * grid))
    if states == 2:
        left_index = torch.zeros(states, dtype=torch.long)
        right_index = torch.ones(states, dtype=torch.long)
    else:
        # Ring topology makes state-count comparisons structurally matched.
        left_index = (torch.arange(states) - 1) % states
        right_index = (torch.arange(states) + 1) % states
    return reward, p_right, left_index, right_index


@torch.no_grad()
def evaluate_policy(mass, reward, p_right, left_index, right_index,
                    alpha, gamma, dx):
    states = mass.shape[0]
    entropy = -(mass * torch.log(mass.clamp_min(1e-300) / dx)).sum(1)
    immediate = (mass * reward).sum(1) + alpha * entropy
    right_probability = (mass * p_right).sum(1)
    transition = torch.zeros(states, states, dtype=DTYPE)
    rows = torch.arange(states)
    transition[rows, right_index] += right_probability
    transition[rows, left_index] += 1 - right_probability
    value = torch.linalg.solve(torch.eye(states, dtype=DTYPE) - gamma * transition,
                               immediate)
    q_value = reward + gamma * (
        p_right[None, :] * value[right_index, None]
        + (1 - p_right)[None, :] * value[left_index, None])
    return float((1 - gamma) * value.mean()), value, q_value


def run_case(case, steps, grid_points):
    torch.set_num_threads(1)
    alpha, gamma = 0.2, 0.9
    grid = torch.linspace(-4, 4, grid_points, dtype=DTYPE)
    dx = float(grid[1] - grid[0])
    centers = torch.linspace(-4, 4, 33, dtype=DTYPE)
    features = torch.cat([
        torch.ones(grid.numel(), 1, dtype=DTYPE),
        torch.exp(-0.5 * ((grid[:, None] - centers[None, :]) / 0.32).square())
    ], 1)
    feature_pinv = torch.linalg.pinv(features)
    reward, p_right, left_index, right_index = build_mdp(case, grid, alpha)

    generator = torch.Generator().manual_seed(
        10_000 * case.states + 100 * case.mdp_seed + case.seed)
    components = 1 if case.policy_class == "gaussian" else 2
    initial_centers = (-1.8, 0.0, 1.8)
    base = policy_parameters(case.states, components, generator,
                             initial_centers[case.seed % 3])
    fast = [x.detach().clone().requires_grad_() for x in base]
    q_coeff = (0.01 * torch.randn(case.states, features.shape[1],
                                  generator=generator, dtype=DTYPE)).requires_grad_()
    pi_opt = torch.optim.Adam(base, lr=0.012)
    q_opt = torch.optim.Adam([q_coeff], lr=0.02)
    fast_opt = torch.optim.Adam(fast, lr=0.018)
    checkpoints = []

    checkpoint_steps = {0, 50, 200, steps}
    for step in range(steps + 1):
        base_log, base_mass = policy_mass(base, grid, dx)
        q_base = q_coeff @ features.T
        log_tilde = (1 - case.lam) * base_log + case.lam * q_base / alpha
        advanced_mass = torch.softmax(log_tilde + math.log(dx), dim=1)
        fast_log, fast_mass = policy_mass(fast, grid, dx)
        fast_return, _, q_fast = evaluate_policy(
            fast_mass.detach(), reward, p_right, left_index, right_index,
            alpha, gamma, dx)

        if step in checkpoint_steps:
            with torch.no_grad():
                base_return = evaluate_policy(base_mass, reward, p_right,
                                              left_index, right_index,
                                              alpha, gamma, dx)[0]
                advanced_return = evaluate_policy(advanced_mass, reward, p_right,
                                                  left_index, right_index,
                                                  alpha, gamma, dx)[0]
                projection_kl = torch.stack([
                    kl_mass(fast_mass[s], advanced_mass[s])
                    for s in range(case.states)]).mean()
                fast_action_means = (fast_mass * grid[None, :]).sum(1)
                base_action_means = (base_mass * grid[None, :]).sum(1)
                advanced_mode_locations = [
                    density_modes(advanced_mass[s], grid)
                    for s in range(case.states)]
                advanced_mode_counts = torch.tensor(
                    [len(x) for x in advanced_mode_locations], dtype=DTYPE)
                checkpoints.append({
                    "step": step,
                    "fast_return": fast_return,
                    "base_return": base_return,
                    "advanced_return": advanced_return,
                    "q_consistency_rmse": float(
                        torch.sqrt((q_base - q_fast).square().mean())),
                    "projection_reverse_kl": float(projection_kl),
                    # These function-space summaries identify which action
                    # mode is selected without relying on mixture component
                    # labels.  Per-state values support mode-map figures.
                    "fast_action_mean": float(fast_action_means.mean()),
                    "fast_action_mean_std": float(fast_action_means.std()),
                    "fast_positive_mode_fraction": float(
                        (fast_action_means > 0).to(DTYPE).mean()),
                    "base_action_mean": float(base_action_means.mean()),
                    "fast_action_means_by_state": fast_action_means.tolist(),
                    "advanced_mode_count_mean": float(advanced_mode_counts.mean()),
                    "advanced_multimodal_state_fraction": float(
                        (advanced_mode_counts >= 2).to(DTYPE).mean()),
                    "advanced_mode_locations_by_state": advanced_mode_locations,
                })
        if step == steps:
            break

        fast_loss = alpha * torch.stack([
            kl_mass(fast_mass[s], advanced_mass[s].detach())
            for s in range(case.states)]).mean()
        fast_opt.zero_grad(); fast_loss.backward(); fast_opt.step()
        with torch.no_grad():
            fast[2].clamp_(-3.5, 1.2)

        with torch.no_grad():
            _, fast_weight = policy_mass(fast, grid, dx)
            signal = q_fast - alpha * log_tilde.detach()
            signal -= (fast_weight * signal).sum(1, keepdim=True)
        actor_loss = -(fast_weight * signal * base_log).sum(1).mean()
        q_loss = -(fast_weight * signal * q_base).sum(1).mean()
        if case.lam < 1:
            pi_opt.zero_grad()
            ((1 - case.lam) * actor_loss).backward(retain_graph=True)
            pi_opt.step()
        if case.lam > 0:
            q_opt.zero_grad(); (case.lam * q_loss).backward(); q_opt.step()
        with torch.no_grad():
            base[2].clamp_(-3.5, 1.2)
            q_target_coeff = q_fast @ feature_pinv.T
            for base_param, fast_param in zip(base, fast):
                base_param.lerp_(fast_param, case.tau)
            q_coeff.lerp_(q_target_coeff, case.tau)

    row = dict(checkpoints[-1])
    row.pop("fast_action_means_by_state", None)
    row.pop("advanced_mode_locations_by_state", None)
    row.update(case.__dict__)
    row["lambda"] = row.pop("lam")
    row["components"] = components
    row["checkpoints"] = checkpoints
    return row


def make_cases(suite):
    cases = []
    if suite in ("mechanism", "all"):
        # The factorial core: modality, projection capacity and transition
        # coupling.  Ten states are enough to avoid the bandit degeneracy.
        for modes in (1, 2, 3):
            for policy_class in ("gaussian", "mixture2"):
                for coupling in (0.0, 0.35, 1.0):
                    for lam in (0.3, 0.7, 1.0):
                        for tau in (0.0, 0.001, 0.01):
                            for seed in range(5):
                                cases.append(Case("mechanism", 10, modes,
                                                  policy_class, coupling, lam,
                                                  tau, seed, 0))
    if suite in ("scaling", "all"):
        for states in (2, 5, 10, 25, 50, 100):
            for tau in (0.0, 0.001, 0.01):
                for seed in range(10):
                    cases.append(Case("scaling", states, 2, "gaussian", 1.0,
                                      0.7, tau, seed, 0))
    if suite in ("tau", "all"):
        for lam in (0.3, 0.7, 1.0):
            for tau in (0.0, 0.0001, 0.0003, 0.001, 0.003, 0.01, 0.03, 0.1):
                for seed in range(10):
                    cases.append(Case("tau", 5, 2, "gaussian", 1.0, lam,
                                      tau, seed, 0))
    if suite in ("mode_map", "all"):
        # Targeted paired study around two conditions that exhibited a clear
        # consistency/return trade-off in the broad sweep.  More initializations
        # reveal whether tau changes the selected Gaussian action mode.
        settings = [
            # (modes, coupling, lambda)
            (2, 1.0, 0.7),
            (3, 0.35, 0.3),
        ]
        for modes, coupling, lam in settings:
            for tau in (0.0, 0.001, 0.01):
                for seed in range(30):
                    cases.append(Case("mode_map", 10, modes, "gaussian",
                                      coupling, lam, tau, seed, 0))
    return cases


def write_outputs(output, rows, args):
    output.mkdir(parents=True, exist_ok=True)
    payload = {
        "description": "exact chasing policy-class restriction study",
        "alpha": 0.2, "gamma": 0.9, "steps": args.steps,
        "grid_points": args.grid_points, "suite": args.suite,
        "runs": rows,
    }
    (output / "result.json").write_text(json.dumps(payload, indent=2) + "\n")
    fields = [k for k in rows[0] if k != "checkpoints"]
    with (output / "runs.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        for row in rows:
            writer.writerow({k: row[k] for k in fields})

    # Paired tau=0 differences are the primary estimand; every tau run uses
    # exactly the same MDP and initialization as its control.
    keys = ["suite", "states", "modes", "policy_class", "coupling",
            "lambda", "seed", "mdp_seed"]
    control = {tuple(r[k] for k in keys): r for r in rows if r["tau"] == 0}
    paired = []
    for row in rows:
        if row["tau"] == 0:
            continue
        ref = control[tuple(row[k] for k in keys)]
        paired.append({**{k: row[k] for k in keys}, "tau": row["tau"],
                       "delta_fast_return": row["fast_return"] - ref["fast_return"],
                       "delta_consistency_rmse": (row["q_consistency_rmse"]
                                                   - ref["q_consistency_rmse"]),
                       "delta_projection_kl": (row["projection_reverse_kl"]
                                               - ref["projection_reverse_kl"])})
    if paired:
        with (output / "paired_effects.csv").open("w", newline="") as handle:
            writer = csv.DictWriter(handle, fieldnames=list(paired[0]))
            writer.writeheader(); writer.writerows(paired)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--suite", choices=("mechanism", "scaling", "tau",
                                             "mode_map", "all"),
                        default="all")
    parser.add_argument("--steps", type=int, default=600)
    parser.add_argument("--grid-points", type=int, default=301)
    args = parser.parse_args()
    torch.set_num_threads(1)
    cases = make_cases(args.suite)
    rows = []
    for index, case in enumerate(cases, 1):
        rows.append(run_case(case, args.steps, args.grid_points))
        if index % 20 == 0 or index == len(cases):
            print(f"completed {index}/{len(cases)}", flush=True)
            write_outputs(args.output, rows, args)


if __name__ == "__main__":
    main()


==> anc/supplementary/aac_experiments/scripts/multistate_multimodal_mdp.py <==
"""Exact finite-state/continuous-action test of AAC consistency restriction.

States form a controlled ring (with a special two-state transition).  Actions
choose the probability of moving right versus left, rewards have state-dependent
bimodal action structure, and policy evaluation solves the finite Bellman system
exactly.  Action expectations use deterministic quadrature.
"""
from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path

import numpy as np
import torch

from aac_experiments.scripts.bimodal_bandit_consistency import (
    DTYPE, gaussian_mass, kl_mass, normal_log_density, normalized_mass,
)


def build_mdp(states, grid, alpha, mdp_seed=None):
    phase = 2 * math.pi * torch.arange(states, dtype=DTYPE) / states
    if mdp_seed is None:
        left_weight = 0.5 + 0.22 * torch.cos(phase)
        state_bonus = 0.35 * torch.cos(phase)
    else:
        generator = torch.Generator().manual_seed(1_000_000 + mdp_seed)
        left_weight = 0.2 + 0.6 * torch.rand(states, generator=generator, dtype=DTYPE)
        raw_bonus = torch.randn(states, generator=generator, dtype=DTYPE)
        state_bonus = 0.22 * (0.5 * raw_bonus
                              + 0.25 * raw_bonus.roll(1)
                              + 0.25 * raw_bonus.roll(-1))
    left_log = normal_log_density(grid[None, :], -1.45, torch.tensor(math.log(0.25)))
    right_log = normal_log_density(grid[None, :], 1.55, torch.tensor(math.log(0.31)))
    mixture_log = torch.logsumexp(torch.stack([
        left_weight[:, None].log() + left_log.expand(states, -1),
        (1 - left_weight)[:, None].log() + right_log.expand(states, -1),
    ]), dim=0)
    reward = alpha * mixture_log + state_bonus[:, None]
    p_right = torch.sigmoid(2.5 * grid)
    if states == 2:
        right_index = torch.ones(states, dtype=torch.long)
        left_index = torch.zeros(states, dtype=torch.long)
    elif mdp_seed is None:
        right_index = (torch.arange(states) + 1) % states
        left_index = (torch.arange(states) - 1) % states
    else:
        rng = np.random.default_rng(mdp_seed)
        left, right = [], []
        for state in range(states):
            choices = rng.choice(states, size=2, replace=False)
            left.append(int(choices[0])); right.append(int(choices[1]))
        left_index = torch.tensor(left, dtype=torch.long)
        right_index = torch.tensor(right, dtype=torch.long)
    return reward, p_right, left_index, right_index


@torch.no_grad()
def evaluate_policy(mass, reward, p_right, left_index, right_index, alpha, gamma, dx):
    states = mass.shape[0]
    entropy = -(mass * torch.log(mass.clamp_min(1e-300) / dx)).sum(dim=1)
    immediate = (mass * reward).sum(dim=1) + alpha * entropy
    right_probability = (mass * p_right).sum(dim=1)
    transition = torch.zeros(states, states, dtype=DTYPE)
    rows = torch.arange(states)
    transition[rows, right_index] += right_probability
    transition[rows, left_index] += 1 - right_probability
    value = torch.linalg.solve(torch.eye(states, dtype=DTYPE) - gamma * transition, immediate)
    q_value = reward + gamma * (
        p_right[None, :] * value[right_index, None]
        + (1 - p_right)[None, :] * value[left_index, None]
    )
    normalized_return = float((1 - gamma) * value.mean())
    return normalized_return, value, q_value


def run_one(states, grid, dx, features, feature_pinv, reward, p_right,
            left_index, right_index, alpha, gamma, lam, tau, seed, steps):
    generator = torch.Generator().manual_seed(10_000 * states + seed)
    initial_means = (-1.8, 0.0, 1.8)
    base_mean = (torch.full((states,), initial_means[seed % 3], dtype=DTYPE)
                 + 0.08 * torch.randn(states, generator=generator, dtype=DTYPE)).requires_grad_()
    base_log_std = torch.full((states,), math.log(1.1), dtype=DTYPE, requires_grad=True)
    fast_mean = base_mean.detach().clone().requires_grad_()
    fast_log_std = base_log_std.detach().clone().requires_grad_()
    q_coeff = (0.01 * torch.randn(states, features.shape[1], generator=generator,
                                  dtype=DTYPE)).requires_grad_()
    pi_opt = torch.optim.Adam([base_mean, base_log_std], lr=0.012)
    q_opt = torch.optim.Adam([q_coeff], lr=0.02)
    fast_opt = torch.optim.Adam([fast_mean, fast_log_std], lr=0.018)
    checkpoints = []

    for step in range(steps + 1):
        base_log = normal_log_density(grid[None, :], base_mean[:, None], base_log_std[:, None])
        base_mass = normalized_mass(base_log, dx) if states == 1 else torch.softmax(
            base_log + math.log(dx), dim=1)
        q_base = q_coeff @ features.T
        log_tilde = (1 - lam) * base_log + lam * q_base / alpha
        advanced_mass = torch.softmax(log_tilde + math.log(dx), dim=1)
        fast_log = normal_log_density(grid[None, :], fast_mean[:, None], fast_log_std[:, None])
        fast_mass = torch.softmax(fast_log + math.log(dx), dim=1)
        fast_return, _, q_fast = evaluate_policy(
            fast_mass.detach(), reward, p_right, left_index, right_index, alpha, gamma, dx)

        if step in {0, 50, 200, steps}:
            with torch.no_grad():
                base_return = evaluate_policy(base_mass, reward, p_right, left_index,
                                              right_index, alpha, gamma, dx)[0]
                advanced_return = evaluate_policy(advanced_mass, reward, p_right, left_index,
                                                  right_index, alpha, gamma, dx)[0]
                q_error = torch.sqrt((q_base - q_fast).square().mean())
                projection_kl = torch.stack([
                    kl_mass(fast_mass[s], advanced_mass[s]) for s in range(states)
                ]).mean()
                checkpoints.append({
                    "step": step, "fast_return": fast_return,
                    "base_return": base_return, "advanced_return": advanced_return,
                    "q_consistency_rmse": float(q_error),
                    "projection_reverse_kl": float(projection_kl),
                    "base_fast_mean_gap": float((base_mean - fast_mean).abs().mean()),
                })
        if step == steps:
            break

        fast_loss = alpha * torch.stack([
            kl_mass(fast_mass[s], advanced_mass[s].detach()) for s in range(states)
        ]).mean()
        fast_opt.zero_grad(); fast_loss.backward(); fast_opt.step()
        with torch.no_grad(): fast_log_std.clamp_(-3.5, 1.2)

        with torch.no_grad():
            fast_weight = torch.softmax(
                normal_log_density(grid[None, :], fast_mean[:, None], fast_log_std[:, None])
                + math.log(dx), dim=1)
            signal = q_fast - alpha * log_tilde.detach()
            signal -= (fast_weight * signal).sum(dim=1, keepdim=True)
        actor_loss = -(fast_weight * signal * base_log).sum(dim=1).mean()
        q_loss = -(fast_weight * signal * q_base).sum(dim=1).mean()
        pi_opt.zero_grad()
        if lam < 1:
            ((1 - lam) * actor_loss).backward(retain_graph=True); pi_opt.step()
        q_opt.zero_grad()
        if lam > 0:
            (lam * q_loss).backward(); q_opt.step()
        with torch.no_grad(): base_log_std.clamp_(-3.5, 1.2)

        with torch.no_grad():
            q_target_coeff = q_fast @ feature_pinv.T
            base_mean.lerp_(fast_mean, tau)
            base_log_std.lerp_(fast_log_std, tau)
            q_coeff.lerp_(q_target_coeff, tau)

    result = dict(checkpoints[-1])
    result.update({"states": states, "lambda": lam, "tau": tau, "seed": seed,
                   "checkpoints": checkpoints})
    return result


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--steps", type=int, default=800)
    parser.add_argument("--seeds", type=int, default=3)
    parser.add_argument("--state-sizes", type=int, nargs="+", default=[2, 5, 10, 100])
    parser.add_argument("--random-mdps", type=int, default=0,
                        help="number of random reward/transition MDPs; zero uses the fixed ring")
    args = parser.parse_args()
    torch.set_num_threads(1)
    args.output.mkdir(parents=True, exist_ok=True)
    alpha, gamma = 0.2, 0.9
    grid = torch.linspace(-4, 4, 301, dtype=DTYPE)
    dx = float(grid[1] - grid[0])
    centers = torch.linspace(-4, 4, 33, dtype=DTYPE)
    features = torch.cat([torch.ones(grid.numel(), 1, dtype=DTYPE),
                          torch.exp(-0.5 * ((grid[:, None] - centers[None, :]) / 0.32).square())], 1)
    feature_pinv = torch.linalg.pinv(features)
    rows = []
    for states in args.state_sizes:
        mdp_seeds = range(args.random_mdps) if args.random_mdps else [None]
        for mdp_seed in mdp_seeds:
            reward, p_right, left_index, right_index = build_mdp(
                states, grid, alpha, mdp_seed)
            for lam in (0.3, 0.7, 1.0):
                for tau in (0.0, 1e-3, 1e-2):
                    for seed in range(args.seeds):
                        row = run_one(states, grid, dx, features, feature_pinv, reward,
                                      p_right, left_index, right_index, alpha, gamma,
                                      lam, tau, seed, args.steps)
                        row["mdp_seed"] = mdp_seed
                        rows.append(row)
        print(f"completed states={states}", flush=True)
    result = {"description": "exact finite-state multimodal continuous-action MDP",
              "alpha": alpha, "gamma": gamma, "steps": args.steps,
              "seeds": args.seeds, "random_mdps": args.random_mdps, "runs": rows}
    (args.output / "result.json").write_text(json.dumps(result, indent=2) + "\n")
    fields = [k for k in rows[0] if k != "checkpoints"]
    with (args.output / "runs.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields); writer.writeheader()
        for row in rows: writer.writerow({k: row[k] for k in fields})
    for states in args.state_sizes:
        print(f"\nS={states}")
        for lam in (0.3, 0.7, 1.0):
            for tau in (0.0, 1e-3, 1e-2):
                group = [r for r in rows if r["states"] == states and r["lambda"] == lam
                         and r["tau"] == tau]
                x = np.array([r["fast_return"] for r in group])
                c = np.array([r["q_consistency_rmse"] for r in group])
                print(f"lambda={lam:g} tau={tau:g} return={x.mean():.5f}+-{x.std():.5f} "
                      f"consistency={c.mean():.5f}")


if __name__ == "__main__":
    main()


==> anc/supplementary/aac_experiments/scripts/random_mdp_advanced_policy_path.py <==
"""Exact advanced-policy path experiment on reproducible finite MDPs.

This replaces the stateful ``policy_improvement.ipynb`` experiment.  It uses
the definitions in the ICLR 2027 draft, evaluates every policy by a linear
solve, and distinguishes two claims:

1. every advanced policy improves over its common base policy; and
2. performance need not be monotone between different path members.

The default sweep compares a notebook-like dense random MDP with sparse and
weakly connected MDPs.  All reported returns are normalized by ``1-gamma``.
"""
from __future__ import annotations

import argparse
import csv
from datetime import datetime, timezone
import json
import platform
import subprocess
import sys
from dataclasses import asdict, dataclass
from pathlib import Path

import numpy as np


@dataclass(frozen=True)
class TrialConfig:
    topology: str
    n_states: int
    n_actions: int
    gamma: float
    alpha: float
    reward_mean: float
    reward_std: float
    reward_zero_fraction: float
    out_degree: int
    cross_cluster_probability: float


def _normalize(x: np.ndarray, axis: int = -1) -> np.ndarray:
    total = x.sum(axis=axis, keepdims=True)
    if np.any(total <= 0):
        raise ValueError("cannot normalize a zero row")
    return x / total


def log_softmax(x: np.ndarray, axis: int = -1) -> np.ndarray:
    shifted = x - np.max(x, axis=axis, keepdims=True)
    return shifted - np.log(np.exp(shifted).sum(axis=axis, keepdims=True))


def make_transition(rng: np.random.Generator, cfg: TrialConfig) -> np.ndarray:
    s, a = cfg.n_states, cfg.n_actions
    transition = np.zeros((s, a, s), dtype=np.float64)
    if cfg.topology == "dense":
        # Matches the old notebook: about half of all successors remain.  For
        # large S this is still a strongly mixing, dense transition model.
        weights = rng.random((s, a, s))
        weights *= rng.random((s, a, s)) >= 0.5
        empty = weights.sum(axis=-1) == 0
        for state, action in np.argwhere(empty):
            weights[state, action, rng.integers(s)] = 1.0
        return _normalize(weights)
    if cfg.topology == "sparse":
        degree = min(cfg.out_degree, s)
        for state in range(s):
            for action in range(a):
                successors = rng.choice(s, size=degree, replace=False)
                transition[state, action, successors] = _normalize(
                    rng.random(degree)
                )
        return transition
    if cfg.topology == "clustered":
        n_clusters = min(4, s)
        clusters = np.array_split(np.arange(s), n_clusters)
        cluster_of = np.empty(s, dtype=np.int64)
        for index, cluster in enumerate(clusters):
            cluster_of[cluster] = index
        degree = min(cfg.out_degree, max(len(c) for c in clusters))
        for state in range(s):
            own = clusters[cluster_of[state]]
            outside = np.setdiff1d(np.arange(s), own, assume_unique=True)
            for action in range(a):
                successors = []
                for _ in range(degree):
                    use_outside = len(outside) and rng.random() < cfg.cross_cluster_probability
                    pool = outside if use_outside else own
                    successors.append(int(rng.choice(pool)))
                successors = np.asarray(successors)
                unique, inverse = np.unique(successors, return_inverse=True)
                weights = np.zeros(len(unique), dtype=np.float64)
                np.add.at(weights, inverse, rng.random(degree))
                transition[state, action, unique] = _normalize(weights)
        return transition
    raise ValueError(f"unknown topology: {cfg.topology}")


def make_trial(seed: int, cfg: TrialConfig):
    rng = np.random.default_rng(seed)
    transition = make_transition(rng, cfg)
    reward = rng.normal(cfg.reward_mean, cfg.reward_std,
                        size=(cfg.n_states, cfg.n_actions))
    reward *= rng.random(reward.shape) >= cfg.reward_zero_fraction
    initial = rng.random(cfg.n_states)
    initial *= rng.random(cfg.n_states) >= 0.5
    if initial.sum() == 0:
        initial[rng.integers(cfg.n_states)] = 1.0
    initial = _normalize(initial)
    # Full support, without the clamp-then-renormalize ambiguity of the notebook.
    base_log_policy = log_softmax(rng.normal(size=(cfg.n_states, cfg.n_actions)))
    return transition, reward, initial, base_log_policy


def evaluate_policy(transition: np.ndarray, reward: np.ndarray,
                    initial: np.ndarray, log_policy: np.ndarray,
                    alpha: float, gamma: float):
    policy = np.exp(log_policy)
    p_policy = np.einsum("sa,sat->st", policy, transition)
    expected_augmented_reward = np.sum(
        policy * (reward - alpha * log_policy), axis=1
    )
    value = np.linalg.solve(
        np.eye(transition.shape[0]) - gamma * p_policy,
        expected_augmented_reward,
    )
    conventional_q = reward + gamma * np.einsum("sat,t->sa", transition, value)
    normalized_return = (1.0 - gamma) * float(initial @ value)
    bellman_residual = float(np.max(np.abs(
        value - expected_augmented_reward - gamma * p_policy @ value
    )))
    return normalized_return, value, conventional_q, bellman_residual


def run_trial(seed: int, cfg: TrialConfig, lambdas: np.ndarray):
    transition, reward, initial, base_log_policy = make_trial(seed, cfg)
    base_return, base_value, base_q, base_residual = evaluate_policy(
        transition, reward, initial, base_log_policy, cfg.alpha, cfg.gamma
    )
    base_policy = np.exp(base_log_policy)
    canonical_q = base_q - cfg.alpha * base_log_policy
    canonical_value = np.sum(base_policy * canonical_q, axis=1)
    canonical_advantage = canonical_q - canonical_value[:, None]
    centering_error = float(np.max(np.abs(
        np.sum(base_policy * canonical_advantage, axis=1)
    )))

    returns, residuals = [], []
    endpoint_log_policy = log_softmax(base_q / cfg.alpha)
    for lam in lambdas:
        # Equivalent implementations from Eqs. (advanced_policy) and
        # (logit_interpolation); comparing them catches convention mistakes.
        log_policy = log_softmax(
            (1.0 - lam) * base_log_policy + lam * base_q / cfg.alpha
        )
        canonical_form = log_softmax(
            base_log_policy + lam * canonical_advantage / cfg.alpha
        )
        if not np.allclose(log_policy, canonical_form, atol=2e-11, rtol=2e-11):
            raise AssertionError("canonical and conventional paths disagree")
        result, _, _, residual = evaluate_policy(
            transition, reward, initial, log_policy, cfg.alpha, cfg.gamma
        )
        returns.append(result)
        residuals.append(residual)
    returns = np.asarray(returns)
    deltas = returns - base_return
    adjacent = np.diff(returns)
    tolerance = 1e-9 * max(1.0, np.max(np.abs(returns)))
    return {
        "seed": seed,
        "base_return": base_return,
        "endpoint_return": float(returns[-1]),
        "best_return": float(returns.max()),
        "best_lambda": float(lambdas[int(returns.argmax())]),
        "minimum_base_delta": float(deltas.min()),
        "largest_adjacent_decrease": float(min(0.0, adjacent.min())),
        "adjacent_decrease_count": int(np.sum(adjacent < -tolerance)),
        "has_base_violation": bool(np.any(deltas < -tolerance)),
        "is_nonmonotone": bool(np.any(adjacent < -tolerance)),
        "base_bellman_residual": base_residual,
        "maximum_bellman_residual": float(max(residuals)),
        "canonical_centering_error": centering_error,
        "endpoint_policy_error": float(np.max(np.abs(
            log_softmax(base_log_policy + canonical_advantage / cfg.alpha)
            - endpoint_log_policy
        ))),
        "returns": returns.tolist(),
    }


def aggregate(trials: list[dict]) -> dict:
    count = len(trials)
    improvements = np.asarray([t["endpoint_return"] - t["base_return"] for t in trials])
    return {
        "trials": count,
        "base_improvement_violation_count": sum(t["has_base_violation"] for t in trials),
        "nonmonotone_trial_count": sum(t["is_nonmonotone"] for t in trials),
        "nonmonotone_trial_fraction": float(np.mean([t["is_nonmonotone"] for t in trials])),
        "endpoint_improvement_mean": float(improvements.mean()),
        "endpoint_improvement_median": float(np.median(improvements)),
        "endpoint_improvement_min": float(improvements.min()),
        "largest_observed_adjacent_decrease": float(min(
            t["largest_adjacent_decrease"] for t in trials
        )),
        "max_bellman_residual": float(max(t["maximum_bellman_residual"] for t in trials)),
        "max_canonical_centering_error": float(max(t["canonical_centering_error"] for t in trials)),
        "max_endpoint_policy_error": float(max(t["endpoint_policy_error"] for t in trials)),
    }


def write_outputs(output: Path, configs: list[TrialConfig], lambdas: np.ndarray,
                  all_trials: dict[str, list[dict]]) -> None:
    output.mkdir(parents=True, exist_ok=True)
    summary = {
        "return_convention": "(1-gamma) times the entropy-augmented discounted return",
        "lambdas": lambdas.tolist(),
        "configurations": {},
    }
    flat_rows = []
    for cfg in configs:
        trials = all_trials[cfg.topology]
        summary["configurations"][cfg.topology] = {
            "config": asdict(cfg), "aggregate": aggregate(trials), "trials": trials
        }
        for trial in trials:
            row = {"topology": cfg.topology, **{k: v for k, v in trial.items()
                   if k != "returns"}}
            flat_rows.append(row)
    (output / "result.json").write_text(json.dumps(summary, indent=2) + "\n")
    manifest = {
        "created_utc": datetime.now(timezone.utc).isoformat(),
        "command": ["python", "-m",
                    "aac_experiments.scripts.random_mdp_advanced_policy_path",
                    *sys.argv[1:]],
        "python": platform.python_version(),
        "numpy": np.__version__,
    }
    (output / "manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
    with (output / "trials.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=flat_rows[0].keys())
        writer.writeheader(); writer.writerows(flat_rows)

    lines = [
        "# Exact random-MDP advanced-policy path",
        "",
        "Returns are normalized entropy-augmented discounted returns,",
        "`(1-gamma) * E[sum_t gamma^t (r_t - alpha log pi_t)]`.",
        "",
        "| topology | trials | base violations | nonmonotone | fraction | "
        "mean endpoint gain | largest adjacent decrease |",
        "|---|---:|---:|---:|---:|---:|---:|",
    ]
    for cfg in configs:
        stats = summary["configurations"][cfg.topology]["aggregate"]
        lines.append(
            f"| {cfg.topology} | {stats['trials']} | "
            f"{stats['base_improvement_violation_count']} | "
            f"{stats['nonmonotone_trial_count']} | "
            f"{stats['nonmonotone_trial_fraction']:.3f} | "
            f"{stats['endpoint_improvement_mean']:.6f} | "
            f"{stats['largest_observed_adjacent_decrease']:.6g} |"
        )
    lines += [
        "",
        "`base violations` tests the theorem that every member improves over",
        "the common base. `nonmonotone` tests the stronger, non-guaranteed",
        "ordering between adjacent lambda values.",
    ]
    (output / "summary.md").write_text("\n".join(lines) + "\n")

    try:
        import matplotlib.pyplot as plt
    except ImportError:
        write_svg_plot(output / "relative_performance.svg", configs, lambdas,
                       all_trials)
        return
    fig, axes = plt.subplots(1, len(configs), figsize=(5 * len(configs), 4),
                             sharex=True)
    axes = np.atleast_1d(axes)
    for axis, cfg in zip(axes, configs):
        curves = np.asarray([trial["returns"] for trial in all_trials[cfg.topology]])
        relative = curves - curves[:, :1]
        q10, median, q90 = np.quantile(relative, [0.1, 0.5, 0.9], axis=0)
        axis.fill_between(lambdas, q10, q90, alpha=0.25, label="10--90 percentile")
        axis.plot(lambdas, median, label="median")
        axis.axhline(0.0, color="black", linewidth=0.8)
        axis.set_title(cfg.topology)
        axis.set_xlabel(r"$\lambda$")
        axis.grid(alpha=0.25)
    axes[0].set_ylabel(r"$\widetilde\eta(\pi'_\lambda)-\widetilde\eta(\pi)$")
    axes[-1].legend(frameon=False)
    fig.tight_layout()
    fig.savefig(output / "relative_performance.png", dpi=180)
    plt.close(fig)


def write_svg_plot(path: Path, configs: list[TrialConfig], lambdas: np.ndarray,
                   all_trials: dict[str, list[dict]]) -> None:
    """Dependency-free median and 10--90 percentile plot."""
    width, height, margin, gap = 1200, 390, 55, 28
    panel_width = (width - 2 * margin - gap * (len(configs) - 1)) / len(configs)
    all_relative = [
        np.asarray([t["returns"] for t in all_trials[c.topology]])
        for c in configs
    ]
    all_relative = [x - x[:, :1] for x in all_relative]
    ymin = min(0.0, min(float(x.min()) for x in all_relative))
    ymax = max(float(x.max()) for x in all_relative)
    span = max(ymax - ymin, 1e-12)
    ymin -= 0.04 * span; ymax += 0.04 * span
    def y(value):
        return margin + (ymax - value) / (ymax - ymin) * (height - 2 * margin)
    parts = [
        f'<svg xmlns="http://www.w3.org/2000/svg" width="{width}" height="{height}" '
        f'viewBox="0 0 {width} {height}">',
        '<rect width="100%" height="100%" fill="white"/>',
        '<style>text{font:14px sans-serif}.title{font-size:17px}.axis{stroke:#333}'
        '.band{fill:#4c78a8;opacity:.22}.line{fill:none;stroke:#1f5f99;stroke-width:2}</style>',
    ]
    for index, (cfg, relative) in enumerate(zip(configs, all_relative)):
        left = margin + index * (panel_width + gap)
        right = left + panel_width
        xs = left + lambdas * panel_width
        q10, med, q90 = np.quantile(relative, [0.1, 0.5, 0.9], axis=0)
        polygon = list(zip(xs, [y(v) for v in q10])) + list(
            zip(xs[::-1], [y(v) for v in q90[::-1]])
        )
        points = " ".join(f"{px:.2f},{py:.2f}" for px, py in polygon)
        line = " ".join(f"{px:.2f},{y(v):.2f}" for px, v in zip(xs, med))
        parts += [
            f'<line class="axis" x1="{left}" y1="{y(0)}" x2="{right}" y2="{y(0)}"/>',
            f'<line class="axis" x1="{left}" y1="{margin}" x2="{left}" y2="{height-margin}"/>',
            f'<polygon class="band" points="{points}"/>',
            f'<polyline class="line" points="{line}"/>',
            f'<text class="title" x="{(left+right)/2}" y="25" text-anchor="middle">{cfg.topology}</text>',
            f'<text x="{left}" y="{height-28}" text-anchor="middle">0</text>',
            f'<text x="{right}" y="{height-28}" text-anchor="middle">1</text>',
            f'<text x="{(left+right)/2}" y="{height-8}" text-anchor="middle">lambda</text>',
        ]
        if index == 0:
            parts += [
                f'<text x="{left-8}" y="{y(ymin)}" text-anchor="end">{ymin:.2g}</text>',
                f'<text x="{left-8}" y="{y(ymax)+5}" text-anchor="end">{ymax:.2g}</text>',
                f'<text x="{left-8}" y="{y(0)+5}" text-anchor="end">0</text>',
            ]
    parts.append('</svg>')
    path.write_text("\n".join(parts) + "\n")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--seeds", type=int, default=100)
    parser.add_argument("--seed-offset", type=int, default=0)
    parser.add_argument("--states", type=int, default=32)
    parser.add_argument("--actions", type=int, default=4)
    parser.add_argument("--lambda-points", type=int, default=101)
    parser.add_argument("--gamma", type=float, default=0.99)
    parser.add_argument("--alpha", type=float, default=0.1)
    parser.add_argument("--reward-mean", type=float, default=0.0)
    parser.add_argument("--reward-std", type=float, default=1.0)
    parser.add_argument("--reward-zero-fraction", type=float, default=0.5)
    parser.add_argument("--out-degree", type=int, default=3)
    parser.add_argument("--cross-cluster-probability", type=float, default=0.01)
    args = parser.parse_args()
    if args.seeds < 1 or args.states < 2 or args.actions < 2 or args.lambda_points < 2:
        raise ValueError("invalid experiment size")
    if not 0 < args.gamma < 1 or args.alpha <= 0:
        raise ValueError("gamma must be in (0,1) and alpha must be positive")

    common = dict(
        n_states=args.states, n_actions=args.actions, gamma=args.gamma,
        alpha=args.alpha, reward_mean=args.reward_mean, reward_std=args.reward_std,
        reward_zero_fraction=args.reward_zero_fraction, out_degree=args.out_degree,
        cross_cluster_probability=args.cross_cluster_probability,
    )
    configs = [TrialConfig(topology=name, **common)
               for name in ("dense", "sparse", "clustered")]
    lambdas = np.linspace(0.0, 1.0, args.lambda_points)
    all_trials = {}
    for cfg in configs:
        print(f"running {cfg.topology} ...", flush=True)
        all_trials[cfg.topology] = [
            run_trial(args.seed_offset + index, cfg, lambdas)
            for index in range(args.seeds)
        ]
        print(json.dumps(aggregate(all_trials[cfg.topology]), indent=2), flush=True)
    write_outputs(args.output, configs, lambdas, all_trials)


if __name__ == "__main__":
    main()


==> anc/supplementary/aac_experiments/scripts/random_mdp_training_path.py <==
"""Track the exact advanced-policy path during soft policy iteration.

At iteration k, exact policy evaluation gives Q_alpha^{pi_k}; the next policy
is the lambda=1 endpoint, softmax(Q_alpha^{pi_k}/alpha).  At selected
iterations this script evaluates all intermediate advanced policies from the
same base and records how their performance curve changes near optimality.
"""
from __future__ import annotations

import argparse
import csv
from datetime import datetime, timezone
import json
import platform
from pathlib import Path
import subprocess
import sys

import numpy as np

from aac_experiments.scripts.random_mdp_advanced_policy_path import (
    TrialConfig,
    evaluate_policy,
    log_softmax,
    make_trial,
)


def evaluate_path(transition, reward, initial, base_log_policy, cfg, lambdas):
    base_return, _, base_q, residual = evaluate_policy(
        transition, reward, initial, base_log_policy, cfg.alpha, cfg.gamma
    )
    returns = []
    for lam in lambdas:
        log_policy = log_softmax(
            (1.0 - lam) * base_log_policy + lam * base_q / cfg.alpha
        )
        value, _, _, _ = evaluate_policy(
            transition, reward, initial, log_policy, cfg.alpha, cfg.gamma
        )
        returns.append(value)
    returns = np.asarray(returns)
    adjacent = np.diff(returns)
    scale = max(1.0, float(np.max(np.abs(returns))))
    tolerance = 1e-9 * scale
    endpoint_log_policy = log_softmax(base_q / cfg.alpha)
    return {
        "base_return": base_return,
        "endpoint_return": float(returns[-1]),
        "endpoint_gain": float(returns[-1] - base_return),
        "best_lambda": float(lambdas[int(returns.argmax())]),
        "best_gain": float(returns.max() - base_return),
        "is_nonmonotone": bool(np.any(adjacent < -tolerance)),
        "adjacent_decrease_count": int(np.sum(adjacent < -tolerance)),
        "largest_adjacent_decrease": float(min(0.0, adjacent.min())),
        "bellman_residual": residual,
        "policy_step_max_abs": float(
            np.max(np.abs(np.exp(endpoint_log_policy) - np.exp(base_log_policy)))
        ),
        "returns": returns.tolist(),
    }, endpoint_log_policy


def aggregate(rows):
    def values(name):
        return np.asarray([row[name] for row in rows], dtype=np.float64)
    endpoint_regret = values("best_gain") - values("endpoint_gain")
    meaningful = values("best_gain") > 1e-8
    relative_regret = endpoint_regret[meaningful] / values("best_gain")[meaningful]
    return {
        "trials": len(rows),
        "base_return_mean": float(values("base_return").mean()),
        "endpoint_gain_mean": float(values("endpoint_gain").mean()),
        "endpoint_gain_median": float(np.median(values("endpoint_gain"))),
        "best_lambda_median": float(np.median(values("best_lambda"))),
        "best_lambda_q10": float(np.quantile(values("best_lambda"), 0.1)),
        "best_lambda_q90": float(np.quantile(values("best_lambda"), 0.9)),
        "nonmonotone_fraction": float(values("is_nonmonotone").mean()),
        "largest_adjacent_decrease": float(values("largest_adjacent_decrease").min()),
        # These quantify the practically relevant "almost monotonic" claim:
        # how much is lost by treating lambda=1 as if it were the best point.
        "endpoint_regret_mean": float(endpoint_regret.mean()),
        "endpoint_regret_p90": float(np.quantile(endpoint_regret, 0.9)),
        "relative_endpoint_regret_median": (
            float(np.median(relative_regret)) if len(relative_regret) else None
        ),
        "relative_endpoint_regret_p90": (
            float(np.quantile(relative_regret, 0.9)) if len(relative_regret) else None
        ),
        "policy_step_max_abs_mean": float(values("policy_step_max_abs").mean()),
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", required=True, type=Path)
    parser.add_argument("--seeds", type=int, default=100)
    parser.add_argument("--states", type=int, default=32)
    parser.add_argument("--actions", type=int, default=4)
    parser.add_argument("--gamma", type=float, default=0.99)
    parser.add_argument("--alpha", type=float, default=0.1)
    parser.add_argument("--lambda-points", type=int, default=101)
    parser.add_argument("--checkpoints", default="0,1,2,3,5,10,20")
    parser.add_argument("--out-degree", type=int, default=3)
    parser.add_argument("--cross-cluster-probability", type=float, default=0.01)
    args = parser.parse_args()
    checkpoints = sorted(set(int(x) for x in args.checkpoints.split(",")))
    if not checkpoints or checkpoints[0] < 0:
        raise ValueError("checkpoints must be nonnegative iterations")
    lambdas = np.linspace(0.0, 1.0, args.lambda_points)
    common = dict(
        n_states=args.states, n_actions=args.actions, gamma=args.gamma,
        alpha=args.alpha, reward_mean=0.0, reward_std=1.0,
        reward_zero_fraction=0.5, out_degree=args.out_degree,
        cross_cluster_probability=args.cross_cluster_probability,
    )
    configs = [TrialConfig(topology=name, **common)
               for name in ("dense", "sparse", "clustered")]
    result = {
        "description": "exact soft policy iteration with path evaluation",
        "lambdas": lambdas.tolist(), "checkpoints": checkpoints,
        "configurations": {},
    }
    csv_rows = []
    for cfg in configs:
        print(f"running {cfg.topology}", flush=True)
        by_iteration = {iteration: [] for iteration in checkpoints}
        for seed in range(args.seeds):
            transition, reward, initial, log_policy = make_trial(seed, cfg)
            checkpoint_set = set(checkpoints)
            for iteration in range(checkpoints[-1] + 1):
                if iteration in checkpoint_set:
                    row, endpoint = evaluate_path(
                        transition, reward, initial, log_policy, cfg, lambdas
                    )
                    row.update(seed=seed, iteration=iteration)
                    by_iteration[iteration].append(row)
                else:
                    _, _, q, _ = evaluate_policy(
                        transition, reward, initial, log_policy,
                        cfg.alpha, cfg.gamma
                    )
                    endpoint = log_softmax(q / cfg.alpha)
                log_policy = endpoint
        summaries = {str(k): aggregate(v) for k, v in by_iteration.items()}
        result["configurations"][cfg.topology] = {
            "config": cfg.__dict__, "summary_by_iteration": summaries,
            "trials_by_iteration": {str(k): v for k, v in by_iteration.items()},
        }
        for iteration in checkpoints:
            stats = summaries[str(iteration)]
            csv_rows.append({"topology": cfg.topology, "iteration": iteration, **stats})
            print(iteration, json.dumps(stats), flush=True)

    args.output.mkdir(parents=True, exist_ok=True)
    (args.output / "result.json").write_text(json.dumps(result, indent=2) + "\n")
    with (args.output / "summary.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=csv_rows[0].keys())
        writer.writeheader(); writer.writerows(csv_rows)
    lines = [
        "# Advanced-policy paths during exact soft policy iteration", "",
        "| topology | iteration | mean base return | mean endpoint gain | "
        "median best lambda | nonmonotone fraction | mean endpoint regret | "
        "p90 relative regret |",
        "|---|---:|---:|---:|---:|---:|---:|---:|",
    ]
    for row in csv_rows:
        lines.append(
            f"| {row['topology']} | {row['iteration']} | "
            f"{row['base_return_mean']:.6f} | {row['endpoint_gain_mean']:.6g} | "
            f"{row['best_lambda_median']:.3f} | {row['nonmonotone_fraction']:.3f} | "
            f"{row['endpoint_regret_mean']:.6g} | "
            f"{row['relative_endpoint_regret_p90'] if row['relative_endpoint_regret_p90'] is not None else 'n/a'} |"
        )
    (args.output / "summary.md").write_text("\n".join(lines) + "\n")
    manifest = {
        "created_utc": datetime.now(timezone.utc).isoformat(),
        "command": ["python", "-m",
                    "aac_experiments.scripts.random_mdp_training_path", *sys.argv[1:]],
        "python": platform.python_version(), "numpy": np.__version__,
    }
    (args.output / "manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/supplementary/aac_experiments/scripts/run_continuous_sweep.py <==
"""Continuous AAC grid sweep using the restart-safe discrete sweep machinery."""
from __future__ import annotations

from dataclasses import asdict
import hashlib
import itertools
import json

from aac_experiments.algorithms.aac_continuous import AACContinuousConfig
from aac_experiments.runners.train_continuous import TrainConfig
from aac_experiments.scripts import run_discrete_sweep as common


def expand_config(cfg):
    allowed = {"run_id", "envs", "seeds", "algorithm", "training", "grid",
               "workers", "timeout_sec"}
    unknown = set(cfg) - allowed
    if unknown:
        raise ValueError(f"Unknown config keys {sorted(unknown)}")
    grid = cfg.get("grid", {})
    jobs, seen = [], set()
    for env, seed, values in itertools.product(
            cfg["envs"], cfg["seeds"], itertools.product(*grid.values())):
        algorithm, training = dict(cfg.get("algorithm", {})), dict(cfg.get("training", {}))
        for key, value in zip(grid, values):
            section, name = key.split(".", 1)
            (algorithm if section == "algorithm" else training)[name] = value
        spec = {"env_id": env, "seed": seed,
                "algorithm": asdict(AACContinuousConfig(**algorithm)),
                "training": asdict(TrainConfig(**training))}
        identifier = hashlib.sha256(
            json.dumps(spec, sort_keys=True, allow_nan=False).encode()).hexdigest()[:16]
        if identifier not in seen:
            jobs.append({"id": identifier, "spec": spec}); seen.add(identifier)
    return jobs


common.expand_config = expand_config
common.AACDiscreteConfig = AACContinuousConfig
common.TrainConfig = TrainConfig


def run_job(job, run_dir, timeout):
    folder = run_dir / job["id"]
    folder.mkdir(exist_ok=True)
    result_path = folder / "result.json"
    if result_path.exists():
        result = json.loads(result_path.read_text())
        same_spec = json.dumps(result.get("spec"), sort_keys=True) == json.dumps(
            job["spec"], sort_keys=True
        )
        if result.get("status") == "complete" and same_spec:
            return {**job, "status": "complete", "skipped": True, "result": result}
    common.write_json(folder / "spec.json", job["spec"])
    command = [common.sys.executable, "-m", "aac_experiments.runners.train_continuous",
               "--spec", str(folder / "spec.json"), "--output", str(folder)]
    row = {**job, "command": command, "status": "failed", "skipped": False}
    try:
        with (folder / "stdout.log").open("w") as out, (folder / "stderr.log").open("w") as err:
            process = common.subprocess.run(command, cwd=common.REPO_ROOT, stdout=out,
                                            stderr=err, timeout=timeout or None)
        row["returncode"] = process.returncode
        if process.returncode == 0 and result_path.exists():
            row["result"] = json.loads(result_path.read_text()); row["status"] = "complete"
    except common.subprocess.TimeoutExpired:
        row["status"] = "timeout"
    return row


common.run_job = run_job


if __name__ == "__main__":
    raise SystemExit(common.main())


==> anc/supplementary/aac_experiments/scripts/run_discrete_sweep.py <==
"""Grid sweep of current AAC, with subprocess isolation and restart-safe results."""
from __future__ import annotations

import argparse
from concurrent.futures import ThreadPoolExecutor, as_completed
from dataclasses import asdict
import csv
import hashlib
import itertools
import json
from pathlib import Path
import statistics
import subprocess
import sys
import time

from aac_experiments.algorithms.aac_discrete import AACDiscreteConfig
from aac_experiments.runners.train_discrete import TrainConfig, write_json

REPO_ROOT = Path(__file__).resolve().parents[2]


def expand_config(cfg):
    allowed = {"run_id", "envs", "seeds", "algorithm", "training", "grid", "workers", "timeout_sec"}
    unknown = set(cfg) - allowed
    if unknown:
        raise ValueError(f"Unknown config keys {sorted(unknown)}. Legacy IS-CE configs are not supported; use aac_sweep.json.")
    for key in ("envs", "seeds"):
        if not isinstance(cfg.get(key), list) or not cfg[key]:
            raise ValueError(f"{key} must be a nonempty list")
    if any(type(s) is not int or not 0 <= s < 2**32 for s in cfg["seeds"]):
        raise ValueError("seeds must be integers in [0, 2**32)")
    if any(not isinstance(e, str) or not e for e in cfg["envs"]):
        raise ValueError("envs must contain nonempty environment IDs")
    grid = cfg.get("grid", {})
    for key, values in grid.items():
        if not isinstance(values, list) or not values:
            raise ValueError(f"grid.{key} must be a nonempty list")
        section, dot, name = key.partition(".")
        if not dot or section not in ("algorithm", "training"):
            raise ValueError(f"grid key must be algorithm.<field> or training.<field>: {key}")
    jobs, seen = [], set()
    for env, seed, values in itertools.product(cfg["envs"], cfg["seeds"], itertools.product(*grid.values())):
        algorithm = dict(cfg.get("algorithm", {}))
        training = dict(cfg.get("training", {}))
        for key, value in zip(grid, values):
            section, name = key.split(".", 1)
            (algorithm if section == "algorithm" else training)[name] = value
        spec = {"env_id": env, "seed": seed, "algorithm": asdict(AACDiscreteConfig(**algorithm)),
                "training": asdict(TrainConfig(**training))}
        if spec["algorithm"]["use_target_entropy"] and spec["training"]["alpha_final"] is not None:
            raise ValueError("auto alpha and alpha_final schedule are mutually exclusive")
        identifier = hashlib.sha256(json.dumps(spec, sort_keys=True, allow_nan=False).encode()).hexdigest()[:16]
        if identifier not in seen:
            jobs.append({"id": identifier, "spec": spec})
            seen.add(identifier)
    return jobs


def provenance():
    paths = [REPO_ROOT / "aac_experiments" / p for p in
             ("algorithms/aac_discrete.py", "runners/train_discrete.py", "scripts/run_discrete_sweep.py",
              "algorithms/aac_continuous.py", "runners/train_continuous.py", "scripts/run_continuous_sweep.py",
              "algorithm.md")]
    return {"package": "anonymous-supplementary",
            "source_sha256": {str(p.relative_to(REPO_ROOT)): hashlib.sha256(p.read_bytes()).hexdigest() for p in paths}}


def run_job(job, run_dir, timeout):
    folder = run_dir / job["id"]
    folder.mkdir(exist_ok=True)
    result_path = folder / "result.json"
    if result_path.exists():
        result = json.loads(result_path.read_text())
        # JSON turns tuple-valued dataclass defaults (for example
        # ``snapshot_steps``) into lists.  Compare canonical JSON rather than
        # Python container types so restart-safe sweeps reuse equivalent runs.
        same_spec = json.dumps(result.get("spec"), sort_keys=True) == json.dumps(
            job["spec"], sort_keys=True
        )
        if result.get("status") == "complete" and same_spec:
            return {**job, "status": "complete", "skipped": True, "result": result}
        raise ValueError(f"Mismatched result in {folder}")
    write_json(folder / "spec.json", job["spec"])
    command = [sys.executable, "-m", "aac_experiments.runners.train_discrete", "--spec",
               str(folder / "spec.json"), "--output", str(folder)]
    row = {**job, "command": command, "status": "failed", "skipped": False}
    try:
        with (folder / "stdout.log").open("w") as out, (folder / "stderr.log").open("w") as err:
            process = subprocess.run(command, cwd=REPO_ROOT, stdout=out, stderr=err, timeout=timeout or None)
        row["returncode"] = process.returncode
        if process.returncode == 0 and result_path.exists():
            row["result"] = json.loads(result_path.read_text())
            row["status"] = "complete"
    except subprocess.TimeoutExpired:
        row["status"] = "timeout"
    return row


def write_summary(run_dir, manifest):
    groups = {}
    for row in manifest["runs"]:
        spec = row["spec"]
        key = json.dumps({k: v for k, v in spec.items() if k != "seed"}, sort_keys=True)
        groups.setdefault(key, []).append(row)
    records = []
    for key, rows in sorted(groups.items()):
        settings = json.loads(key)
        good = [r for r in rows if r["status"] == "complete"]
        for policy in ("pi", "advanced_pi"):
            scores = [r["result"]["final_evaluation"][policy]["mean_return"] for r in good]
            records.append({"env": settings["env_id"], "policy": policy, "seeds_completed": len(good),
                            "failed": len(rows) - len(good),
                            "mean_return": statistics.mean(scores) if scores else None,
                            "std_across_seeds": statistics.stdev(scores) if len(scores) > 1 else None,
                            "settings": key})
    with (run_dir / "summary.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=["env", "policy", "seeds_completed", "failed", "mean_return",
                                                  "std_across_seeds", "settings"])
        writer.writeheader()
        writer.writerows(records)
    lines = ["# AAC sweep", "", "Final evaluation returns; standard deviation is across seed means (blank for one seed).", "",
             "| env | policy | completed seeds | failed | mean | std | settings |",
             "|---|---|---:|---:|---:|---:|---|"]
    for r in records:
        fmt = lambda x: "" if x is None else f"{x:.3f}"
        lines.append(f"| {r['env']} | {r['policy']} | {r['seeds_completed']} | {r['failed']} | "
                     f"{fmt(r['mean_return'])} | {fmt(r['std_across_seeds'])} | `{r['settings']}` |")
    (run_dir / "summary.md").write_text("\n".join(lines) + "\n")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--run-dir", type=Path)
    parser.add_argument("--workers", type=int)
    parser.add_argument("--dry-run", action="store_true")
    args = parser.parse_args()
    cfg = json.loads(args.config.read_text())
    jobs = expand_config(cfg)
    workers = args.workers if args.workers is not None else cfg.get("workers", 1)
    timeout = cfg.get("timeout_sec", 0)
    if type(workers) is not int or workers <= 0 or not isinstance(timeout, (int, float)) or timeout < 0:
        raise ValueError("workers must be positive integer; timeout_sec must be nonnegative")
    print(f"{len(jobs)} jobs, {workers} workers", flush=True)
    if args.dry_run:
        print(json.dumps(jobs, indent=2))
        return 0
    run_id = cfg.get("run_id", "aac")
    if not isinstance(run_id, str) or not run_id or Path(run_id).name != run_id or run_id in (".", ".."):
        raise ValueError("run_id must be a simple directory name")
    run_dir = (args.run_dir or REPO_ROOT / "aac_experiments/results" / f"{run_id}_{time.strftime('%Y%m%d_%H%M%S')}").resolve()
    run_dir.mkdir(parents=True, exist_ok=True)
    metadata = provenance()
    manifest_path = run_dir / "manifest.json"
    if manifest_path.exists():
        manifest = json.loads(manifest_path.read_text())
        if manifest["config"] != cfg or manifest["provenance"]["source_sha256"] != metadata["source_sha256"]:
            raise ValueError("Existing run has different configuration or source. Use a new --run-dir.")
    else:
        if any(run_dir.iterdir()):
            raise ValueError("Existing nonempty run directory has no manifest; use a new --run-dir")
        manifest = {"config": cfg, "provenance": metadata, "started_at": time.time(), "total_jobs": len(jobs), "runs": []}
        write_json(run_dir / "config.json", cfg)
        for relative in metadata["source_sha256"]:
            dest = run_dir / "source" / relative
            dest.parent.mkdir(parents=True, exist_ok=True)
            dest.write_bytes((REPO_ROOT / relative).read_bytes())
    write_json(manifest_path, manifest)
    rows = {r["id"]: r for r in manifest["runs"]}
    with ThreadPoolExecutor(max_workers=workers) as pool:
        futures = {pool.submit(run_job, job, run_dir, timeout): job for job in jobs}
        for future in as_completed(futures):
            job = futures[future]
            try:
                row = future.result()
            except Exception as exc:
                row = {**job, "status": "failed", "error": str(exc)}
            rows[job["id"]] = row
            manifest["runs"] = sorted(rows.values(), key=lambda r: r["id"])
            manifest["updated_at"] = time.time()
            write_json(manifest_path, manifest)
            print(f"{row['status']} {job['id']} env={job['spec']['env_id']} seed={job['spec']['seed']}", flush=True)
    write_summary(run_dir, manifest)
    print(f"Results: {run_dir}")
    return 0 if all(r["status"] == "complete" for r in manifest["runs"]) else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary/configs/Acrobot-v1/chasing/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/chasing/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/chasing/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/chasing/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/chasing/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/combined/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/combined/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/combined/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/combined/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/combined/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/direct/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/direct/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/direct/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/direct/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Acrobot-v1/direct/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "Acrobot-v1",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.0,
    "exploration_epsilon_final": 0.0,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "advanced_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.0,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/chasing/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/chasing/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/chasing/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/chasing/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/chasing/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/combined/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/combined/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/combined/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/combined/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/combined/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/direct/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/direct/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/direct/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/direct/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/CartPole-v1/direct/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "CartPole-v1",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 10000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/chasing/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/chasing/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/chasing/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/chasing/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/chasing/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/combined/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/combined/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/combined/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/combined/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/combined/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/direct/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/direct/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/direct/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/direct/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/HalfCheetah-v5/direct/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "HalfCheetah-v5",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 300000
  },
  "training": {
    "total_timesteps": 200000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 20000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/LunarLander-v3/chasing/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/chasing/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/chasing/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/chasing/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/chasing/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/combined/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 10000,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/combined/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 10000,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/combined/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 10000,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/direct/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 10000,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/direct/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 10000,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/direct/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 10000,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/direct/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 10000,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/LunarLander-v3/direct/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "LunarLander-v3",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 10000,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 50000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 5000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/chasing/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/chasing/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/chasing/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/chasing/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/chasing/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/combined/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/combined/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/combined/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/combined/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/combined/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/direct/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/direct/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/direct/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/direct/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/MountainCar-v0/direct/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "MountainCar-v0",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "advanced_uniform_mix": 0.0,
    "q_pg_uniform_mix": 0.1,
    "q_gauge_coef": 0.0,
    "pg_entropy_source": "advanced_pi",
    "log_pg_diagnostics": false,
    "log_update_diagnostics": false,
    "gamma": 0.99,
    "alpha": 0.001,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 128,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "pg_action_mode": "exact",
    "chasing_fast_baseline": false,
    "chasing_action_mode": "exact",
    "bootstrap_action_mode": "exact",
    "use_importance_sampling": false,
    "max_grad_norm": null,
    "importance_clip": null,
    "batch_size": 128,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 500000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": false,
    "log_frequency": 50000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": 0.02,
    "snapshot_steps": []
  }
}


==> anc/supplementary/configs/Pendulum-v1/chasing/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/chasing/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/chasing/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/chasing/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/chasing/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/combined/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/combined/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/combined/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/combined/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/combined/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.001,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/direct/lambda_0.5/seed_1/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 1,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/direct/lambda_0.5/seed_2/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 2,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/direct/lambda_0.5/seed_3/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 3,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/direct/lambda_0.5/seed_4/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 4,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Pendulum-v1/direct/lambda_0.5/seed_5/spec.json <==
{
  "env_id": "Pendulum-v1",
  "seed": 5,
  "algorithm": {
    "exploration_epsilon_start": 0.02,
    "exploration_epsilon_final": 0.02,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 100000
  },
  "training": {
    "total_timesteps": 50000,
    "learning_starts": 1000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 5000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 1000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_0.1/seed_21/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 21,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_0.1/seed_22/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 22,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_0.1/seed_23/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 23,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_0.1/seed_24/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 24,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_0.1/seed_25/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 25,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_0.5/seed_21/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 21,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_0.5/seed_22/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 22,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_0.5/seed_23/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 23,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_0.5/seed_24/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 24,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_0.5/seed_25/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 25,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_1/seed_21/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 21,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_1/seed_22/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 22,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_1/seed_23/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 23,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_1/seed_24/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 24,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/chasing/lambda_1/seed_25/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 25,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0,
    "lr_pg_q": 0.0,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_0.1/seed_21/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 21,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_0.1/seed_22/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 22,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_0.1/seed_23/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 23,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_0.1/seed_24/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 24,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_0.1/seed_25/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 25,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_0.5/seed_21/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 21,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_0.5/seed_22/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 22,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_0.5/seed_23/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 23,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_0.5/seed_24/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 24,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_0.5/seed_25/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 25,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_1/seed_21/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 21,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_1/seed_22/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 22,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_1/seed_23/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 23,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_1/seed_24/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 24,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/combined/lambda_1/seed_25/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 25,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.01,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 1e-05,
    "lr_pg_q": 1e-05,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0.1/seed_21/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 21,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0.1/seed_22/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 22,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0.1/seed_23/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 23,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0.1/seed_24/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 24,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0.1/seed_25/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 25,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.1,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0.5/seed_21/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 21,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0.5/seed_22/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 22,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0.5/seed_23/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 23,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0.5/seed_24/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 24,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0.5/seed_25/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 25,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.5,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0/seed_21/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 21,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.0,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0/seed_22/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 22,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.0,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0/seed_23/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 23,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.0,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0/seed_24/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 24,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.0,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_0/seed_25/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 25,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 0.0,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_1/seed_21/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 21,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_1/seed_22/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 22,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_1/seed_23/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 23,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_1/seed_24/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 24,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/configs/Walker2d-v5/direct/lambda_1/seed_25/spec.json <==
{
  "env_id": "Walker2d-v5",
  "seed": 25,
  "algorithm": {
    "exploration_epsilon_start": 0.005,
    "exploration_epsilon_final": 0.005,
    "exploration_epsilon_anneal_steps": 0,
    "gamma": 0.99,
    "alpha": 0.2,
    "use_target_entropy": false,
    "target_entropy": null,
    "lr_alpha": 0.0003,
    "lambda_ratio": 1.0,
    "tau": 0.0,
    "target_tau": 0.005,
    "hidden": 256,
    "lr_pg_pi": 0.0003,
    "lr_pg_q": 0.0003,
    "lr_fast_pi": 0.0003,
    "lr_fast_q": 0.0003,
    "chasing_method": "polyak",
    "lr_chasing_pi": 0.0003,
    "lr_chasing_q": 0.0003,
    "q_gauge_coef": 0.0,
    "pg_action_samples": 4,
    "q_bootstrap_source": "target_q",
    "behavior_policy": "advanced_pi",
    "max_grad_norm": null,
    "batch_size": 256,
    "buffer_size": 1000000
  },
  "training": {
    "total_timesteps": 1000000,
    "learning_starts": 10000,
    "pg_warmup_steps": 0,
    "train_frequency": 1,
    "gradient_steps": 1,
    "eval_frequency": 100000,
    "eval_episodes": 10,
    "eval_max_steps": 10000,
    "eval_deterministic": true,
    "log_frequency": 2000,
    "device": "cpu",
    "torch_threads": 1,
    "alpha_final": null,
    "random_warmup_steps": 0,
    "bootstrap_truncation": true,
    "exploration_epsilon": null
  }
}


==> anc/supplementary/data/runs.json <==
{
  "runs": [
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/chasing/lambda_0.5/seed_1",
      "environment": "Acrobot-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/Acrobot-v1/chasing/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/Acrobot-v1/chasing/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -137.7
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/chasing/lambda_0.5/seed_2",
      "environment": "Acrobot-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/Acrobot-v1/chasing/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/Acrobot-v1/chasing/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -91.2
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/chasing/lambda_0.5/seed_3",
      "environment": "Acrobot-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/Acrobot-v1/chasing/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/Acrobot-v1/chasing/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -96.8
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/chasing/lambda_0.5/seed_4",
      "environment": "Acrobot-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/Acrobot-v1/chasing/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/Acrobot-v1/chasing/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -93.6
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/chasing/lambda_0.5/seed_5",
      "environment": "Acrobot-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/Acrobot-v1/chasing/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/Acrobot-v1/chasing/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -89.1
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/combined/lambda_0.5/seed_1",
      "environment": "Acrobot-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/Acrobot-v1/combined/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/Acrobot-v1/combined/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -86.2
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/combined/lambda_0.5/seed_2",
      "environment": "Acrobot-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/Acrobot-v1/combined/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/Acrobot-v1/combined/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -99.0
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/combined/lambda_0.5/seed_3",
      "environment": "Acrobot-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/Acrobot-v1/combined/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/Acrobot-v1/combined/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -89.0
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/combined/lambda_0.5/seed_4",
      "environment": "Acrobot-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/Acrobot-v1/combined/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/Acrobot-v1/combined/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -88.6
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/combined/lambda_0.5/seed_5",
      "environment": "Acrobot-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/Acrobot-v1/combined/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/Acrobot-v1/combined/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -78.5
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/direct/lambda_0.5/seed_1",
      "environment": "Acrobot-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/Acrobot-v1/direct/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/Acrobot-v1/direct/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -75.5
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/direct/lambda_0.5/seed_2",
      "environment": "Acrobot-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/Acrobot-v1/direct/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/Acrobot-v1/direct/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -77.9
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/direct/lambda_0.5/seed_3",
      "environment": "Acrobot-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/Acrobot-v1/direct/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/Acrobot-v1/direct/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -74.1
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/direct/lambda_0.5/seed_4",
      "environment": "Acrobot-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/Acrobot-v1/direct/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/Acrobot-v1/direct/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -87.5
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Acrobot-v1/direct/lambda_0.5/seed_5",
      "environment": "Acrobot-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/Acrobot-v1/direct/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/Acrobot-v1/direct/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -72.9
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "CartPole-v1/chasing/lambda_0.5/seed_1",
      "environment": "CartPole-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/CartPole-v1/chasing/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/CartPole-v1/chasing/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 500.0
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "CartPole-v1/chasing/lambda_0.5/seed_2",
      "environment": "CartPole-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/CartPole-v1/chasing/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/CartPole-v1/chasing/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 434.9
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "CartPole-v1/chasing/lambda_0.5/seed_3",
      "environment": "CartPole-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/CartPole-v1/chasing/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/CartPole-v1/chasing/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 398.6
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/chasing/lambda_0.5/seed_4",
      "environment": "CartPole-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/CartPole-v1/chasing/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/CartPole-v1/chasing/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 290.4
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/chasing/lambda_0.5/seed_5",
      "environment": "CartPole-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/CartPole-v1/chasing/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/CartPole-v1/chasing/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 440.2
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/combined/lambda_0.5/seed_1",
      "environment": "CartPole-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/CartPole-v1/combined/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/CartPole-v1/combined/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 500.0
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/combined/lambda_0.5/seed_2",
      "environment": "CartPole-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/CartPole-v1/combined/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/CartPole-v1/combined/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 500.0
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/combined/lambda_0.5/seed_3",
      "environment": "CartPole-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/CartPole-v1/combined/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/CartPole-v1/combined/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 408.2
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/combined/lambda_0.5/seed_4",
      "environment": "CartPole-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/CartPole-v1/combined/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/CartPole-v1/combined/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 217.2
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/combined/lambda_0.5/seed_5",
      "environment": "CartPole-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/CartPole-v1/combined/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/CartPole-v1/combined/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 500.0
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/direct/lambda_0.5/seed_1",
      "environment": "CartPole-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/CartPole-v1/direct/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/CartPole-v1/direct/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 106.7
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/direct/lambda_0.5/seed_2",
      "environment": "CartPole-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/CartPole-v1/direct/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/CartPole-v1/direct/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 500.0
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/direct/lambda_0.5/seed_3",
      "environment": "CartPole-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/CartPole-v1/direct/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/CartPole-v1/direct/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 491.6
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/direct/lambda_0.5/seed_4",
      "environment": "CartPole-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/CartPole-v1/direct/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/CartPole-v1/direct/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 500.0
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "CartPole-v1/direct/lambda_0.5/seed_5",
      "environment": "CartPole-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/CartPole-v1/direct/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/CartPole-v1/direct/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 266.8
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "HalfCheetah-v5/chasing/lambda_0.5/seed_1",
      "environment": "HalfCheetah-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/HalfCheetah-v5/chasing/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/HalfCheetah-v5/chasing/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 7272.482589509995
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/chasing/lambda_0.5/seed_2",
      "environment": "HalfCheetah-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/HalfCheetah-v5/chasing/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/HalfCheetah-v5/chasing/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 7119.380931141078
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/chasing/lambda_0.5/seed_3",
      "environment": "HalfCheetah-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/HalfCheetah-v5/chasing/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/HalfCheetah-v5/chasing/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 6732.720048771307
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/chasing/lambda_0.5/seed_4",
      "environment": "HalfCheetah-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/HalfCheetah-v5/chasing/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/HalfCheetah-v5/chasing/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 4893.059199783609
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/chasing/lambda_0.5/seed_5",
      "environment": "HalfCheetah-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/HalfCheetah-v5/chasing/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/HalfCheetah-v5/chasing/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 6443.605426201093
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "HalfCheetah-v5/combined/lambda_0.5/seed_1",
      "environment": "HalfCheetah-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/HalfCheetah-v5/combined/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/HalfCheetah-v5/combined/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 7674.141055735052
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/combined/lambda_0.5/seed_2",
      "environment": "HalfCheetah-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/HalfCheetah-v5/combined/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/HalfCheetah-v5/combined/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 5546.709400373905
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/combined/lambda_0.5/seed_3",
      "environment": "HalfCheetah-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/HalfCheetah-v5/combined/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/HalfCheetah-v5/combined/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 7388.480170775396
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/combined/lambda_0.5/seed_4",
      "environment": "HalfCheetah-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/HalfCheetah-v5/combined/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/HalfCheetah-v5/combined/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 4834.578193103314
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/combined/lambda_0.5/seed_5",
      "environment": "HalfCheetah-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/HalfCheetah-v5/combined/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/HalfCheetah-v5/combined/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 6454.198120814122
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "HalfCheetah-v5/direct/lambda_0.5/seed_1",
      "environment": "HalfCheetah-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/HalfCheetah-v5/direct/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/HalfCheetah-v5/direct/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 6282.709652699954
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/direct/lambda_0.5/seed_2",
      "environment": "HalfCheetah-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/HalfCheetah-v5/direct/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/HalfCheetah-v5/direct/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 5339.109182732165
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/direct/lambda_0.5/seed_3",
      "environment": "HalfCheetah-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/HalfCheetah-v5/direct/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/HalfCheetah-v5/direct/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 6887.049976807815
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/direct/lambda_0.5/seed_4",
      "environment": "HalfCheetah-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/HalfCheetah-v5/direct/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/HalfCheetah-v5/direct/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 4713.81090875425
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "HalfCheetah-v5/direct/lambda_0.5/seed_5",
      "environment": "HalfCheetah-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/HalfCheetah-v5/direct/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/HalfCheetah-v5/direct/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 5519.564928636019
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/chasing/lambda_0.5/seed_1",
      "environment": "LunarLander-v3",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/LunarLander-v3/chasing/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/LunarLander-v3/chasing/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 280.94245672795876
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/chasing/lambda_0.5/seed_2",
      "environment": "LunarLander-v3",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/LunarLander-v3/chasing/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/LunarLander-v3/chasing/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 279.22801446138055
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/chasing/lambda_0.5/seed_3",
      "environment": "LunarLander-v3",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/LunarLander-v3/chasing/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/LunarLander-v3/chasing/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 290.27784068392003
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "LunarLander-v3/chasing/lambda_0.5/seed_4",
      "environment": "LunarLander-v3",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/LunarLander-v3/chasing/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/LunarLander-v3/chasing/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 283.2152507637598
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "LunarLander-v3/chasing/lambda_0.5/seed_5",
      "environment": "LunarLander-v3",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/LunarLander-v3/chasing/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/LunarLander-v3/chasing/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 218.35109453315346
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/combined/lambda_0.5/seed_1",
      "environment": "LunarLander-v3",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/LunarLander-v3/combined/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/LunarLander-v3/combined/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 1.7742668038507965
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/combined/lambda_0.5/seed_2",
      "environment": "LunarLander-v3",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/LunarLander-v3/combined/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/LunarLander-v3/combined/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 218.3688943233392
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/combined/lambda_0.5/seed_3",
      "environment": "LunarLander-v3",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/LunarLander-v3/combined/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/LunarLander-v3/combined/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 283.9665896688382
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/direct/lambda_0.5/seed_1",
      "environment": "LunarLander-v3",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/LunarLander-v3/direct/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/LunarLander-v3/direct/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 282.81597084618613
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/direct/lambda_0.5/seed_2",
      "environment": "LunarLander-v3",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/LunarLander-v3/direct/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/LunarLander-v3/direct/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 237.13022263201483
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/direct/lambda_0.5/seed_3",
      "environment": "LunarLander-v3",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/LunarLander-v3/direct/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/LunarLander-v3/direct/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 268.9656872580214
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/direct/lambda_0.5/seed_4",
      "environment": "LunarLander-v3",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/LunarLander-v3/direct/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/LunarLander-v3/direct/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 196.06464669355145
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "LunarLander-v3/direct/lambda_0.5/seed_5",
      "environment": "LunarLander-v3",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/LunarLander-v3/direct/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/LunarLander-v3/direct/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": 197.53875361001133
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/chasing/lambda_0.5/seed_1",
      "environment": "MountainCar-v0",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/MountainCar-v0/chasing/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/MountainCar-v0/chasing/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -142.7
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/chasing/lambda_0.5/seed_2",
      "environment": "MountainCar-v0",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/MountainCar-v0/chasing/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/MountainCar-v0/chasing/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -105.7
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/chasing/lambda_0.5/seed_3",
      "environment": "MountainCar-v0",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/MountainCar-v0/chasing/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/MountainCar-v0/chasing/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -200.0
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/chasing/lambda_0.5/seed_4",
      "environment": "MountainCar-v0",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/MountainCar-v0/chasing/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/MountainCar-v0/chasing/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -97.2
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/chasing/lambda_0.5/seed_5",
      "environment": "MountainCar-v0",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/MountainCar-v0/chasing/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/MountainCar-v0/chasing/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -98.8
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/combined/lambda_0.5/seed_1",
      "environment": "MountainCar-v0",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/MountainCar-v0/combined/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/MountainCar-v0/combined/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -99.7
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/combined/lambda_0.5/seed_2",
      "environment": "MountainCar-v0",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/MountainCar-v0/combined/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/MountainCar-v0/combined/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -97.4
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/combined/lambda_0.5/seed_3",
      "environment": "MountainCar-v0",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/MountainCar-v0/combined/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/MountainCar-v0/combined/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -98.1
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/combined/lambda_0.5/seed_4",
      "environment": "MountainCar-v0",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/MountainCar-v0/combined/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/MountainCar-v0/combined/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -100.6
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/combined/lambda_0.5/seed_5",
      "environment": "MountainCar-v0",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/MountainCar-v0/combined/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/MountainCar-v0/combined/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -109.4
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/direct/lambda_0.5/seed_1",
      "environment": "MountainCar-v0",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/MountainCar-v0/direct/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/MountainCar-v0/direct/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -99.1
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/direct/lambda_0.5/seed_2",
      "environment": "MountainCar-v0",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/MountainCar-v0/direct/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/MountainCar-v0/direct/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -200.0
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/direct/lambda_0.5/seed_3",
      "environment": "MountainCar-v0",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/MountainCar-v0/direct/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/MountainCar-v0/direct/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -103.4
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/direct/lambda_0.5/seed_4",
      "environment": "MountainCar-v0",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/MountainCar-v0/direct/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/MountainCar-v0/direct/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -97.5
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "MountainCar-v0/direct/lambda_0.5/seed_5",
      "environment": "MountainCar-v0",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/MountainCar-v0/direct/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/MountainCar-v0/direct/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -98.5
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Pendulum-v1/chasing/lambda_0.5/seed_1",
      "environment": "Pendulum-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/Pendulum-v1/chasing/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/Pendulum-v1/chasing/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -167.400693107633
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/chasing/lambda_0.5/seed_2",
      "environment": "Pendulum-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/Pendulum-v1/chasing/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/Pendulum-v1/chasing/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -178.67889684971152
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/chasing/lambda_0.5/seed_3",
      "environment": "Pendulum-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/Pendulum-v1/chasing/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/Pendulum-v1/chasing/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -187.25168574921545
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/chasing/lambda_0.5/seed_4",
      "environment": "Pendulum-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/Pendulum-v1/chasing/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/Pendulum-v1/chasing/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -188.55497427218842
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/chasing/lambda_0.5/seed_5",
      "environment": "Pendulum-v1",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/Pendulum-v1/chasing/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/Pendulum-v1/chasing/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -165.41852493885546
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Pendulum-v1/combined/lambda_0.5/seed_1",
      "environment": "Pendulum-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/Pendulum-v1/combined/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/Pendulum-v1/combined/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -166.6588947221174
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/combined/lambda_0.5/seed_2",
      "environment": "Pendulum-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/Pendulum-v1/combined/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/Pendulum-v1/combined/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -179.37919347105404
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/combined/lambda_0.5/seed_3",
      "environment": "Pendulum-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/Pendulum-v1/combined/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/Pendulum-v1/combined/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -187.91401707769552
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/combined/lambda_0.5/seed_4",
      "environment": "Pendulum-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/Pendulum-v1/combined/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/Pendulum-v1/combined/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -190.24016097531097
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/combined/lambda_0.5/seed_5",
      "environment": "Pendulum-v1",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/Pendulum-v1/combined/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/Pendulum-v1/combined/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -164.76223440350003
    },
    {
      "historical_source_directory": "historical_sources/f7b405d037d36ff4",
      "id": "Pendulum-v1/direct/lambda_0.5/seed_1",
      "environment": "Pendulum-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 1,
      "path": "results/Pendulum-v1/direct/lambda_0.5/seed_1/result.json",
      "spec_path": "configs/Pendulum-v1/direct/lambda_0.5/seed_1/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/algorithms/aac_continuous.py": "f7f7b1b0cd0f69a98e5ccc5c86397f35161df1694e589acbc62c5745976c9f09",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -167.4576573122868
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/direct/lambda_0.5/seed_2",
      "environment": "Pendulum-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 2,
      "path": "results/Pendulum-v1/direct/lambda_0.5/seed_2/result.json",
      "spec_path": "configs/Pendulum-v1/direct/lambda_0.5/seed_2/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -179.6730539703506
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/direct/lambda_0.5/seed_3",
      "environment": "Pendulum-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 3,
      "path": "results/Pendulum-v1/direct/lambda_0.5/seed_3/result.json",
      "spec_path": "configs/Pendulum-v1/direct/lambda_0.5/seed_3/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -187.41826518477575
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/direct/lambda_0.5/seed_4",
      "environment": "Pendulum-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 4,
      "path": "results/Pendulum-v1/direct/lambda_0.5/seed_4/result.json",
      "spec_path": "configs/Pendulum-v1/direct/lambda_0.5/seed_4/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -190.96817372177455
    },
    {
      "historical_source_directory": "historical_sources/a37324d4a09c0783",
      "id": "Pendulum-v1/direct/lambda_0.5/seed_5",
      "environment": "Pendulum-v1",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 5,
      "path": "results/Pendulum-v1/direct/lambda_0.5/seed_5/result.json",
      "spec_path": "configs/Pendulum-v1/direct/lambda_0.5/seed_5/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "1564c70e636e1641b0e7e89bf9ad64f2d440aab077a359ddebfe241705c2cc8b",
        "aac_experiments/algorithms/aac_discrete.py": "4529badff8a9c38462ab037564245308f99646cbe8516cb14c3665cb06e587fa",
        "aac_experiments/runners/train_discrete.py": "49e4b3aa862794db7e9e801fc650aa9af1b9dd0b61aa81adafd5d7008e096490"
      },
      "return": -165.34627675698306
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.1,
      "seed": 21,
      "path": "results/Walker2d-v5/chasing/lambda_0.1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 1714.6473517088784
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.1,
      "seed": 22,
      "path": "results/Walker2d-v5/chasing/lambda_0.1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -2.562512132515539
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.1,
      "seed": 23,
      "path": "results/Walker2d-v5/chasing/lambda_0.1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2404.2398930521344
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.1,
      "seed": 24,
      "path": "results/Walker2d-v5/chasing/lambda_0.1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4003.836623058514
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.1,
      "seed": 25,
      "path": "results/Walker2d-v5/chasing/lambda_0.1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2563.7405467625767
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.5/seed_21",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 21,
      "path": "results/Walker2d-v5/chasing/lambda_0.5/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.5/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3470.2483139305286
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.5/seed_22",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 22,
      "path": "results/Walker2d-v5/chasing/lambda_0.5/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.5/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2377.418033355246
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.5/seed_23",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 23,
      "path": "results/Walker2d-v5/chasing/lambda_0.5/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.5/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2383.8489155963844
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.5/seed_24",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 24,
      "path": "results/Walker2d-v5/chasing/lambda_0.5/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.5/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2354.283096272823
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.5/seed_25",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 25,
      "path": "results/Walker2d-v5/chasing/lambda_0.5/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.5/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3304.888434062217
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 1.0,
      "seed": 21,
      "path": "results/Walker2d-v5/chasing/lambda_1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2899.922345292325
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 1.0,
      "seed": 22,
      "path": "results/Walker2d-v5/chasing/lambda_1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2385.2462784592203
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 1.0,
      "seed": 23,
      "path": "results/Walker2d-v5/chasing/lambda_1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2650.3396631426094
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 1.0,
      "seed": 24,
      "path": "results/Walker2d-v5/chasing/lambda_1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4376.314533238141
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 1.0,
      "seed": 25,
      "path": "results/Walker2d-v5/chasing/lambda_1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 14.040423984559359
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.1,
      "seed": 21,
      "path": "results/Walker2d-v5/combined/lambda_0.1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3658.7789236246945
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.1,
      "seed": 22,
      "path": "results/Walker2d-v5/combined/lambda_0.1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2876.716994215283
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.1,
      "seed": 23,
      "path": "results/Walker2d-v5/combined/lambda_0.1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3132.026904445712
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.1,
      "seed": 24,
      "path": "results/Walker2d-v5/combined/lambda_0.1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3317.7520255872564
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.1,
      "seed": 25,
      "path": "results/Walker2d-v5/combined/lambda_0.1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2217.4477849240957
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.5/seed_21",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 21,
      "path": "results/Walker2d-v5/combined/lambda_0.5/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.5/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2887.619065544201
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.5/seed_22",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 22,
      "path": "results/Walker2d-v5/combined/lambda_0.5/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.5/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4813.6549839323
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.5/seed_23",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 23,
      "path": "results/Walker2d-v5/combined/lambda_0.5/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.5/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2350.6057928494665
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.5/seed_24",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 24,
      "path": "results/Walker2d-v5/combined/lambda_0.5/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.5/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3071.949638659382
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.5/seed_25",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 25,
      "path": "results/Walker2d-v5/combined/lambda_0.5/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.5/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3326.482277320315
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 1.0,
      "seed": 21,
      "path": "results/Walker2d-v5/combined/lambda_1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4110.60954582666
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 1.0,
      "seed": 22,
      "path": "results/Walker2d-v5/combined/lambda_1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4202.569655611455
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 1.0,
      "seed": 23,
      "path": "results/Walker2d-v5/combined/lambda_1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3881.424349521652
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 1.0,
      "seed": 24,
      "path": "results/Walker2d-v5/combined/lambda_1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 33.6218043963242
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 1.0,
      "seed": 25,
      "path": "results/Walker2d-v5/combined/lambda_1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4267.618958452067
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.1,
      "seed": 21,
      "path": "results/Walker2d-v5/direct/lambda_0.1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2033.8623734583366
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.1,
      "seed": 22,
      "path": "results/Walker2d-v5/direct/lambda_0.1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 1988.982686946225
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.1,
      "seed": 23,
      "path": "results/Walker2d-v5/direct/lambda_0.1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 1463.782602047197
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.1,
      "seed": 24,
      "path": "results/Walker2d-v5/direct/lambda_0.1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3536.7625005560776
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.1,
      "seed": 25,
      "path": "results/Walker2d-v5/direct/lambda_0.1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 1623.4510745207394
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.5/seed_21",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 21,
      "path": "results/Walker2d-v5/direct/lambda_0.5/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.5/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3735.7616826000944
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.5/seed_22",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 22,
      "path": "results/Walker2d-v5/direct/lambda_0.5/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.5/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4114.471717835025
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.5/seed_23",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 23,
      "path": "results/Walker2d-v5/direct/lambda_0.5/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.5/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4606.884539414821
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.5/seed_24",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 24,
      "path": "results/Walker2d-v5/direct/lambda_0.5/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.5/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3717.0060650391097
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.5/seed_25",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 25,
      "path": "results/Walker2d-v5/direct/lambda_0.5/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.5/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 936.0842014796648
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0/seed_21",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.0,
      "seed": 21,
      "path": "results/Walker2d-v5/direct/lambda_0/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4567.084530979797
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0/seed_22",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.0,
      "seed": 22,
      "path": "results/Walker2d-v5/direct/lambda_0/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 5025.163025658834
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0/seed_23",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.0,
      "seed": 23,
      "path": "results/Walker2d-v5/direct/lambda_0/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2483.8612998515846
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0/seed_24",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.0,
      "seed": 24,
      "path": "results/Walker2d-v5/direct/lambda_0/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3682.194774646331
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0/seed_25",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.0,
      "seed": 25,
      "path": "results/Walker2d-v5/direct/lambda_0/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2267.376513996584
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 1.0,
      "seed": 21,
      "path": "results/Walker2d-v5/direct/lambda_1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3270.7362849881256
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 1.0,
      "seed": 22,
      "path": "results/Walker2d-v5/direct/lambda_1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4141.789394224034
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 1.0,
      "seed": 23,
      "path": "results/Walker2d-v5/direct/lambda_1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3970.9841218422225
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 1.0,
      "seed": 24,
      "path": "results/Walker2d-v5/direct/lambda_1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4078.924917796591
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 1.0,
      "seed": 25,
      "path": "results/Walker2d-v5/direct/lambda_1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2671.5668812746258
    }
  ]
}


==> anc/supplementary/data/walker2d_reported50.json <==
{
  "runs": [
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.1,
      "seed": 25,
      "path": "results/Walker2d-v5/direct/lambda_0.1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 1623.4510745207394
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0/seed_22",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.0,
      "seed": 22,
      "path": "results/Walker2d-v5/direct/lambda_0/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 5025.163025658834
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0/seed_23",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.0,
      "seed": 23,
      "path": "results/Walker2d-v5/direct/lambda_0/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2483.8612998515846
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.1,
      "seed": 21,
      "path": "results/Walker2d-v5/direct/lambda_0.1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2033.8623734583366
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0/seed_24",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.0,
      "seed": 24,
      "path": "results/Walker2d-v5/direct/lambda_0/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3682.194774646331
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.1,
      "seed": 24,
      "path": "results/Walker2d-v5/direct/lambda_0.1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3536.7625005560776
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.1,
      "seed": 23,
      "path": "results/Walker2d-v5/direct/lambda_0.1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 1463.782602047197
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0/seed_21",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.0,
      "seed": 21,
      "path": "results/Walker2d-v5/direct/lambda_0/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4567.084530979797
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0/seed_25",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.0,
      "seed": 25,
      "path": "results/Walker2d-v5/direct/lambda_0/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2267.376513996584
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.1,
      "seed": 22,
      "path": "results/Walker2d-v5/direct/lambda_0.1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 1988.982686946225
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 1.0,
      "seed": 24,
      "path": "results/Walker2d-v5/direct/lambda_1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4078.924917796591
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.5/seed_23",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 23,
      "path": "results/Walker2d-v5/direct/lambda_0.5/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.5/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4606.884539414821
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 1.0,
      "seed": 22,
      "path": "results/Walker2d-v5/direct/lambda_1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4141.789394224034
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.5/seed_21",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 21,
      "path": "results/Walker2d-v5/direct/lambda_0.5/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.5/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3735.7616826000944
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.5/seed_25",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 25,
      "path": "results/Walker2d-v5/direct/lambda_0.5/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.5/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 936.0842014796648
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.5/seed_24",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 24,
      "path": "results/Walker2d-v5/direct/lambda_0.5/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.5/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3717.0060650391097
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_0.5/seed_22",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 0.5,
      "seed": 22,
      "path": "results/Walker2d-v5/direct/lambda_0.5/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_0.5/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4114.471717835025
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 1.0,
      "seed": 23,
      "path": "results/Walker2d-v5/direct/lambda_1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3970.9841218422225
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 1.0,
      "seed": 21,
      "path": "results/Walker2d-v5/direct/lambda_1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3270.7362849881256
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/direct/lambda_1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Direct",
      "lambda": 1.0,
      "seed": 25,
      "path": "results/Walker2d-v5/direct/lambda_1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/direct/lambda_1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2671.5668812746258
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.5/seed_22",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 22,
      "path": "results/Walker2d-v5/chasing/lambda_0.5/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.5/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2377.418033355246
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 1.0,
      "seed": 23,
      "path": "results/Walker2d-v5/chasing/lambda_1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2650.3396631426094
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 1.0,
      "seed": 21,
      "path": "results/Walker2d-v5/chasing/lambda_1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2899.922345292325
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.5/seed_21",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 21,
      "path": "results/Walker2d-v5/chasing/lambda_0.5/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.5/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3470.2483139305286
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.5/seed_23",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 23,
      "path": "results/Walker2d-v5/chasing/lambda_0.5/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.5/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2383.8489155963844
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.1,
      "seed": 22,
      "path": "results/Walker2d-v5/chasing/lambda_0.1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": -2.562512132515539
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 1.0,
      "seed": 22,
      "path": "results/Walker2d-v5/chasing/lambda_1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2385.2462784592203
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.1,
      "seed": 21,
      "path": "results/Walker2d-v5/chasing/lambda_0.1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 1714.6473517088784
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.1,
      "seed": 23,
      "path": "results/Walker2d-v5/chasing/lambda_0.1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2404.2398930521344
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.1,
      "seed": 23,
      "path": "results/Walker2d-v5/combined/lambda_0.1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3132.026904445712
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.1,
      "seed": 22,
      "path": "results/Walker2d-v5/combined/lambda_0.1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2876.716994215283
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.1,
      "seed": 21,
      "path": "results/Walker2d-v5/combined/lambda_0.1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3658.7789236246945
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.1,
      "seed": 25,
      "path": "results/Walker2d-v5/combined/lambda_0.1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2217.4477849240957
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.1,
      "seed": 24,
      "path": "results/Walker2d-v5/combined/lambda_0.1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3317.7520255872564
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_1/seed_23",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 1.0,
      "seed": 23,
      "path": "results/Walker2d-v5/combined/lambda_1/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_1/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3881.424349521652
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_1/seed_22",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 1.0,
      "seed": 22,
      "path": "results/Walker2d-v5/combined/lambda_1/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_1/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4202.569655611455
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_1/seed_21",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 1.0,
      "seed": 21,
      "path": "results/Walker2d-v5/combined/lambda_1/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_1/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4110.60954582666
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 1.0,
      "seed": 25,
      "path": "results/Walker2d-v5/combined/lambda_1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4267.618958452067
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.5/seed_23",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 23,
      "path": "results/Walker2d-v5/combined/lambda_0.5/seed_23/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.5/seed_23/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2350.6057928494665
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 1.0,
      "seed": 24,
      "path": "results/Walker2d-v5/combined/lambda_1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 33.6218043963242
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.5/seed_24",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 24,
      "path": "results/Walker2d-v5/combined/lambda_0.5/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.5/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3071.949638659382
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.5/seed_25",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 25,
      "path": "results/Walker2d-v5/combined/lambda_0.5/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.5/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3326.482277320315
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.5/seed_21",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 21,
      "path": "results/Walker2d-v5/combined/lambda_0.5/seed_21/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.5/seed_21/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2887.619065544201
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/combined/lambda_0.5/seed_22",
      "environment": "Walker2d-v5",
      "method": "Combined",
      "lambda": 0.5,
      "seed": 22,
      "path": "results/Walker2d-v5/combined/lambda_0.5/seed_22/result.json",
      "spec_path": "configs/Walker2d-v5/combined/lambda_0.5/seed_22/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4813.6549839323
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 1.0,
      "seed": 25,
      "path": "results/Walker2d-v5/chasing/lambda_1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 14.040423984559359
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.1/seed_25",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.1,
      "seed": 25,
      "path": "results/Walker2d-v5/chasing/lambda_0.1/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.1/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2563.7405467625767
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.1,
      "seed": 24,
      "path": "results/Walker2d-v5/chasing/lambda_0.1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4003.836623058514
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_1/seed_24",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 1.0,
      "seed": 24,
      "path": "results/Walker2d-v5/chasing/lambda_1/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_1/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 4376.314533238141
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.5/seed_25",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 25,
      "path": "results/Walker2d-v5/chasing/lambda_0.5/seed_25/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.5/seed_25/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 3304.888434062217
    },
    {
      "historical_source_directory": "historical_sources/3a04117f4a69d1c5",
      "id": "Walker2d-v5/chasing/lambda_0.5/seed_24",
      "environment": "Walker2d-v5",
      "method": "Chasing",
      "lambda": 0.5,
      "seed": 24,
      "path": "results/Walker2d-v5/chasing/lambda_0.5/seed_24/result.json",
      "spec_path": "configs/Walker2d-v5/chasing/lambda_0.5/seed_24/spec.json",
      "historical_source_sha256": {
        "aac_experiments/algorithm.md": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
        "aac_experiments/algorithms/aac_discrete.py": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
        "aac_experiments/algorithms/aac_continuous.py": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
        "aac_experiments/runners/train_discrete.py": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
        "aac_experiments/runners/train_continuous.py": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
      },
      "return": 2354.283096272823
    }
  ]
}


==> anc/supplementary/diagnostics/modality/README.md <==
# Implicit-policy modality diagnostic

This folder contains the original 180 completed runs: two reward/transition conditions, three chasing rates, and 30 paired initializations per condition and rate. These synthetic runs are separate from the 138 control runs in `data/runs.json`.

`result.json` includes individual results and checkpoint summaries (including per-state mode locations). `runs.csv` contains final run summaries; `paired_effects.csv` gives differences relative to the matching tau=0 run. `settings.json` summarizes the recorded settings. It is documentation, not a launcher configuration file.

From the supplementary root, recompute tables without training:

```sh
python scripts/summarize_modality.py
```

To rerun all 180 cases using the provided implementation:

```sh
python -m aac_experiments.scripts.chasing_restriction_study \
  --suite mode_map --steps 600 --grid-points 301 \
  --output reruns/modality
```

Use a fresh output directory. The module writes intermediate progress and output files; it does not resume a partial run. This command can take substantial time and uses one Torch thread. Compare the new results with:

```sh
python scripts/summarize_modality.py --results reruns/modality/result.json
```

The diagnostic requires NumPy and Torch, without Gymnasium or MuJoCo. The base and fast actors are single Gaussians, Q uses 33 radial-basis centers plus a constant feature, and action integrals use a 301-point grid on [-4,4]. The implementation defines the reward mixtures, transition probabilities, initialization, optimizers and peak detector explicitly. Alpha is 0.2 and gamma is 0.9. Mode detection requires 3% relative height, 2% relative prominence and five grid points of separation. Each case uses 600 updates. Seeds 0--29 are paired across tau=0, 0.001, 0.01. Positive tau adds chasing to this diagnostic's direct updates; it should not be confused with disabling Direct updates in the control-suite Chasing-only runs.

The two conditions are (reward modes, transition coupling, lambda) = (2, 1.0, 0.7) and (3, 0.35, 0.3). Reported soft returns here are multiplied by (1-gamma).

The original result files are preserved unchanged. A separate run-time source snapshot/hash was not found. The accompanying code is the preserved repository implementation; its distribution-file hashes identify this package, not proof of its historical execution date. Previously, the three bimodal cases at seed 19 were rerun and matched the archived return and mode-summary values within numerical tolerance. The entire 180-run experiment has not been rerun during packaging. Recomputing archived aggregates is distinct from reproducing training.


==> anc/supplementary/diagnostics/modality/paired_effects.csv <==
suite,states,modes,policy_class,coupling,lambda,seed,mdp_seed,tau,delta_fast_return,delta_consistency_rmse,delta_projection_kl
mode_map,10,2,gaussian,1.0,0.7,0,0,0.001,4.3382020981086455e-07,-1.9198355166818772,-0.11661090083146404
mode_map,10,2,gaussian,1.0,0.7,1,0,0.001,1.2817138234089143e-07,-1.485421938778568,-0.42896557160637305
mode_map,10,2,gaussian,1.0,0.7,2,0,0.001,8.781400029078679e-07,-1.8066201373660178,-0.3172247193684409
mode_map,10,2,gaussian,1.0,0.7,3,0,0.001,3.990930988739816e-07,-1.9301112541168555,-0.1077757643845432
mode_map,10,2,gaussian,1.0,0.7,4,0,0.001,5.02953035885767e-08,-1.4825566301211748,-0.32637986491711496
mode_map,10,2,gaussian,1.0,0.7,5,0,0.001,9.342994810590532e-07,-1.8117069909818513,-0.30580521188695053
mode_map,10,2,gaussian,1.0,0.7,6,0,0.001,3.8767956025975714e-07,-1.9375271402306748,-0.12135223052148827
mode_map,10,2,gaussian,1.0,0.7,7,0,0.001,3.2360662406694107e-07,-1.4961481648247026,-0.16905000663327413
mode_map,10,2,gaussian,1.0,0.7,8,0,0.001,9.237762901292967e-07,-1.8098407390538545,-0.30025332576139535
mode_map,10,2,gaussian,1.0,0.7,9,0,0.001,3.841607366383837e-07,-1.9439588938025651,-0.1084424409253933
mode_map,10,2,gaussian,1.0,0.7,10,0,0.001,9.964978743559616e-08,-1.5007136304660165,-0.30954399825777024
mode_map,10,2,gaussian,1.0,0.7,11,0,0.001,8.519426017705722e-07,-1.8041186716296118,-0.3461924425190856
mode_map,10,2,gaussian,1.0,0.7,12,0,0.001,3.926771935669482e-07,-1.9320508780168313,-0.11005454229295078
mode_map,10,2,gaussian,1.0,0.7,13,0,0.001,6.881782124712466e-08,-1.5078017215132709,-0.2831305474695058
mode_map,10,2,gaussian,1.0,0.7,14,0,0.001,8.793886314417687e-07,-1.8053045254230877,-0.3173159496253328
mode_map,10,2,gaussian,1.0,0.7,15,0,0.001,4.5399201409335177e-07,-1.9559327877477946,-0.11193312208454728
mode_map,10,2,gaussian,1.0,0.7,16,0,0.001,9.356483755829093e-08,-1.4780598544763273,-0.3113787709124885
mode_map,10,2,gaussian,1.0,0.7,17,0,0.001,9.014968477272234e-07,-1.808322319529474,-0.3084946314608618
mode_map,10,2,gaussian,1.0,0.7,18,0,0.001,3.799387196801174e-07,-1.9378424807796009,-0.12204186286120725
mode_map,10,2,gaussian,1.0,0.7,19,0,0.001,1.6325962651914105e-07,-1.4288329520836034,-0.3165421654746814
mode_map,10,2,gaussian,1.0,0.7,20,0,0.001,9.106954624027441e-07,-1.805733392821133,-0.3165822787822339
mode_map,10,2,gaussian,1.0,0.7,21,0,0.001,4.1157689401050135e-07,-1.939463239877783,-0.1226005426826497
mode_map,10,2,gaussian,1.0,0.7,22,0,0.001,2.389568560801081e-07,-1.486741328503975,-0.25269586190141646
mode_map,10,2,gaussian,1.0,0.7,23,0,0.001,8.940691120229438e-07,-1.8074809200871393,-0.332279653778421
mode_map,10,2,gaussian,1.0,0.7,24,0,0.001,3.9259168752026063e-07,-1.9444348756155907,-0.11938565967531496
mode_map,10,2,gaussian,1.0,0.7,25,0,0.001,1.4715457227754136e-07,-1.4556208283871344,-0.36281708161881576
mode_map,10,2,gaussian,1.0,0.7,26,0,0.001,8.704958669170093e-07,-1.8052139624658516,-0.31793194046571344
mode_map,10,2,gaussian,1.0,0.7,27,0,0.001,3.99632448716547e-07,-1.940498599824084,-0.12499623257459931
mode_map,10,2,gaussian,1.0,0.7,28,0,0.001,4.455374455480943e-08,-1.4978138291836975,-0.3099391288579486
mode_map,10,2,gaussian,1.0,0.7,29,0,0.001,9.047933922090579e-07,-1.8069740457610615,-0.3165392306317174
mode_map,10,2,gaussian,1.0,0.7,0,0,0.01,4.384611220348278e-07,-3.853171364165653,-0.12350144929293577
mode_map,10,2,gaussian,1.0,0.7,1,0,0.01,-0.003676059120538852,-2.5344447906406096,-0.1811320954257698
mode_map,10,2,gaussian,1.0,0.7,2,0,0.01,9.365441590858392e-07,-3.8484822635606455,-0.35891174101254103
mode_map,10,2,gaussian,1.0,0.7,3,0,0.01,4.0368062985407516e-07,-3.86974464635895,-0.11407934663541414
mode_map,10,2,gaussian,1.0,0.7,4,0,0.01,-1.927347607483254e-07,-2.5938931930347673,-0.3864245284931239
mode_map,10,2,gaussian,1.0,0.7,5,0,0.01,1.0065493354916022e-06,-3.858742632878712,-0.34496184149087405
mode_map,10,2,gaussian,1.0,0.7,6,0,0.01,3.90739185673894e-07,-3.883470452410463,-0.12821054403559956
mode_map,10,2,gaussian,1.0,0.7,7,0,0.01,1.8477492036428345e-08,-2.613234471462795,-0.20397595486433512
mode_map,10,2,gaussian,1.0,0.7,8,0,0.01,9.94491507894102e-07,-3.8566508556734846,-0.33966574241189984
mode_map,10,2,gaussian,1.0,0.7,9,0,0.01,3.8781675726351494e-07,-3.8926837751845245,-0.11441099200137411
mode_map,10,2,gaussian,1.0,0.7,10,0,0.01,-1.9425608967227337e-07,-2.6008232072808752,-0.36408495096259663
mode_map,10,2,gaussian,1.0,0.7,11,0,0.01,9.138501290140155e-07,-3.8415531145618846,-0.390735143885364
mode_map,10,2,gaussian,1.0,0.7,12,0,0.01,3.961337024654954e-07,-3.8747063514463393,-0.1163802903539279
mode_map,10,2,gaussian,1.0,0.7,13,0,0.01,-2.2025933840708056e-07,-2.6297801572469774,-0.33627687197462536
mode_map,10,2,gaussian,1.0,0.7,14,0,0.01,9.436593882972133e-07,-3.8451818773101403,-0.35847986571668317
mode_map,10,2,gaussian,1.0,0.7,15,0,0.01,4.586270291734307e-07,-3.9098038737468888,-0.11809393040375644
mode_map,10,2,gaussian,1.0,0.7,16,0,0.01,-2.8825624553974194e-07,-2.5907620238115334,-0.36868616087419287
mode_map,10,2,gaussian,1.0,0.7,17,0,0.01,9.706960266697706e-07,-3.8519401285076467,-0.3492424210024871
mode_map,10,2,gaussian,1.0,0.7,18,0,0.01,3.8313517285171184e-07,-3.88497591815425,-0.12898249630391123
mode_map,10,2,gaussian,1.0,0.7,19,0,0.01,2.8722221390165004e-07,-2.6348034312812247,-0.3694647544672326
mode_map,10,2,gaussian,1.0,0.7,20,0,0.01,9.817995939576107e-07,-3.845531698980565,-0.3576361124420107
mode_map,10,2,gaussian,1.0,0.7,21,0,0.01,4.150145405529271e-07,-3.8851417639576162,-0.1295642989967833
mode_map,10,2,gaussian,1.0,0.7,22,0,0.01,-1.6555765033898773e-07,-2.6060121839517296,-0.2969618400127867
mode_map,10,2,gaussian,1.0,0.7,23,0,0.01,9.618513870379708e-07,-3.8488982416174693,-0.37522579578771525
mode_map,10,2,gaussian,1.0,0.7,24,0,0.01,3.9639845464400913e-07,-3.8942181304763315,-0.12589504833943488
mode_map,10,2,gaussian,1.0,0.7,25,0,0.01,-0.003676079932911802,-2.4914170057088474,-0.09717788099951802
mode_map,10,2,gaussian,1.0,0.7,26,0,0.01,9.414806483865057e-07,-3.84476616935838,-0.35934228778664135
mode_map,10,2,gaussian,1.0,0.7,27,0,0.01,4.0382877869449274e-07,-3.8916023862939984,-0.13223932293612295
mode_map,10,2,gaussian,1.0,0.7,28,0,0.01,-2.7656944825982244e-07,-2.6069948762602553,-0.3625794565231369
mode_map,10,2,gaussian,1.0,0.7,29,0,0.01,9.70326648919162e-07,-3.8488740708126605,-0.3565068073250355
mode_map,10,3,gaussian,0.35,0.3,0,0,0.001,1.2369533898382024e-05,-2.793666399029329,-0.08631701893494226
mode_map,10,3,gaussian,0.35,0.3,1,0,0.001,-1.2988695924365246e-07,-1.4096376357361553,-0.009791160553671241
mode_map,10,3,gaussian,0.35,0.3,2,0,0.001,-6.122350445503244e-07,-3.1535761325166902,-0.007605278458338582
mode_map,10,3,gaussian,0.35,0.3,3,0,0.001,1.6652697913149828e-05,-3.129166486628838,-0.0815839526072939
mode_map,10,3,gaussian,0.35,0.3,4,0,0.001,-1.3404787158055598e-07,-1.4068475920447105,-0.009643027446571417
mode_map,10,3,gaussian,0.35,0.3,5,0,0.001,-6.631202876250519e-07,-3.3524118992448653,-0.008150733884687789
mode_map,10,3,gaussian,0.35,0.3,6,0,0.001,1.1226992926105517e-05,-3.084299692983234,-0.09908907032029868
mode_map,10,3,gaussian,0.35,0.3,7,0,0.001,-1.2732154122674366e-07,-1.4116469443714261,-0.009772723185093923
mode_map,10,3,gaussian,0.35,0.3,8,0,0.001,-6.088589905028918e-07,-3.279214757225149,-0.0079078334927013
mode_map,10,3,gaussian,0.35,0.3,9,0,0.001,1.3736928742846821e-05,-2.7682088586789244,-0.09109573634345502
mode_map,10,3,gaussian,0.35,0.3,10,0,0.001,-1.4138570511579296e-07,-1.403172969383625,-0.009739470423900776
mode_map,10,3,gaussian,0.35,0.3,11,0,0.001,-6.509125705933538e-07,-3.2125122626525364,-0.007860190650104348
mode_map,10,3,gaussian,0.35,0.3,12,0,0.001,-8.416901659646925e-06,-2.7846837809114136,-0.10671877344294864
mode_map,10,3,gaussian,0.35,0.3,13,0,0.001,-1.167663646606254e-07,-1.4148078853600135,-0.009776297062291661
mode_map,10,3,gaussian,0.35,0.3,14,0,0.001,-6.505168445303244e-07,-3.253865807575626,-0.007891463944350141
mode_map,10,3,gaussian,0.35,0.3,15,0,0.001,1.1683989484700952e-05,-3.0350335561277317,-0.0814029444960292
mode_map,10,3,gaussian,0.35,0.3,16,0,0.001,-1.5009128798149085e-07,-1.4022471931052074,-0.009647985840218531
mode_map,10,3,gaussian,0.35,0.3,17,0,0.001,-6.494132102075056e-07,-3.266120555579329,-0.007886777460950456
mode_map,10,3,gaussian,0.35,0.3,18,0,0.001,-7.1051809212852035e-06,-2.8213784613493575,-0.10302277325345677
mode_map,10,3,gaussian,0.35,0.3,19,0,0.001,-1.3452490671417294e-07,-1.4088785348642925,-0.009858121940736653
mode_map,10,3,gaussian,0.35,0.3,20,0,0.001,-6.453195849076554e-07,-3.2883288462006384,-0.00797238370900688
mode_map,10,3,gaussian,0.35,0.3,21,0,0.001,1.2856242936953866e-05,-2.7892902181116876,-0.10260704834276696
mode_map,10,3,gaussian,0.35,0.3,22,0,0.001,-1.1637882652015819e-07,-1.411454552450477,-0.009580427043212936
mode_map,10,3,gaussian,0.35,0.3,23,0,0.001,-6.20948751861583e-07,-3.200145419786999,-0.007782289437342493
mode_map,10,3,gaussian,0.35,0.3,24,0,0.001,1.239096853161703e-05,-2.7971019725815784,-0.11067206514965322
mode_map,10,3,gaussian,0.35,0.3,25,0,0.001,-1.3757891070831363e-07,-1.3937269464371371,-0.00967029590369839
mode_map,10,3,gaussian,0.35,0.3,26,0,0.001,-6.201260857596758e-07,-3.206861216856476,-0.007811388920665796
mode_map,10,3,gaussian,0.35,0.3,27,0,0.001,-1.4271407121208002e-05,-2.7445996014336136,-0.1344924536592722
mode_map,10,3,gaussian,0.35,0.3,28,0,0.001,-1.1891316631373883e-07,-1.4117600031613828,-0.009768684838243002
mode_map,10,3,gaussian,0.35,0.3,29,0,0.001,-6.083352205310533e-07,-3.2693231004298307,-0.008013128692059945
mode_map,10,3,gaussian,0.35,0.3,0,0,0.01,-0.005972194241376849,-4.489322357641727,-0.221005435452851
mode_map,10,3,gaussian,0.35,0.3,1,0,0.01,-2.1659937177342936e-05,-2.542327359831047,-0.08616418102064116
mode_map,10,3,gaussian,0.35,0.3,2,0,0.01,-6.007737593857754e-05,-5.524103068346355,-0.07124978415649164
mode_map,10,3,gaussian,0.35,0.3,3,0,0.01,-5.337320894960307e-05,-5.3001237875265845,-0.14342857232505943
mode_map,10,3,gaussian,0.35,0.3,4,0,0.01,-2.166677506473813e-05,-2.539468788346385,-0.08534169249742674
mode_map,10,3,gaussian,0.35,0.3,5,0,0.01,-6.578920856648018e-05,-5.914750336795711,-0.07360153670431424
mode_map,10,3,gaussian,0.35,0.3,6,0,0.01,1.5492035199682341e-06,-5.577785700941888,-0.14974543843539428
mode_map,10,3,gaussian,0.35,0.3,7,0,0.01,-2.1334196581151987e-05,-2.5401380969903458,-0.08613300057094264
mode_map,10,3,gaussian,0.35,0.3,8,0,0.01,-6.170861926485527e-05,-5.766644330853191,-0.07216583505120422
mode_map,10,3,gaussian,0.35,0.3,9,0,0.01,-5.513516102734206e-05,-4.450928192228619,-0.1401776004275438
mode_map,10,3,gaussian,0.35,0.3,10,0,0.01,-2.283366927979813e-05,-2.531661069109463,-0.0855164131568934
mode_map,10,3,gaussian,0.35,0.3,11,0,0.01,-6.320708309676126e-05,-5.642498883271671,-0.07271144931862195
mode_map,10,3,gaussian,0.35,0.3,12,0,0.01,-0.00015667356519633024,-4.643909719912651,-0.16235879808309636
mode_map,10,3,gaussian,0.35,0.3,13,0,0.01,-2.0223849938355576e-05,-2.5416603633259385,-0.08647994194145459
mode_map,10,3,gaussian,0.35,0.3,14,0,0.01,-6.327589199489614e-05,-5.733605479871325,-0.07265842361913466
mode_map,10,3,gaussian,0.35,0.3,15,0,0.01,-0.0007815708951257605,-5.683731910341258,-0.1960840948897636
mode_map,10,3,gaussian,0.35,0.3,16,0,0.01,-2.343468042245722e-05,-2.526711354237254,-0.08504990305895777
mode_map,10,3,gaussian,0.35,0.3,17,0,0.01,-6.311353530477626e-05,-5.770369481063728,-0.07275212409159537
mode_map,10,3,gaussian,0.35,0.3,18,0,0.01,-7.98353934670093e-05,-4.644346378899586,-0.15579348855103356
mode_map,10,3,gaussian,0.35,0.3,19,0,0.01,-2.2958705191783446e-05,-2.5238086478800383,-0.08625270125922213
mode_map,10,3,gaussian,0.35,0.3,20,0,0.01,-6.403947504030061e-05,-5.788330124487602,-0.0730641028555028
mode_map,10,3,gaussian,0.35,0.3,21,0,0.01,-6.658340424900433e-05,-4.470156203263833,-0.15274974129687854
mode_map,10,3,gaussian,0.35,0.3,22,0,0.01,-1.9739297997922733e-05,-2.5473220737425124,-0.08487009724688388
mode_map,10,3,gaussian,0.35,0.3,23,0,0.01,-6.159793090204646e-05,-5.608615107829843,-0.07191809829871132
mode_map,10,3,gaussian,0.35,0.3,24,0,0.01,-6.742921185673434e-05,-4.490103426421755,-0.16155114506814797
mode_map,10,3,gaussian,0.35,0.3,25,0,0.01,-2.2053722638387674e-05,-2.5272317717500012,-0.08503095072631273
mode_map,10,3,gaussian,0.35,0.3,26,0,0.01,-6.11473459210532e-05,-5.627264220555375,-0.07226310539425695
mode_map,10,3,gaussian,0.35,0.3,27,0,0.01,-0.01005463645913593,-5.183512018695163,-0.2196142268863509
mode_map,10,3,gaussian,0.35,0.3,28,0,0.01,-2.0085787908963315e-05,-2.545099794263213,-0.0862361827726813
mode_map,10,3,gaussian,0.35,0.3,29,0,0.01,-6.226145347493217e-05,-5.71273744795363,-0.07271681857001855


==> anc/supplementary/diagnostics/modality/recomputed_summary.csv <==
reward_modes,coupling,lambda_ratio,tau,seeds,mean_modes,multimodal_percent,runs_with_multimodality,paired_fast_return_change
2,1.0,0.7,0.0,30,1.98,96.66666666666667,30,0.0
2,1.0,0.7,0.001,30,1.4466666666666668,44.666666666666664,20,4.780763602475757e-07
2,1.0,0.7,0.01,30,1.03,3.0000000000000004,9,-0.00024464919676932403
3,0.35,0.3,0.0,30,2.77,100.0,30,0.0
3,0.35,0.3,0.001,30,2.54,77.0,30,1.782906086682708e-06
3,0.35,0.3,0.01,30,2.52,76.0,30,-0.0006042696959523391


==> anc/supplementary/diagnostics/modality/runs.csv <==
step,fast_return,base_return,advanced_return,q_consistency_rmse,projection_reverse_kl,fast_action_mean,fast_action_mean_std,fast_positive_mode_fraction,base_action_mean,advanced_mode_count_mean,advanced_multimodal_state_fraction,suite,states,modes,policy_class,coupling,tau,seed,mdp_seed,lambda,components
600,-0.11349341990950397,-0.4112830750574906,-0.07192484557768743,3.866872545991512,0.12371133126250881,-1.4498024925240878,0.009541846313074701,0.0,-1.6086227448131638,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,0,0,0.7,1
600,-0.06328168228650909,-1.0592172672372548,-0.0001942609818053095,2.70059779693983,0.5154815295920446,0.6513053499411828,1.458026441139555,0.7,0.26198193940395276,2.1,1.0,mode_map,10,2,gaussian,1.0,0.0,1,0,0.7,1
600,-0.17813048734551648,-0.45251168681183307,-0.015442071021671694,3.8635136682522107,0.3593780572864846,1.549784385898432,0.007186261538955669,1.0,1.125570261744886,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,2,0,0.7,1
600,-0.11349338524259231,-0.41074510771877853,-0.07606180539843971,3.8834458113859114,0.11428923352637513,-1.4498015131000697,0.009532463377997624,0.0,-1.6141345553361028,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,3,0,0.7,1
600,-0.06695750832977608,-1.0860661882403955,0.022828756318991,2.7600039145766004,0.721046814639422,0.5110249889076186,1.4333803341213767,0.7,0.2102435167297619,2.0,0.9,mode_map,10,2,gaussian,1.0,0.0,4,0,0.7,1
600,-0.17813055737632513,-0.4210712488547603,-0.01752719578184961,3.8737780691748576,0.34542844352405033,1.5496691908792544,0.007066899626271183,1.0,1.203422253896258,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,5,0,0.7,1
600,-0.113493372136294,-0.4025906534987326,-0.07376512659844496,3.897172289338744,0.1284205792413056,-1.4498092893338925,0.009549668423357874,0.0,-1.6050548702158458,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,6,0,0.7,1
600,-0.0669577335749152,-1.0771951852916908,0.025530914731849867,2.7790184344527846,0.5386648891894957,0.5110338272140651,1.4334097052301682,0.7,0.24884779410030705,1.8,0.8,mode_map,10,2,gaussian,1.0,0.0,7,0,0.7,1
600,-0.17813054542290016,-0.4319272843663975,-0.01651558335958511,3.8717082356875623,0.34013221329167387,1.5496724047256918,0.007067307728530086,1.0,1.1798898431522509,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,8,0,0.7,1
600,-0.11349336914793186,-0.40770774413616817,-0.07718941210142409,3.9063857406373144,0.11462101493105303,-1.4498088095121329,0.009553958084278242,0.0,-1.6196351106092912,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,9,0,0.7,1
600,-0.06695759220791361,-1.073520804591575,-0.00801974855148685,2.7664398739095635,0.6981738803643889,0.5110468434564244,1.433385502479236,0.7,0.2748079679381613,2.0,0.9,mode_map,10,2,gaussian,1.0,0.0,10,0,0.7,1
600,-0.17813046490096582,-0.4453142995299288,-0.005915301052339025,3.8565683801906894,0.3912015998246884,1.5496866305627286,0.00705982803865418,1.0,1.138191776659748,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,11,0,0.7,1
600,-0.11349337761746973,-0.40957802237087926,-0.0742589987274861,3.888408759804418,0.11659023268598176,-1.4498088763119765,0.009542185151551063,0.0,-1.614137502084357,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,12,0,0.7,1
600,-0.06695753497200431,-1.1050545802950118,0.018270633677574453,2.795042536233941,0.6703688298136979,0.5110375804661406,1.4333898325552585,0.7,0.2213544726396685,1.9,0.9,mode_map,10,2,gaussian,1.0,0.0,13,0,0.7,1
600,-0.17813049436512804,-0.4338449254330687,-0.012958472240919264,3.860209998270045,0.358946334698161,1.549678964377191,0.0070578542868489245,1.0,1.1678895977605694,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,14,0,0.7,1
600,-0.11349344011974827,-0.4071765821752125,-0.07687187333537786,3.9234993131914253,0.11830406237070605,-1.4497962908849522,0.009542119849468523,0.0,-1.6280509618790653,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,15,0,0.7,1
600,-0.06695754321080946,-1.0896594911567423,0.023514902828847377,2.7559501638120207,0.7027278997798281,0.5110357674074816,1.4333881025891424,0.7,0.2179946822429148,2.0,0.9,mode_map,10,2,gaussian,1.0,0.0,16,0,0.7,1
600,-0.17813052146527322,-0.4329395843001581,-0.014031400495050264,3.8669732759253854,0.34970891471256005,1.5496785282587364,0.007055563205065786,1.0,1.1687360506820692,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,17,0,0.7,1
600,-0.1134933645966019,-0.4038008588823604,-0.0729081023073711,3.898677746981742,0.12919247546038912,-1.4498045208557397,0.00954304123070253,0.0,-1.606576213044559,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,18,0,0.7,1
600,-0.059905472609569174,-1.0965414615483253,0.027359400198326715,2.652525406130066,0.3698030577451385,0.351461076567732,1.5587066866679078,0.6,0.17754421067529852,1.9,0.9,mode_map,10,2,gaussian,1.0,0.0,19,0,0.7,1
600,-0.17813053217469452,-0.4296238855305959,-0.012254825820468523,3.8605406437970613,0.3581028361902824,1.5496794796156341,0.007062119715884543,1.0,1.1782339192315363,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,20,0,0.7,1
600,-0.11349339640724278,-0.4056444623304863,-0.07350939345084959,3.8988411406375265,0.12977438162999153,-1.4498010579508844,0.009550492775472784,0.0,-1.6131375824099212,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,21,0,0.7,1
600,-0.06695765539376196,-1.0891580871007163,0.023635962961017998,2.7714652179962234,0.6313133145545562,0.5110415122924502,1.4333902109096919,0.7,0.22692448552188965,1.9,0.9,mode_map,10,2,gaussian,1.0,0.0,22,0,0.7,1
600,-0.1781305127851771,-0.44623657003908573,-0.010258051082355625,3.863919757182083,0.37569231853076834,1.5496785318214832,0.007063340000904988,1.0,1.1435507612696725,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,23,0,0.7,1
600,-0.11349337777940886,-0.4032431829275784,-0.07699175357460825,3.9079161066933747,0.12610500728291058,-1.449804834281158,0.009546031979834895,0.0,-1.6105703281099273,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,24,0,0.7,1
600,-0.06328168612175873,-1.0487440714896203,0.009347795323897455,2.6579695081030326,0.4313869178745956,0.6513026838928746,1.4580354386285106,0.7,0.26613908492253185,1.9,0.9,mode_map,10,2,gaussian,1.0,0.0,25,0,0.7,1
600,-0.17813049251852658,-0.4463553098629274,-0.015534667248886663,3.859793573034008,0.3598086181534997,1.5496706716151074,0.007078067598558313,1.0,1.1411034258718418,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,26,0,0.7,1
600,-0.11349338537983684,-0.4052202806385079,-0.07160680787086837,3.905303947378531,0.13244926859734366,-1.4497946956538523,0.00954144948652907,0.0,-1.6052925876194455,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,27,0,0.7,1
600,-0.06695750174080715,-1.0957769742943093,0.01929137288868197,2.7727697715357094,0.6965711800495669,0.5110242062739732,1.433387408721351,0.7,0.2280571164707486,1.9,0.9,mode_map,10,2,gaussian,1.0,0.0,28,0,0.7,1
600,-0.178130521396107,-0.434759432704599,-0.016568639420001526,3.8639058287182193,0.3569733319270201,1.5496760992065974,0.007082685800082464,1.0,1.17354856200575,2.0,1.0,mode_map,10,2,gaussian,1.0,0.0,29,0,0.7,1
600,-0.11349298608929416,-0.19723036598386895,-0.10769093204428916,1.9470370293096346,0.007100430431044779,-1.4498395791863214,0.009560681725045074,0.0,-1.5383991980645535,1.0,0.0,mode_map,10,2,gaussian,1.0,0.001,0,0,0.7,1
600,-0.06328155411512675,-0.7675780739525264,-0.03082336023308969,1.2151758581612617,0.0865159579856716,0.6512499468626645,1.4576776407973115,0.7,0.4074213749726024,1.8,0.8,mode_map,10,2,gaussian,1.0,0.001,1,0,0.7,1
600,-0.17812960920551357,-0.27222369459919604,-0.13997753231252194,2.056893530886193,0.04215333791804374,1.5497280794488641,0.007088317663033734,1.0,1.3231241112173049,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,2,0,0.7,1
600,-0.11349298614949344,-0.197257328056195,-0.10816104745770236,1.953334557269056,0.006513469141831922,-1.4498410820375913,0.009551410616492366,0.0,-1.541541724640135,1.0,0.0,mode_map,10,2,gaussian,1.0,0.001,3,0,0.7,1
600,-0.06695745803447249,-0.7464693841443694,-0.022547013238397196,1.2774472844554257,0.39466694972230704,0.5108906792125344,1.43308164189126,0.7,0.33820565202468883,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,4,0,0.7,1
600,-0.17812962307684407,-0.2585136485900355,-0.14192726129205605,2.0620710781930063,0.039623231637099784,1.5497286892380306,0.007066723818420964,1.0,1.36453160961915,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,5,0,0.7,1
600,-0.11349298445673374,-0.1949136228690126,-0.10778303075241864,1.959645149108069,0.007068348719817326,-1.4498380078030466,0.009551079398211832,0.0,-1.5366055141353212,1.0,0.0,mode_map,10,2,gaussian,1.0,0.001,6,0,0.7,1
600,-0.06695740996829114,-0.7012515490087903,-0.035431163301944714,1.282870269628082,0.3696148825562216,0.5108961269055318,1.433110183793426,0.7,0.3537115461009306,1.5,0.5,mode_map,10,2,gaussian,1.0,0.001,7,0,0.7,1
600,-0.17812962164661003,-0.26291271967952595,-0.14165870022310012,2.061867496633708,0.039878887530278524,1.5497245626627554,0.007067817355948581,1.0,1.3522053372847571,1.6,0.6,mode_map,10,2,gaussian,1.0,0.001,8,0,0.7,1
600,-0.11349298498719522,-0.19649846280598865,-0.10840204748949457,1.9624268468347492,0.006178574005659733,-1.4498427043570323,0.009538720271168194,0.0,-1.5447253144149324,1.0,0.0,mode_map,10,2,gaussian,1.0,0.001,9,0,0.7,1
600,-0.06695749255812618,-0.7715866090693854,-0.02859500385399691,1.265726243443547,0.38862988210661864,0.5108895009105028,1.4330927577191679,0.7,0.3739852388719021,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,10,0,0.7,1
600,-0.17812961295836405,-0.2693497218595776,-0.13780508293601496,2.0524497085610776,0.04500915730560277,1.5497186022807945,0.007071164401136299,1.0,1.329625256649867,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,11,0,0.7,1
600,-0.11349298494027617,-0.1967910089868094,-0.10808728029456842,1.9563578817875868,0.006535690393030981,-1.4498405373055072,0.009551097948164698,0.0,-1.54158647274683,1.0,0.0,mode_map,10,2,gaussian,1.0,0.001,12,0,0.7,1
600,-0.06695746615418306,-0.776609474989319,-0.026675979878417393,1.28724081472067,0.38723828234419216,0.5108957511361124,1.4330910796000849,0.7,0.33932219847181855,1.6,0.6,mode_map,10,2,gaussian,1.0,0.001,13,0,0.7,1
600,-0.1781296149764966,-0.26424239703482205,-0.14023670200104774,2.0549054728469573,0.04163038507282818,1.549722836421739,0.0070739200587261,1.0,1.345707084490514,1.6,0.6,mode_map,10,2,gaussian,1.0,0.001,14,0,0.7,1
600,-0.11349298612773417,-0.1969241294896,-0.10830716814815952,1.9675665254436308,0.0063709402861587714,-1.4498480513939584,0.009544189109454796,0.0,-1.5494609464571443,1.0,0.0,mode_map,10,2,gaussian,1.0,0.001,15,0,0.7,1
600,-0.0669574496459719,-0.7391082122319536,-0.02483822318788806,1.2778903093356935,0.3913491288673396,0.5108551209518428,1.433094941903698,0.7,0.3425738534766132,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,16,0,0.7,1
600,-0.1781296199684255,-0.2640184019427172,-0.14051038552618683,2.0586509563959114,0.04121428325169826,1.5497240728775492,0.007072668262011184,1.0,1.345963762946051,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,17,0,0.7,1
600,-0.11349298465788223,-0.19526306030288207,-0.10771742177843491,1.960835266202141,0.007150612599181876,-1.4498365334113017,0.009555918802960807,0.0,-1.5374066397798507,1.0,0.0,mode_map,10,2,gaussian,1.0,0.001,18,0,0.7,1
600,-0.059905309349942655,-0.7440734313336211,-0.023246180730761602,1.2236924540464624,0.053260892270457105,0.35147614187461435,1.5583225001983443,0.6,0.24351368399069478,1.5,0.5,mode_map,10,2,gaussian,1.0,0.001,19,0,0.7,1
600,-0.17812962147923211,-0.262470821829762,-0.14027416034126217,2.0548072509759283,0.041520557408048483,1.549727767550049,0.0070709339622588106,1.0,1.350832421514014,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,20,0,0.7,1
600,-0.11349298483034877,-0.19593102050161929,-0.10774684554697674,1.9593779007597436,0.007173838947341836,-1.4498403855675623,0.009554089799133504,0.0,-1.5410425758698894,1.0,0.0,mode_map,10,2,gaussian,1.0,0.001,21,0,0.7,1
600,-0.06695741643690588,-0.7065516785604257,-0.03205812777419395,1.2847238894922484,0.37861745265313973,0.5108634072927829,1.433108167619674,0.7,0.347175387708487,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,22,0,0.7,1
600,-0.17812961871606509,-0.269410172629365,-0.1391213344035663,2.0564388370949436,0.043412664752347355,1.5497165852252492,0.007074680308991603,1.0,1.332629491705704,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,23,0,0.7,1
600,-0.11349298518772134,-0.1953209092296753,-0.10812913362645597,1.963481231077784,0.006719347607595608,-1.4498401196881818,0.009543314487089885,0.0,-1.539647607905438,1.0,0.0,mode_map,10,2,gaussian,1.0,0.001,24,0,0.7,1
600,-0.06328153896718645,-0.7430884261266556,-0.0327558952845104,1.2023486797158982,0.06856983625577981,0.6512497934140219,1.4576895532839462,0.7,0.41299649762556606,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,25,0,0.7,1
600,-0.17812962202265967,-0.2694353404464738,-0.14018727828471614,2.0545796105681564,0.041876677687786266,1.5497695179325308,0.007040605181645809,1.0,1.3314481458307301,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,26,0,0.7,1
600,-0.11349298574738813,-0.19573475956692837,-0.10752053191694046,1.9648053475544471,0.0074530360227443426,-1.4498363233770704,0.009561974225254049,0.0,-1.5366559139675107,1.0,0.0,mode_map,10,2,gaussian,1.0,0.001,27,0,0.7,1
600,-0.0669574571870626,-0.7539621212974961,-0.02422411114171751,1.2749559423520118,0.38663205119161825,0.5108743094490312,1.433094657098544,0.7,0.3483635535696016,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,28,0,0.7,1
600,-0.17812961660271479,-0.2638778098680071,-0.14127785552280803,2.056931782957158,0.04043410129530269,1.5497230103636463,0.007068265879961046,1.0,1.3489746469035975,1.7,0.7,mode_map,10,2,gaussian,1.0,0.001,29,0,0.7,1
600,-0.11349298144838194,-0.11349747166222332,-0.11350956926846456,0.01370118182585918,0.00020988196957304298,-1.449793104053866,0.009534169706678985,0.0,-1.4502832574046223,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,0,0,0.7,1
600,-0.06695774140704794,-0.06752226848025113,-0.05945006336875061,0.1661530062992201,0.33434943416627483,0.5094932868033635,1.4336964489793926,0.7,0.5196645947730947,1.1,0.1,mode_map,10,2,gaussian,1.0,0.01,1,0,0.7,1
600,-0.1781295508013574,-0.17813419291659888,-0.17792045363548867,0.01503140469156517,0.00046631627394357766,1.5498942425290019,0.007079821512008408,1.0,1.548016717380454,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,2,0,0.7,1
600,-0.11349298156196246,-0.11349751562526615,-0.11350957064056788,0.013701165026960954,0.00020988689096099238,-1.4497922022031222,0.009534428000399362,0.0,-1.4503205201690956,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,3,0,0.7,1
600,-0.06695770106453683,-0.0675615848918953,-0.05945084712579454,0.1661107215418332,0.3346222861462981,0.5095654338126843,1.4336732910122554,0.7,0.5196375595868183,1.1,0.1,mode_map,10,2,gaussian,1.0,0.01,4,0,0.7,1
600,-0.17812955082698964,-0.17813394201724253,-0.17792014239369752,0.015035436296145491,0.00046660203317627264,1.5498983652850604,0.007077528612718583,1.0,1.548066494955762,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,5,0,0.7,1
600,-0.11349298139710833,-0.11349743279718512,-0.11350955574524166,0.013701836928281214,0.00021003520570603797,-1.4497930906575085,0.009536391775529104,0.0,-1.4502886224289795,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,6,0,0.7,1
600,-0.06695771509742317,-0.06755395442862469,-0.059451543571303875,0.16578396298998985,0.3346889343251606,0.5095396032233964,1.433681466586801,0.7,0.5189018166140629,1.1,0.1,mode_map,10,2,gaussian,1.0,0.01,7,0,0.7,1
600,-0.17812955093139227,-0.1781341623955274,-0.1779201605791104,0.015057380014077597,0.00046647087977403425,1.5498978865292092,0.007078037347702378,1.0,1.5479961458756604,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,8,0,0.7,1
600,-0.1134929813311746,-0.1134974413389886,-0.11350958883355296,0.01370196545278979,0.00021002292967892583,-1.4497936200783719,0.009535850887825612,0.0,-1.4503278162327282,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,9,0,0.7,1
600,-0.06695778646400329,-0.06748605116773801,-0.059451309579019014,0.16561666662868813,0.33408892940179225,0.5093734721379514,1.4337328452719438,0.7,0.5193350968912732,1.1,0.1,mode_map,10,2,gaussian,1.0,0.01,10,0,0.7,1
600,-0.1781295510508368,-0.17813410229777782,-0.17792028595559223,0.015015265628804578,0.0004664559393243695,1.5498950459782235,0.007078644584062182,1.0,1.548045455795387,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,11,0,0.7,1
600,-0.11349298148376727,-0.11349746102658949,-0.113509583578926,0.013702408358078807,0.00020994233205386175,-1.449793068364232,0.00953485646348539,0.0,-1.4503112397827835,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,12,0,0.7,1
600,-0.06695775523134272,-0.06752028847518861,-0.059450348729826026,0.16526237898696322,0.3340919578390726,0.5094570052658545,1.433706614117201,0.7,0.5190710099768261,1.1,0.1,mode_map,10,2,gaussian,1.0,0.01,13,0,0.7,1
600,-0.17812955070573974,-0.17813419047559567,-0.17792029825756248,0.015028120959904962,0.0004664689814778479,1.5498962486798242,0.007079329700420807,1.0,1.5480115757201272,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,14,0,0.7,1
600,-0.1134929814927191,-0.11349757522802291,-0.11350960665647147,0.013695439444536679,0.0002101319669496063,-1.4497919595515452,0.009535301086606097,0.0,-1.4503740469081372,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,15,0,0.7,1
600,-0.066957831467055,-0.06743149493292623,-0.05945147130641961,0.16518814000048723,0.3340417389056352,0.5092818270929343,1.4337612167007805,0.7,0.5183645677222255,1.1,0.1,mode_map,10,2,gaussian,1.0,0.01,16,0,0.7,1
600,-0.17812955076924655,-0.17813430124924093,-0.17792021570540337,0.015033147417738911,0.00046649371007295856,1.5498970129637382,0.007079639744525999,1.0,1.547983090851191,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,17,0,0.7,1
600,-0.11349298146142905,-0.11349747580662052,-0.11350955596053014,0.013701828827492034,0.00020997915647788442,-1.4497925947044223,0.009535441047368684,0.0,-1.4502969131961123,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,18,0,0.7,1
600,-0.05990518538735527,-0.059937464582537736,-0.05985231293913098,0.017721974848841283,0.0003383032779059184,0.35144823009656323,1.5585084749650537,0.6,0.35131067450656295,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,19,0,0.7,1
600,-0.17812955037510056,-0.17813421067140242,-0.17792002312889546,0.01500894481649669,0.00046672374827169346,1.549897492043868,0.007079036944420394,1.0,1.5480105536965196,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,20,0,0.7,1
600,-0.11349298139270222,-0.1134974865323719,-0.11350956457648162,0.013699376679910466,0.0002100826332082251,-1.4497926415935358,0.009535830173950769,0.0,-1.4503142278140877,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,21,0,0.7,1
600,-0.0669578209514123,-0.0674552872661938,-0.05945136550924099,0.1654530340444939,0.3343514745417695,0.5092566715523003,1.433769274458459,0.7,0.5185980778864894,1.1,0.1,mode_map,10,2,gaussian,1.0,0.01,22,0,0.7,1
600,-0.17812955093379007,-0.17813428103245685,-0.1779202117814653,0.015021515564613546,0.0004665227430530627,1.54989627415389,0.00707923443759604,1.0,1.5479788811271784,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,23,0,0.7,1
600,-0.11349298138095422,-0.11349747002708525,-0.11350956491382629,0.013697976217043276,0.00020995894347569815,-1.4497930739615406,0.009535269610052684,0.0,-1.4503084155998565,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,24,0,0.7,1
600,-0.06695776605467053,-0.0674712276927745,-0.05945115729994366,0.1665525023941852,0.3342090368750776,0.5094214209023588,1.433718828429433,0.7,0.5200820816670492,1.1,0.1,mode_map,10,2,gaussian,1.0,0.01,25,0,0.7,1
600,-0.1781295510378782,-0.17813402222911204,-0.1779203796694001,0.015027403675628081,0.0004663303668583479,1.5498951433370736,0.0070776227829256275,1.0,1.5480521073027742,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,26,0,0.7,1
600,-0.11349298155105815,-0.11349752419452976,-0.11350953802446596,0.01370156108453268,0.00020994566122070046,-1.4497919244223876,0.009534608731789435,0.0,-1.4502984415090947,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,27,0,0.7,1
600,-0.06695777831025541,-0.06747937048848054,-0.05945057811267313,0.16577489527545394,0.33399172352643,0.5093856498439318,1.433728914692487,0.7,0.5194529732276465,1.1,0.1,mode_map,10,2,gaussian,1.0,0.01,28,0,0.7,1
600,-0.17812955106945808,-0.17813396213198046,-0.17792015537800943,0.015031757905558954,0.00046652460198459006,1.5498966909805894,0.007075887913838684,1.0,1.5480999675801503,1.0,0.0,mode_map,10,2,gaussian,1.0,0.01,29,0,0.7,1
600,-0.15563517579415576,-0.3113424977538084,-0.06502148644390977,5.618482919959835,0.37162148730882566,-0.8844334423701838,1.1144358799839824,0.4,-1.4914966023425047,2.4,1.0,mode_map,10,3,gaussian,0.35,0.0,0,0,0.3,1
600,-0.180402945104408,-0.2934844466373885,-0.007838766852886913,3.787671646373902,0.8773991321792473,0.21620859567687792,0.19362679031165225,0.8,0.08877808330902466,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,1,0,0.3,1
600,-0.18040298743524016,-0.3328957915422843,-0.007711751152631723,7.1545507384644775,0.8728114916888124,0.21618864387426603,0.19324540775310028,0.8,0.7444440116310869,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,2,0,0.3,1
600,-0.16313175923414555,-0.3233298579838813,-0.06980437233996441,6.587141155521851,0.37854602798005066,-0.9295528082458006,1.0569446323336291,0.4,-1.470286251014112,2.4,1.0,mode_map,10,3,gaussian,0.35,0.0,3,0,0.3,1
600,-0.18040294473641963,-0.2932978095380849,-0.007835971541733421,3.7813370539268716,0.8773059703233645,0.21620962347502984,0.1936332253365828,0.8,0.08643571694289147,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,4,0,0.3,1
600,-0.18040300027069986,-0.33361890059182325,-0.0077352653617265964,7.576615410880765,0.8727967689034972,0.21622596925783313,0.19315262362821647,0.8,0.7988157090339016,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,5,0,0.3,1
600,-0.17677598117692617,-0.3278137124341186,-0.08627345047952777,6.638406025784259,0.33275897883264643,-1.1604104248437923,0.9435456734999699,0.3,-1.4742442624579624,2.3,1.0,mode_map,10,3,gaussian,0.35,0.0,6,0,0.3,1
600,-0.18040294578257737,-0.293648741023234,-0.007835289041976966,3.790908671811108,0.8775146111978167,0.21619112660660633,0.19360707757114592,0.8,0.08406133163303149,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,7,0,0.3,1
600,-0.18040299443820676,-0.33369717261969334,-0.007725396921060144,7.41839621277814,0.8728709490129203,0.21622088637611378,0.19318656162502307,0.8,0.780458264508727,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,8,0,0.3,1
600,-0.16424828803600586,-0.31196956310849755,-0.08204291745657553,5.606572343981922,0.30892923199087313,-1.1126417354191362,1.0206812755390353,0.3,-1.5294964308453476,2.3,1.0,mode_map,10,3,gaussian,0.35,0.0,9,0,0.3,1
600,-0.1804029454591378,-0.2931085486454508,-0.007828450508539477,3.7773709221184757,0.8775921376421726,0.2162027878818828,0.19361324693199702,0.8,0.09093212376645522,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,10,0,0.3,1
600,-0.18040299131518836,-0.33221529236100367,-0.00772441252588111,7.282016648245799,0.8728878052445177,0.21618172283884057,0.19319675056221713,0.8,0.7579673785861145,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,11,0,0.3,1
600,-0.16674494104059753,-0.3203070932964835,-0.0832888875119228,5.73868846690771,0.31732571180920105,-1.084234448694033,1.0730145642744593,0.3,-1.5161989302803736,2.3,1.0,mode_map,10,3,gaussian,0.35,0.0,12,0,0.3,1
600,-0.18040294573261006,-0.2937998004397378,-0.007830796854076555,3.7921722400388487,0.8773534538715502,0.21618984746257236,0.19360741007056068,0.8,0.08199265588037596,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,13,0,0.3,1
600,-0.1804029938420349,-0.3334694346278228,-0.007725999229374447,7.37943811478093,0.8727843934088888,0.2162067367262262,0.1932009492409513,0.8,0.7736396544625563,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,14,0,0.3,1
600,-0.1767761447646967,-0.3307329919585332,-0.09099049920760689,6.584889676939312,0.3138364592991572,-1.160588208808567,0.9431948252861594,0.3,-1.5033543875308666,2.3,1.0,mode_map,10,3,gaussian,0.35,0.0,15,0,0.3,1
600,-0.18040294647334362,-0.29317447858311824,-0.007824435493289485,3.772024916228997,0.8775125890316389,0.21618364083721767,0.1935923752155871,0.8,0.08752384023560202,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,16,0,0.3,1
600,-0.18040299249246558,-0.3325988106405405,-0.0077308390445065735,7.414026325896165,0.8728054573242359,0.21619125431736225,0.19319460960478885,0.8,0.773372716017586,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,17,0,0.3,1
600,-0.16847415127534957,-0.31537453367698354,-0.0833900093550318,5.774703098289271,0.31933964711720336,-1.107572721369245,1.0314760531713443,0.3,-1.5079599779354296,2.3,1.0,mode_map,10,3,gaussian,0.35,0.0,18,0,0.3,1
600,-0.1804029508404054,-0.2936709178847938,-0.007827858459952342,3.775404884310117,0.8777770199149458,0.21612574013131636,0.19350783049672862,0.8,0.08000544096509558,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,19,0,0.3,1
600,-0.1804029947407489,-0.3333523736631385,-0.007730138527769349,7.438766519612907,0.8728081526521023,0.21621061852807782,0.1931903971127659,0.8,0.7806885773213201,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,20,0,0.3,1
600,-0.1642477127102192,-0.31207764411522154,-0.0784444517647021,5.638556670582878,0.3208712273421733,-1.1124557075961228,1.02098936098882,0.3,-1.520687468560157,2.3,1.0,mode_map,10,3,gaussian,0.35,0.0,21,0,0.3,1
600,-0.1804029440140785,-0.29318023031248464,-0.007861470693342493,3.7949785778372678,0.8773559431052018,0.21622101969697177,0.1936505803053042,0.8,0.08641778427418292,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,22,0,0.3,1
600,-0.18040299288982137,-0.3330950171386746,-0.007718392860901034,7.249009622715747,0.8728756174668506,0.21620491344626833,0.19320671524130445,0.8,0.7570290020042691,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,23,0,0.3,1
600,-0.16424724573947144,-0.3087879799691344,-0.07861413447583927,5.667239962560162,0.32937908769741725,-1.1124058277912936,1.0210869258288333,0.3,-1.516247779546362,2.3,1.0,mode_map,10,3,gaussian,0.35,0.0,24,0,0.3,1
600,-0.18040294398690934,-0.2930555773485974,-0.007844310309710252,3.7691084365061345,0.8775004101155632,0.21622970252639426,0.19365865652630848,0.8,0.0934467489399774,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,25,0,0.3,1
600,-0.18040299271442015,-0.33229250808641003,-0.007724690406436956,7.265808105757697,0.8728958912462689,0.2161950158081385,0.19318147116869014,0.8,0.7574593602446529,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,26,0,0.3,1
600,-0.17929045509715258,-0.3240736856030155,-0.09870813195559719,5.777436766584898,0.2804759436295649,-1.30978103680595,0.9285309448041916,0.2,-1.52073603239155,2.2,1.0,mode_map,10,3,gaussian,0.35,0.0,27,0,0.3,1
600,-0.1804029445177062,-0.2935457640881924,-0.007851843901764528,3.792796647699828,0.877367898066343,0.21621382702156006,0.19363321662896557,0.8,0.08545349286145279,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,28,0,0.3,1
600,-0.18040299578206057,-0.3341008622938896,-0.007728676467938574,7.368898770426554,0.8729146923240171,0.21623080406094478,0.19318607450445888,0.8,0.7788775915939625,3.0,1.0,mode_map,10,3,gaussian,0.35,0.0,29,0,0.3,1
600,-0.15562280626025737,-0.2442909630232361,-0.08466969841785982,2.8248165209305056,0.2853044683738834,-0.8722027015235743,1.1302660992733249,0.4,-1.2843419298568028,1.8,0.4,mode_map,10,3,gaussian,0.35,0.001,0,0,0.3,1
600,-0.18040307499136723,-0.286037107706432,-0.0075873385171408205,2.3780340106377467,0.867607971625576,0.21618827271419475,0.19370268479302893,0.8,0.10432003991172281,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,1,0,0.3,1
600,-0.18040359967028471,-0.29830721148453404,-0.007521458448018558,4.000974605947787,0.8652062132304739,0.2153273182514457,0.1927966353258042,0.8,0.522111125981464,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,2,0,0.3,1
600,-0.1631151065362324,-0.2577778695880289,-0.09280323022563179,3.4579746688930135,0.29696207537275676,-0.9218833977486847,1.0671171753298392,0.4,-1.2956594896178757,1.8,0.4,mode_map,10,3,gaussian,0.35,0.001,3,0,0.3,1
600,-0.1804030787842912,-0.2860703405760465,-0.007583678181458049,2.374489461882161,0.8676629428767931,0.2161372488039675,0.19367381150967497,0.8,0.10221984917422482,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,4,0,0.3,1
600,-0.18040366339098748,-0.30124059928865954,-0.007527282402058543,4.2242035116359,0.8646460350188094,0.21515576690589394,0.19269601700238853,0.8,0.5627903580235549,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,5,0,0.3,1
600,-0.17676475418400006,-0.26408191680617943,-0.11856684597383813,3.554106332801025,0.23366990851234776,-1.15632652318979,0.9500263376136954,0.3,-1.3817723085164395,1.6,0.3,mode_map,10,3,gaussian,0.35,0.001,6,0,0.3,1
600,-0.1804030731041186,-0.28607595365870286,-0.007585342531921614,2.379261727439682,0.8677418880127228,0.21616539537731091,0.19373012840804424,0.8,0.10200487849179132,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,7,0,0.3,1
600,-0.18040360329719726,-0.30027796811078644,-0.007524043863159368,4.1391814555529916,0.864963115520219,0.21526222594403,0.19279919984690758,0.8,0.5484975764729946,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,8,0,0.3,1
600,-0.164234551107263,-0.2423553502887571,-0.10835505576975014,2.8383634853029975,0.2178334956474181,-1.1054084631781373,1.0322160493766792,0.3,-1.3877137356612237,1.6,0.3,mode_map,10,3,gaussian,0.35,0.001,9,0,0.3,1
600,-0.1804030868448429,-0.2857521324517913,-0.007587803758779544,2.3741979527348507,0.8678526672182718,0.2161832407309458,0.1937243462055832,0.8,0.10468103720991721,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,10,0,0.3,1
600,-0.18040364222775895,-0.2986700290824705,-0.007514978739874414,4.069504385593262,0.8650276145944134,0.21525828177126355,0.19265831043989984,0.8,0.5317501366559099,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,11,0,0.3,1
600,-0.16675335794225718,-0.24744890302186895,-0.11179679156992017,2.954004685996296,0.2106069383662524,-1.0743069009432356,1.0892902076936388,0.3,-1.3713413630466111,1.6,0.3,mode_map,10,3,gaussian,0.35,0.001,12,0,0.3,1
600,-0.18040306249897473,-0.2861974642054809,-0.007583454611650334,2.3773643546788352,0.8675771568092585,0.21617861796782983,0.19375266812011965,0.8,0.1002261347254236,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,13,0,0.3,1
600,-0.18040364435887943,-0.29978341247727225,-0.007527086870662387,4.125572307205304,0.8648929294645387,0.21523782131553393,0.19270988877660522,0.8,0.5435300788760572,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,14,0,0.3,1
600,-0.176764460775212,-0.26172158093291664,-0.11924394825193085,3.5498561208115804,0.23243351480312802,-1.1565247395814175,0.9498309275469786,0.3,-1.3971220021178055,1.6,0.3,mode_map,10,3,gaussian,0.35,0.001,15,0,0.3,1
600,-0.1804030965646316,-0.2857105382417291,-0.00758488641370213,2.3697777231237898,0.8678646031914203,0.21610648324194956,0.19364188869462404,0.8,0.10301519322832471,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,16,0,0.3,1
600,-0.1804036419056758,-0.29953556930051495,-0.00752454399339408,4.147905770316836,0.8649186798632854,0.21521095822425812,0.1926664116464987,0.8,0.5438688394072613,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,17,0,0.3,1
600,-0.16848125645627085,-0.24962225816849232,-0.11357298107538331,2.953324636939913,0.2163168738637466,-1.0973749450829378,1.0486144815937495,0.3,-1.3767020407838086,1.6,0.3,mode_map,10,3,gaussian,0.35,0.001,18,0,0.3,1
600,-0.1804030853653121,-0.28591894627510095,-0.007587370427723076,2.3665263494458246,0.8679188979742092,0.2160884660760632,0.19367840236406386,0.8,0.09804167196435694,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,19,0,0.3,1
600,-0.1804036400603338,-0.3000431475496334,-0.007526919535321325,4.150437673412268,0.8648357689430954,0.21524336720688816,0.1927470360107933,0.8,0.5488165728917129,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,20,0,0.3,1
600,-0.16423485646728225,-0.24424135703175004,-0.10771058968707858,2.84926645247119,0.21826417899940637,-1.1048663693187066,1.0330526161428,0.3,-1.3842473939055207,1.6,0.3,mode_map,10,3,gaussian,0.35,0.001,21,0,0.3,1
600,-0.18040306039290502,-0.28615424842387116,-0.007602862499523234,2.383524025386791,0.8677755160619889,0.21616656128454795,0.1937415696566952,0.8,0.10354657046420071,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,22,0,0.3,1
600,-0.18040361383857323,-0.2988567724762048,-0.007526043211067,4.048864202928748,0.8650933280295081,0.2153109432095459,0.1927658316203295,0.8,0.5307253521986182,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,23,0,0.3,1
600,-0.16423485477093983,-0.2448161191156165,-0.10736161909567407,2.8701379899785833,0.21870702254776403,-1.1046340663206318,1.0333931651735617,0.3,-1.38384853027689,1.6,0.3,mode_map,10,3,gaussian,0.35,0.001,24,0,0.3,1
600,-0.18040308156582005,-0.2859392802246548,-0.007593534640561412,2.3753814900689973,0.8678301142118648,0.21615920598597066,0.19369693100092197,0.8,0.10522245217531023,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,25,0,0.3,1
600,-0.1804036128405059,-0.2989692077309902,-0.007513095362485768,4.058946888901221,0.8650845023256031,0.2152702350559074,0.19273877523722446,0.8,0.5315705977966254,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,26,0,0.3,1
600,-0.1793047265042738,-0.25349825125783265,-0.13879929170353172,3.032837165151284,0.1459834899702927,-1.3048076218601907,0.9395479481862431,0.2,-1.460006735944954,1.4,0.2,mode_map,10,3,gaussian,0.35,0.001,27,0,0.3,1
600,-0.1804030634308725,-0.28606718339199455,-0.007593607670409148,2.381036644538445,0.8675992132281,0.216192936216065,0.19372736957511558,0.8,0.10306049306098912,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,28,0,0.3,1
600,-0.1804036041172811,-0.3001635390460846,-0.007529772671454278,4.099575669996724,0.8649015636319571,0.2153114085958153,0.19284029536868447,0.8,0.5463679495410745,3.0,1.0,mode_map,10,3,gaussian,0.35,0.001,29,0,0.3,1
600,-0.1616073700355326,-0.16173692543639842,-0.11778471383194652,1.1291605623181076,0.15061605185597465,-1.0263991659347675,1.1615278449333397,0.3,-1.0367323923283684,1.6,0.3,mode_map,10,3,gaussian,0.35,0.01,0,0,0.3,1
600,-0.18042460504158533,-0.25727832700861525,-0.007764287062353277,1.2453442865428548,0.7912349511586061,0.2172691414805347,0.19593067989573354,0.8,0.11340808983857682,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,1,0,0.3,1
600,-0.18046306481117874,-0.24875399346195182,-0.007835346068213097,1.6304476701181227,0.8015617075323208,0.21608312178114128,0.191775367326017,0.8,0.1433149181237211,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,2,0,0.3,1
600,-0.16318513244309515,-0.16601824628737516,-0.10301442787798978,1.287017367995267,0.23511745565499123,-0.909209126805167,1.0861323938897585,0.4,-0.9173992074931985,1.8,0.4,mode_map,10,3,gaussian,0.35,0.01,3,0,0.3,1
600,-0.18042461151148437,-0.2575870694756471,-0.007743025371593796,1.2418682655804865,0.7919642778259378,0.21680372636313217,0.19568026488345885,0.8,0.1123956804812527,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,4,0,0.3,1
600,-0.18046878947926634,-0.24712643890836036,-0.007876504947461437,1.6618650740850545,0.799195232199183,0.215425671104266,0.19080776511540942,0.8,0.14790578398164073,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,5,0,0.3,1
600,-0.1767744319734062,-0.18117559608166597,-0.1276746859492406,1.060620324842371,0.18301354039725215,-1.1556722236152919,0.9526871090899547,0.3,-1.1579152236749792,1.6,0.3,mode_map,10,3,gaussian,0.35,0.01,6,0,0.3,1
600,-0.18042427997915853,-0.25713396216398593,-0.007763387674170376,1.2507705748207623,0.7913816106268741,0.21720405938496073,0.1964982405254959,0.8,0.1160481630991648,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,7,0,0.3,1
600,-0.18046470305747161,-0.24771182973725792,-0.007860928345074188,1.6517518819249495,0.8007051139617161,0.2159231852498725,0.19160895555880558,0.8,0.14513432848683247,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,8,0,0.3,1
600,-0.1643034231970332,-0.164537697681428,-0.11827779814521996,1.1556441517533032,0.16875163156332934,-1.0907977480163749,1.057454260636862,0.3,-1.0975040107296947,1.6,0.3,mode_map,10,3,gaussian,0.35,0.01,9,0,0.3,1
600,-0.1804257791284176,-0.25728557582125766,-0.0077848102468414905,1.2457098530090125,0.7920757244852792,0.21720419856676504,0.19620296438301274,0.8,0.10939880294416413,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,10,0,0.3,1
600,-0.18046619839828512,-0.24806900125555753,-0.007750920575309483,1.6395177649741277,0.8001763559258958,0.21573214194905033,0.19086091670491095,0.8,0.14385046540538665,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,11,0,0.3,1
600,-0.16690161460579386,-0.16807899396473938,-0.1256375435214289,1.0947787469950585,0.1549669137261047,-1.0590076594280209,1.1168160257558393,0.3,-1.0672287300220742,1.6,0.3,mode_map,10,3,gaussian,0.35,0.01,12,0,0.3,1
600,-0.18042316958254842,-0.25728607266957293,-0.007786578724894212,1.2505118767129102,0.7908735119300956,0.2174017518947647,0.19678465704283438,0.8,0.11537726597924829,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,13,0,0.3,1
600,-0.1804662697340298,-0.2479923420065351,-0.00786784321779738,1.6458326349096053,0.8001259697897541,0.2155947552299585,0.19129815397904434,0.8,0.14657758202692703,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,14,0,0.3,1
600,-0.17755771565982245,-0.1785531477785485,-0.14435833914068666,0.9011577665980537,0.1177523644093936,-1.3378583155134467,0.8615511789109067,0.2,-1.3388834998922685,1.4,0.2,mode_map,10,3,gaussian,0.35,0.01,15,0,0.3,1
600,-0.18042638115376608,-0.2568496276778436,-0.007770036685122745,1.2453135619917433,0.7924626859726811,0.21655946370796603,0.19546569624444038,0.8,0.10981732457551394,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,16,0,0.3,1
600,-0.18046610602777036,-0.24815146865998433,-0.007818633573841905,1.6436568448324373,0.8000533332326405,0.21549429324492383,0.19101751723916274,0.8,0.14710249469268305,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,17,0,0.3,1
600,-0.16855398666881657,-0.16913747018462788,-0.1258750602381863,1.1303567193896848,0.1635461585661698,-1.0872703070804834,1.0676328366281824,0.3,-1.0949477712843538,1.6,0.3,mode_map,10,3,gaussian,0.35,0.01,18,0,0.3,1
600,-0.18042590954559717,-0.2564133977334347,-0.007821553420117667,1.2515962364300786,0.7915243186557237,0.21712748099296983,0.19719869003344526,0.8,0.11324205264004909,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,19,0,0.3,1
600,-0.1804670342157892,-0.2476204784554122,-0.007862179569645739,1.6504363951253047,0.7997440497965995,0.21588471979651697,0.19151977724055463,0.8,0.14674152569123833,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,20,0,0.3,1
600,-0.1643142961144682,-0.1645975109312884,-0.11854989820596004,1.1684004673190451,0.16812148604529478,-1.0900900395083122,1.05865585998422,0.3,-1.0967958616438906,1.6,0.3,mode_map,10,3,gaussian,0.35,0.01,21,0,0.3,1
600,-0.18042268331207642,-0.25830325546514654,-0.007751077513981492,1.2476565040947554,0.7924858458583179,0.21676341942844374,0.1959822385489278,0.8,0.11561885608838814,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,22,0,0.3,1
600,-0.18046459082072341,-0.24810994501224326,-0.007865433346932002,1.6403945148859034,0.8009575191681393,0.2161147369839394,0.19150471367828498,0.8,0.1431133321716787,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,23,0,0.3,1
600,-0.16431467495132818,-0.16456020181505338,-0.11857442193667478,1.1771365361384067,0.16782794262926928,-1.0899523801362379,1.0588611321045884,0.3,-1.0971284820902447,1.6,0.3,mode_map,10,3,gaussian,0.35,0.01,24,0,0.3,1
600,-0.18042499770954773,-0.2579521167448871,-0.007735287977981093,1.2418766647561335,0.7924694593892505,0.2166827399229093,0.19546542050581397,0.8,0.10588000149486285,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,25,0,0.3,1
600,-0.1804641400603412,-0.24830746506342155,-0.007738407771235496,1.6385438852023215,0.8006327858520119,0.21581741602350904,0.19140170723914204,0.8,0.14313116284845087,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,26,0,0.3,1
600,-0.1893450915562885,-0.19180502592241136,-0.17190135159461203,0.5939247478897345,0.060861716743214,-1.5555490773066236,0.6028287548248649,0.1,-1.5513535796209976,1.2,0.1,mode_map,10,3,gaussian,0.35,0.01,27,0,0.3,1
600,-0.18042303030561516,-0.25751763536765876,-0.00775511920867453,1.2476968534366153,0.7911317152936617,0.2171705747127774,0.1959711934029673,0.8,0.11590117694645712,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,28,0,0.3,1
600,-0.1804652572355355,-0.24748344743483836,-0.007888629438084023,1.656161322472924,0.8001978737539985,0.21637349003213752,0.1917589668386631,0.8,0.14327948668177803,3.0,1.0,mode_map,10,3,gaussian,0.35,0.01,29,0,0.3,1


==> anc/supplementary/diagnostics/modality/settings.json <==
{
  "suite": "mode_map",
  "steps": 600,
  "grid_points": 301,
  "alpha": 0.2,
  "gamma": 0.9,
  "states": 10,
  "policy_class": "gaussian",
  "mdp_seed": 0,
  "seeds": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29
  ],
  "taus": [
    0,
    0.001,
    0.01
  ],
  "conditions": [
    {
      "modes": 2,
      "coupling": 1.0,
      "lambda": 0.7
    },
    {
      "modes": 3,
      "coupling": 0.35,
      "lambda": 0.3
    }
  ],
  "note": "Configuration summary; the module implements --suite mode_map directly. This JSON is not a CLI input file."
}


==> anc/supplementary/historical_sources/3a04117f4a69d1c5/aac_experiments/algorithm.md <==
# AAC Algorithm

This document is the source of truth for AAC. Sections 1–6 describe the general
framework, including continuous actions. Section 7 specifies the initial finite
discrete implementation in `algorithms/aac_discrete.py`. Older options notes and
unfinished implementations do not override this document.

## 1. Objects and soft-value convention (general)

The base pair consists of neural networks `(pi_theta, Q_phi)`.

- `pi_theta` is the base policy.
- `Q_phi` is a learned **policy-generator variable**, in soft-action-value form.
  It is NOT defined as `Q^{pi_theta}` or as a cumulative return. Its role is to
  construct and optimize the advanced policy. Chasing toward a critic does not
  change this definition.
- `alpha > 0` is the entropy temperature; `lambda in [0,1]` is the interpolation
  coefficient.
- `pi'` is the policy induced by the base pair.
- `Q' = Q_soft^{pi'}` denotes the true advanced-policy soft critic. A network
  `Q_bar_phi` or a sample target is an estimate of this object, not an exact value.
- `rho'` denotes the discounted state visitation measure under `pi'` (up to an
  overall normalization absorbed into the learning rate).

For a policy `mu`, the soft-value convention is

```math
Q^\mu(s,a)=\mathbb E[r_t+\gamma V^\mu(s_{t+1})\mid s_t=s,a_t=a],
\qquad
V^\mu(s)=\mathbb E_{a\sim\mu}[Q^\mu(s,a)-\alpha\log\mu(a|s)],
\qquad
A^\mu(s,a)=Q^\mu(s,a)-V^\mu(s).
```

Terminal states have no continuation value. The current action's entropy is
included in `V`, not in `Q`; `Q` includes future entropy. In particular,

```math
V'(s)=\mathbb E_{\pi'}[Q'(s,a)-\alpha\log\pi'(a|s)],
\qquad A'(s,a)=Q'(s,a)-V'(s).
```

These return interpretations apply to actual policy values, especially `Q'`;
they do not impose a return interpretation on the free variable `Q_phi`.
We use a single soft-Q representation. Separate reward/cumulative-entropy
critics are outside the current design; no `entropy_mode="separate"` is used.

## 2. Advanced policy (general)

```math
\pi'_\lambda(a|s)=\frac{1}{Z_\lambda(s)}
\pi_\theta(a|s)^{1-\lambda}
\exp\left(\frac{\lambda}{\alpha}Q_\phi(s,a)\right).
```

For finite discrete actions, `Z` is a sum over actions. For continuous actions,
`pi` is a density and `Z` is the corresponding integral; existence of this
integral and a tractable sampling/normalization method must be established.

If the special condition `Q_phi = Q_soft^pi` holds, this construction has a soft
policy-improvement interpretation. This condition is not an invariant or a
requirement of AAC. Otherwise `pi'` need not outperform `pi`.

AAC combines two channels:

1. **PG AAC:** directly improve the induced policy `pi'` through its dependence
   on both base networks.
2. **Chasing AAC:** move the base pair toward the advanced pair `(pi', Q')`.

PG alone does not identify a unique base pair. For example, for `lambda > 0`
and a uniform finite-action base policy, `Q_phi = Q_soft^*/lambda` induces the
soft-optimal policy without making the base pair itself optimal.

## 3. PG AAC (general)

Using expectation notation for both sums and integrals,

```math
\delta J(\pi')=
\mathbb E_{s\sim\rho',a\sim\pi'}
\left[\delta\log\pi'(a|s)\,g(s,a)\right],
\qquad g=A'-\alpha\log\pi'.
```

The soft-value convention gives `E_pi'[g]=0`. Also,

```math
\delta\log\pi'=(1-\lambda)\delta\log\pi_\theta
+\frac{\lambda}{\alpha}\delta Q_\phi-\delta\log Z_\lambda.
```

The normalizer contribution therefore cancels in the exact action expectation:

```math
\Delta\theta_{PG}\propto(1-\lambda)
\mathbb E_{\rho',\pi'}[\nabla_\theta\log\pi_\theta\,g],
\qquad
\Delta\phi_{PG}\propto\frac{\lambda}{\alpha}
\mathbb E_{\rho',\pi'}[\nabla_\phi Q_\phi\,g].
```

All estimates of `g` are stop-gradient targets. In these separated surrogate
losses, action probabilities/IS weights are detached too: only `log pi_theta`
and `Q_phi` receive the respective gradient. This is a score-function gradient,
not differentiation through the critic evaluation or the advantage estimator.

With a learned advanced critic, compute

```math
\hat V'(s)=\mathbb E_{\pi'}[Q_{\bar\phi}(s,a)-\alpha\log\pi'(a|s)],
\qquad
\hat g=\operatorname{sg}(Q_{\bar\phi}-\hat V'-\alpha\log\pi').
```

An approximate critic introduces evaluation error. A sample/Bellman target in
place of this critic also requires a specified PG estimator; a single TD target
is not automatically an exact `Q^{pi'}`.

## 4. Chasing AAC and representations (general)

The conceptual movement is `(pi, Q) -> (pi', Q')`. The two sides can have
independent representations.

### Direct base-policy fitting (general alternative)

When `pi'` is computed directly, train the base actor by minimizing

```math
L_{chasing,\pi}=-\mathbb E_{s\sim\rho',a\sim\operatorname{sg}(\pi')}
[\log\pi_\theta(a|s)].
```

This is the `chasing_method="gradient"` alternative. `lr_chasing_pi` is the
base actor's learning rate, and the entire fast-policy target is detached.
It is forward-KL/cross-entropy fitting, not a signed IS-CE loss.

### Parameterized advanced policy (used in the discrete implementation)

A separate `pi_bar_theta` **distills the computed policy** `pi'`, for example by
cross-entropy. It is not an independently optimized replacement definition of
`pi'`. `lr_fast_pi` trains this approximation and base parameters follow via
`theta <- (1-tau) theta + tau bar_theta`, using compatible architectures.

A variant using this approximation for sampling or advanced-value estimation
must explicitly state where the approximation replaces the computed policy and
which policy its critic evaluates. This can matter for continuous actions. The
discrete implementation instantiates `fast_actor` to distill `pi'`, but still
uses the exact computed `pi'` for collection, PG evaluation, and TD targets.
The fast actor starts as an independent copy of the base actor. Both actor
and Q use the same `tau` for parameter Polyak updates; the base pair also
receives PG, so neither is a pure slow target network.

### Non-parameterized advanced critic (general alternative)

For gradient chasing, train base `Q` toward detached fast-Q targets with
`lr_chasing_q`. The discrete implementation exactly averages action-wise MSE
under `mu=(1-q_pg_uniform_mix) pi' + q_pg_uniform_mix U`; the continuous
implementation uses replay actions. The bootstrap source and PG evaluation
estimator must be specified.

### Parameterized advanced critic

Maintain `Q_bar_phi` to evaluate `pi'`. Train it with `lr_fast_q` using a
semi-gradient TD loss on observed transitions:

```math
y=r+\gamma(1-d)\mathbb E_{a'\sim\pi'(\cdot|s')}
[Q_{boot}(s',a')-\alpha\log\pi'(a'|s')],
\qquad
L_{chasing,Q}=\tfrac12\mathbb E[(Q_{\bar\phi}(s,a)-\operatorname{sg}(y))^2].
```

The expectation over observed `(s,a)` may be action-IS weighted as specified in
Section 7. The bootstrap option is independent of the representation:

- `q_bootstrap_source="advanced_q"`: use `Q_bar_phi` (default).
- `q_bootstrap_source="base_q"`: use `Q_phi` as a lagged approximation.

Both use `pi'` for next-action probabilities and entropy. Base `Q` also receives
PG, so it is not a pure slow target network, even though chasing makes it follow
`Q_bar_phi`.

After training, move the base network by

```math
\phi\leftarrow(1-\tau)\phi+\tau\bar\phi.
```

`lr_fast_q` controls advanced-critic learning; `tau` independently controls
base-Q following. There is no additional `use_polyak` flag. Setting the learning
rate to zero freezes critic training but does not disable Polyak following;
set `tau=0` too to disable the entire Q chasing channel.

## 5. Combining channels (general)

Use separate optimizers for the PG actor/generator, fast actor/critic, and,
when selected, functional chasing actor/critic: `lr_pg_pi`, `lr_pg_q`,
`lr_fast_pi`, `lr_fast_q`, `lr_chasing_pi`, and `lr_chasing_q`.
Sequential alternating updates are acceptable. Separate adaptive optimizers are
not mathematically equivalent to a single optimizer on a weighted loss sum.
Record the update order. Chasing targets must not be differentiated through.

Learning rates and `tau` control different operations; a learning-rate ratio
alone does not specify total Q chasing strength when Polyak is used.

## 6. Limiting cases (general)

- `lambda=0`: `pi'=pi`; generator PG vanishes, actor PG becomes the usual soft
  policy gradient. Direct base-policy fitting has zero exact gradient.
  Fast-policy distillation can still have a nonzero gradient if the fast actor
  lags behind the base actor; distillation and Polyak remain active.
- `lambda=1`: `pi'` is induced solely by `Q_phi`; actor PG vanishes. Actor
  chasing can still train the base actor. The generator signal is
  `Q' - V' - Q_phi + alpha log Z`.

The shorthand `A - log pi` is valid only for `alpha=1`; generally use
`A - alpha log pi` (or consistently rescale the entire signal by `alpha`).

## 7. Initial discrete implementation

This section is specific to finite discrete actions and vector observations.
It fixes computed `pi'`, a fast distillation actor, a separate advanced critic, and the unified soft-Q
representation. Representation flags for unsupported alternatives are omitted.

### Exact construction and PG losses

```math
\log\pi'=\operatorname{logsoftmax}
\left((1-\lambda)\log\pi_\theta+\lambda Q_\phi/\alpha\right).
```

Compute `hat V'` by enumerating all actions, even when the outer PG loss samples
an action. This ensures exact centering relative to the estimated critic.
For exact action integration, the minimizing surrogate losses are

```math
L_{PG,\pi}=-(1-\lambda)\mathbb E_s\sum_a
\operatorname{sg}(\pi'(a|s)\hat g(s,a))\log\pi_\theta(a|s),
\qquad
L_{PG,Q}=-\lambda\mathbb E_s\sum_a
\operatorname{sg}(\pi'(a|s)\hat g(s,a))Q_\phi(s,a).
```

The implementation rescales only the Q PG gradient by `alpha`, absorbing
the theoretical `1/alpha` into `lr_pg_q`. The general derivation in Section 3
is unchanged. This avoids amplifying this channel at small temperatures.
With adaptive alpha, this is a temperature-dependent rescaling, not a fixed
learning-rate conversion. With Adam, gradient rescaling is not generally
identical to learning-rate rescaling because of moment normalization.

### Collection, action expectations, and IS

- `behavior_policy`: `"pi"` or `"advanced_pi"` (default).
- `pg_action_mode`: `"exact"` (default) or `"sample"`.
- `chasing_action_mode`: `"exact"` (default) or `"sample"`; applies to actor CE.
- `bootstrap_action_mode`: `"exact"` (default) or `"sample"` for the TD target's
  next action. Sample mode draws a fresh action from current `pi'`, so no IS is
  needed for this next-action expectation.
- `use_importance_sampling`: defaults to true; weights sampled current actions
  by `exp(log pi'(a|s) - behavior_log_prob)`.
- `importance_clip`: optional positive upper bound, default `None`; clipping
  introduces bias. Weights are detached and are not self-normalized.

For PG and actor chasing, exact mode sums over `pi'` and requires no action IS.
PG sample mode gathers the **stored behavior action**, applying IS if enabled.
Actor chasing sample mode draws a **fresh action from current computed pi'**
at each replay state and minimizes `-log pi_fast(a|s)`, without action IS.
In exact mode it minimizes `-sum_a stopgrad(pi'(a|s)) log pi_fast(a|s)`.
Only fast-actor parameters receive CE gradients.
For the advanced critic's TD loss, the current action is always the observed
transition action; IS applies when enabled regardless of actor action modes.
Exact next-action integration does not make the current-action TD loss exact.
All-action TD regression would require transitions/targets for every action.

Store the action's actual collection-time log probability, including when data
were collected under older policies. Do not reconstruct it using the current
behavior network. Disabling IS accepts a behavior-action-weighted approximation
for sampled losses.

The draft uses the batch/replay state distribution. Action IS does NOT correct
it to `rho'`. This is an explicitly approximate state-distribution objective;
no discounted occupancy correction is implemented. Exact discrete action sums
do not remove this distinction.

### Update order and defaults

Each update performs:

1. Compute detached PG evaluation signals from the current advanced critic and
   induced policy. Compute both PG losses from the same base snapshot.
2. Step the separate actor-PG and generator-PG optimizers.
3. Recompute detached chasing policy and TD targets using the updated base pair.
4. Step the fast-actor CE and advanced-critic TD optimizers.
5. In `chasing_method="polyak"`, Polyak-update base `pi` toward `fast_actor`,
   and base `Q` toward advanced `Q`, both with `tau`. In
   `chasing_method="gradient"`, fit the base pair to detached fast targets with
   forward KL and Q MSE using `lr_chasing_*`. PG acts only on the base pair;
   CE/TD act only on the fast pair.

The fast actor and advanced critic start as copies of base `pi` and `Q`; all networks have independent
parameters. Defaults: `gamma=0.99`, `alpha=0.2`, `lambda_ratio=0.1`, `tau=0.005`,
`lr_pg_pi=lr_pg_q=lr_fast_pi=3e-4`, `lr_fast_q=1e-3`.
Zero learning rates skip optimizer steps. At lambda endpoints, identically zero
PG channels are skipped to prevent Adam momentum from moving their parameters;
fast-actor chasing remains active even at `lambda=0` because the fast actor
may lag behind the base actor. `lr_fast_pi` controls fast-actor fitting, not
a direct base-actor optimizer. Zero fast learning rates do not disable Polyak;
`tau=0` disables following for both base networks.

`alpha` is fixed by default and may be changed explicitly between updates.
Optional `use_target_entropy=true` enables a separate Adam optimizer for
`log_alpha`, initialized from `alpha`, with `lr_alpha=3e-4`. In this mode an
explicit `target_entropy` in absolute nats is required, in [0, log(n_actions)].
The value is not a fraction of the maximum entropy.

After PG, chasing and Polyak updates, compute the exact advanced-policy entropy
on batch states, detach it, and minimize
`L_alpha = log_alpha * stopgrad(mean(H(pi')) - target_entropy)`.
Entropy above target decreases alpha; below target increases alpha. No gradients
from this controller flow into actor or either Q network, nor through pi's
explicit dependence on alpha. This is SAC-style feedback applied to AAC, not a
full derivative of an alpha-dependent objective or a convergence guarantee.
The new alpha is used by the next collection/update. The mean constraint is over
batch states, not per state. Alpha must remain finite and strictly positive.
`lr_alpha=0` freezes the controller. Logs include current alpha, pre-temperature-
update advanced entropy, entropy error and alpha loss (the latter two when enabled).
A temperature change also changes the induced policy and critic evaluation target.

### API and boundaries

`AACDiscreteAgent.act_with_log_prob(obs)` returns `(action, behavior_log_prob)`.
`ReplayBuffer.add(obs, action, reward, next_obs, terminated, behavior_log_prob)`
stores a transition. `sample(batch_size)` returns a `TransitionBatch`, consumed
by `agent.update(batch)`. Set `terminated` only for true environment termination;
bootstrap across time-limit truncations using the final pre-reset observation.

`act(obs, policy="pi" | "advanced_pi", deterministic=False)` supports evaluating
both policies; report both. Deterministic argmax evaluation is optional and must
be distinguished from stochastic policy evaluation.

The algorithm module supplies networks, collection actions, replay, and update
logic. `runners/train_discrete.py` provides Gymnasium training and evaluation;
`scripts/run_discrete_sweep.py` expands configuration grids and seeds, recording
logs, final checkpoints, source provenance, and aggregate results. See README.md
for commands. The runner optionally schedules alpha linearly or tunes it to target entropy
(these modes are mutually exclusive). Image observations, action masks, and continuous-action integration
remain outside its scope. Legacy IS-CE configs are rejected explicitly.

## 8. Continuous-action extension

`algorithms/aac_continuous.py` implements the initial continuous version. The
base policy and fast policy are diagonal squashed Gaussians with the environment
action bounds. The base pair defines only the unnormalized advanced density

```math
\log\tilde\pi'(a|s)=(1-\lambda)\log\pi(a|s)
                     +\frac{\lambda}{\alpha}Q(s,a).
```

This density can be multimodal even though both parameterized actors are
Gaussian. The fast actor is a tractable approximation and is trained by the
reverse-KL projection

```math
\alpha D_{KL}(\pi_{fast}\Vert\pi')
=\mathbb E_{a\sim\pi_{fast}}
 [\alpha\log\pi_{fast}(a|s)
  -\alpha(1-\lambda)\log\pi(a|s)-\lambda Q(s,a)] + C(s).
```

The unknown normalizer is contained in `C(s)` and has no fast-actor gradient.
Base actor and Q parameters are detached in this loss while action derivatives
are retained for the reparameterization gradient. Reverse KL is the default
because it needs samples only from `pi_fast`; forward KL would require direct
samples from the generally intractable `pi'` or importance/MCMC approximations.

Continuous PG uses `K=pg_action_samples` fresh actions from `pi_fast` at each
replay state. With

```math
u(s,a)=Q_{fast}(s,a)-\alpha\log\tilde\pi'(a|s),
```

the detached signal is centered across the K actions using a leave-one-out
baseline. Centering removes both an ordinary state baseline and the unknown
`alpha log Z(s)` term. The two unscaled surrogates are

```math
L_{PG,\pi}=-\mathbb E[\operatorname{sg}(u-\bar u)\log\pi(a|s)],
\qquad
L_{PG,Q}=-\mathbb E[\operatorname{sg}(u-\bar u)Q(s,a)].
```

As in the discrete implementation, `(1-lambda)` and `lambda` scale the two Adam
learning rates. At `lambda=0` the Q-PG optimizer is skipped and the actor channel
is soft PG. At `lambda=1` the actor-PG optimizer is skipped. Because `pi_fast`
approximates rather than exactly samples `pi'`, these are Monte Carlo,
function-approximation counterparts of the ideal endpoint updates.

Collection uses `pi_fast` by default; the API name `advanced_pi` is an alias for
that executable approximation. `Q_fast` is therefore trained as a critic of
`pi_fast`, and its TD bootstrap uses `pi_fast`, or the paired slow target actor
and critic when `q_bootstrap_source=target_q`. This makes explicit the
approximation `Q_fast approximately Q^{pi_fast} approximately Q^{pi'}`.

The update switches have the same interpretation as in the discrete version:

- PG-only: `tau=0`, while both fast networks continue training.
- Chasing-only: set `lr_pg_pi=lr_pg_q=0` and use `tau>0`.
- Combined: enable the PG learning rates and use `tau>0`.

At `lambda=0`, `pi'=pi`; chasing-only consequently has no policy-improvement
force. PG-only remains meaningful because the base actor is moved by soft PG and
the fast actor tracks it. `lr_fast_pi` and `lr_fast_q` control approximation
speed; `tau` alone controls fast-to-base chasing. `target_tau` independently
controls the slow bootstrap pair.


### PG channel scaling with Adam (2026-09-11)

The discrete implementation now returns unscaled PG surrogates:
`L_pi = -E[stopgrad(g) log pi]`, `L_Q = -E[stopgrad(g) Q]`,
with detached action weights. The theoretical factors in Section 3 are unchanged,
but `(1-lambda)` and `lambda` are applied to Adam learning rates instead of losses:
`effective_lr_pg_pi = lr_pg_pi * (1-lambda)` and
`effective_lr_pg_q = lr_pg_q * lambda`. The previously removed `1/alpha`
factor remains omitted. This is intentionally different under Adam: channel
scaling acts after adaptive moment normalization. Endpoint optimizer steps are
still skipped; an unscaled endpoint surrogate itself need not have zero gradient.
Chasing learning rates, policy construction, critic targets and Polyak are unchanged.

### Discrete collection exploration (2026-09-12)

The discrete runner supports `training.exploration_epsilon` (default 0). Collection samples from `(1-epsilon) * behavior_policy + epsilon / n_actions`; this changes neither the advanced target policy nor evaluation. Replay stores the full mixture log-probability for optional action importance sampling. Time-limit truncations still bootstrap. The MountainCar chasing-only comparison uses epsilon=0.02 with all other settings inherited from the 2026-09-10 chasing-only run.

### Gradient clipping experiment (2026-09-12)

`max_grad_norm` optionally clips each enabled PG/chasing network gradient by its L2 norm before its optimizer step; default `None` preserves prior behavior. The chasing-only MountainCar comparison uses 10, alpha=0.2 and collection epsilon=0.02. Actor CE and truncation bootstrapping are unchanged. Metrics report the pre-clipping norm, cumulative maximum and cumulative clipping fraction per channel. Temperature optimization is separate and is not clipped by this option.

### Exact fast-policy CE baseline (2026-09-12)

`chasing_fast_baseline=True` replaces exact CE coefficients with `stopgrad(pi_prime - pi_fast)`. The subtracted score-function term sums to zero at each state, so the mathematical gradient is unchanged, including before Adam. Loss values differ; floating-point gradients need not be bitwise identical. This is not the old slow-policy IS-CE baseline. The comparison run uses alpha=0.2, epsilon=0.02 and no gradient clipping.

### Sampled fast-policy baseline (2026-09-12)

The exact-baseline experiment was stopped at user request; exact subtraction offers no variance reduction. `chasing_fast_baseline` also supports sampled CE: for fresh actions a~pi_prime, use detached coefficient `1 - pi_fast(a|s)/pi_prime(a|s)` multiplying `-log pi_fast(a|s)`. Its expected gradient equals ordinary CE. Variance reduction is not guaranteed, and large ratios can increase variance. Ratios are not clipped because clipping would bias the gradient. The gradient-clipping experiment remains separate.

### Collection and timeout ablations (2026-09-12)

Discrete runner options: `random_warmup_steps` (default 0) collects exactly the first N transitions uniformly, recording uniform behavior probabilities, independently of `learning_starts`. `bootstrap_truncation` (default true) can be disabled to reproduce historical timeout-as-terminal TD targets. Episode logs retain genuine terminated/truncated flags; timeouts are not counted as goal successes. Separate MountainCar experiments change only warmup to 1000 or only timeout bootstrapping to false, against alpha=0.2/epsilon=0.02 without clipping or actor baseline.

### PG saturation diagnostics

`log_pg_diagnostics` records pre-update replay-minibatch policy entropy, extrema/zero probabilities, saturation fraction, Q and advanced-Q ranges and magnitudes, centered signal g and p*g magnitudes. Actual parameter gradient norms are measured after backward and before Adam without clipping when max_grad_norm is None. The diagnostic run records the reset state at initialization, every first 101 learning steps and every 100 environment steps thereafter; initialization is a single-state probe, later diagnostics use the actual training minibatch. Diagnostics do not alter the update or sample extra data.

### Advanced-policy uniform mixture experiment

`advanced_uniform_mix=epsilon` defines the actual advanced policy m=(1-epsilon)*p+epsilon/|A|, where p is the original normalized AAC policy. Collection, critic entropy/targets, CE and advanced evaluation use m. PG differentiates m consistently: under outer weights m use detached coefficient (1-epsilon)*p/m*(g-E_p[g]). Existing channel LR factors and omitted Q 1/alpha remain unchanged. This is not just replacing the advantage baseline or outer loss weights with a diffuse distribution. Raw softmax saturation may still suppress gradients, so diagnostics include raw entropy and effective PG coefficients. Defaults preserve epsilon=0.

### Q-PG diffuse-distribution experiment

`q_pg_uniform_mix=epsilon` defines `mu=(1-epsilon)pi_prime+epsilon Uniform` for
the Q channel only. Both its outer action weights and its centering baseline use
`mu`: `h=mu*(soft_value-E_mu[soft_value])`, so the action-wise coefficients sum
to zero. Behavior policy, TD target, evaluation policy, and actor-PG signal
remain based on the original `pi_prime`. This deliberately changes the Q
surrogate and is not the exact policy gradient derived in Section 3. No gauge
penalty or explicit zero-mean Q parameterization is applied. The default zero
preserves the derived AAC update.

### PG-versus-Polyak update diagnostics

`log_update_diagnostics=true` measures the actual base-network parameter deltas
within each update. For actor and Q separately it records the Adam PG-step norm,
the subsequent Polyak-step norm, each relative to the post-PG parameter norm,
their ratio and cosine, and the norm of their vector sum. These are parameter-
space measurements after Adam, rather than estimates from gradient norms or
nominal learning rates. They add measurement overhead but do not alter either
update.

### Chasing-only initialization interval

The discrete runner option `training.pg_warmup_steps` suppresses both base-policy
and base-Q PG optimizer steps through the specified environment step while
leaving critic training, fast-policy distillation, and both Polyak updates
active. Its default is zero. This permits a chasing-only initialization phase
before the combined update begins; it is distinct from `learning_starts`, which
suppresses every network update, and from `random_warmup_steps`, which changes
the data-collection policy.

### Fast-policy entropy signal experiment

The discrete option `pg_entropy_source=fast_pi` replaces the entropy component
of the detached PG signal with the distilled fast policy, giving
`Q_prime - alpha log pi_fast` before the channel-specific centering. The policy
being differentiated, the actor action weights, and `mu` used by the Q channel
are unchanged. The default `advanced_pi` retains `Q_prime - alpha log pi_prime`.
This ablation did not consistently improve Acrobot stability and is not adopted
as the default algorithm; subsequent experiments use `advanced_pi` again.

### Separate slow bootstrap pair

The discrete implementation optionally maintains `target_actor` and
`target_advanced_q`, slow Polyak copies of the online `fast_actor` and
`advanced_q`. With `q_bootstrap_source=target_q`, TD targets use the pair
together:
`E_{target_actor}[target_advanced_q - alpha log target_actor]`.
`target_tau` controls online-to-target tracking independently of `tau`, which
continues to control the base actor/Q following the online fast pair. The base Q
therefore remains only an advanced-policy generator and is never reused as the
TD target in this mode.

### Optional Q gauge fixing

The discrete implementation provides `q_gauge_coef` (default `0`; set positive
for a gauge-fixed ablation). Initial MountainCar runs showed that a weak term
can reduce gauge error, but did not establish a consistent return benefit
across seeds, so gauge fixing remains opt-in. Let
`mu=(1-q_pg_uniform_mix) pi_prime + q_pg_uniform_mix Uniform`, the same detached
distribution used to weight and center the Q-PG channel. The raw gauge loss is

```math
L_{gauge}=\frac12\mathbb E_s\left[
  \mathbb E_{a\sim\operatorname{sg}(\mu)}
  [Q(s,a)-\operatorname{sg}(Q_{fast}(s,a))]
\right]^2.
```

The base-Q optimizer minimizes
`L_PG,Q + q_gauge_coef * L_gauge`. Its existing lambda-scaled learning rate and
endpoint suppression still apply. This loss matches only the mu-weighted
statewise level of Q; it does not directly regress action-centered Q differences
and is therefore distinct from full Q chasing. In ideal function space it fixes
the additive, policy-invariant Q gauge. With a shared neural network, parameter
coupling can also perturb action differences, so this separation is approximate.
Both `mu` and `Q_fast` are detached, and the loss never updates the advanced
critic. Metrics report the unscaled gauge loss, absolute mean gauge error, pure
Q-PG loss, and their weighted total separately.

The continuous implementation exposes the same `q_gauge_coef` and metrics.
Because the implicit continuous `pi_prime` cannot generally be sampled exactly,
it estimates the statewise mean with fresh detached actions from `pi_fast`:

```math
L_{gauge}^{continuous}=\frac12\mathbb E_s\left[
 \mathbb E_{a\sim\pi_{fast}}
 [Q(s,a)-\operatorname{sg}(Q_{fast}(s,a))]
\right]^2.
```

The inner expectation uses `pg_action_samples` Monte Carlo actions. Its default
coefficient is also zero; any positive coefficient must be retuned for each
continuous environment because reward and Q scales differ.

### Supplementary diagnostic for small temperatures

The policy parameterization depends directly on the dimensionless coefficient
`rho = lambda / alpha` multiplying Q, whereas a raw `lambda` sweep always spans
`[0, 1]`.  At small alpha, a fixed lambda grid therefore probes a very wide and
highly nonuniform effective range `[0, 1/alpha]`; even modest lambda values may
already be in the Q-dominated regime. The primary experiment grid must continue
to use the established raw lambda values so new results remain directly
comparable with completed runs. Only after that comparison is complete, a small
supplementary diagnostic may use a rho-controlled grid: choose `rho`, set
`lambda = alpha * rho`, and retain only points with `lambda <= 1`. This
diagnostic complements rather than replaces or delays the raw-lambda sweep.
Include the lambda endpoints separately because lambda also scales the two
optimizer channels and has endpoint-specific semantics. Current running and
queued sweeps remain unchanged.

### Current empirical priority: deploy the fast policy

The completed MountainCar runs do not establish a consistent return benefit
from either Q gauge fixing or fast-to-base chasing on top of a well-tuned
PG-only update. Weak gauge penalties sometimes reduce the statewise Q offset,
but their return effect varies across seeds and stronger penalties can cause
failure. Combined updates have isolated successes (notably one lambda=0.7
setting), but do not improve robustly across lambda and seeds; increasing tau
often hurts the advanced policy. These findings support keeping both mechanisms
optional rather than treating them as required parts of PG AAC.

The practical output policy should instead be `pi_fast`, trained throughout
PG-only learning to project the implicit `pi_prime` into a tractable parametric
family. Base `pi` and Q remain training coordinates used to construct and
optimize `pi_prime`; they need not be independently useful policies or critics
and may be discarded after training. This separation is essential in continuous
action spaces, where `pi_prime` is generally unnormalized and cannot be sampled
directly. Future runners must therefore evaluate base `pi`, `pi_prime` where
tractable, and `pi_fast` separately, and log a projection discrepancy such as
exact discrete KL or a suitable continuous estimate. This is a provisional
empirical conclusion and should be revisited only if broader multi-environment
results show a reproducible combined-update benefit.


==> anc/supplementary/historical_sources/3a04117f4a69d1c5/aac_experiments/algorithms/aac_continuous.py <==
"""Continuous-action AAC with an implicit advanced policy.

The base Gaussian actor and Q define the unnormalized density

    log pi_tilde' = (1-lambda) log pi + lambda Q / alpha.

A squashed-Gaussian fast actor is the tractable sampler for that density and is
fit by reverse KL.  The fast critic evaluates the executed fast policy.  Base
PG updates and fast-to-base Polyak chasing are independent: tau=0 gives PG-only,
zero base PG learning rates give chasing-only, and enabling both gives the
combined algorithm.
"""
from __future__ import annotations

from copy import deepcopy
from dataclasses import dataclass
import math

import numpy as np
import torch
from torch import nn
from torch.func import functional_call


LOG_STD_MIN = -20.0
LOG_STD_MAX = 2.0
TANH_EPS = 1e-6


@dataclass(slots=True)
class AACContinuousConfig:
    # Collection-only mixture with the uniform distribution over action bounds.
    exploration_epsilon_start: float = 0.02
    exploration_epsilon_final: float = 0.02
    exploration_epsilon_anneal_steps: int = 0
    gamma: float = 0.99
    alpha: float = 0.2
    use_target_entropy: bool = False
    target_entropy: float | None = None  # differential entropy in nats
    lr_alpha: float = 3e-4
    lambda_ratio: float = 0.1
    tau: float = 0.005  # fast pair -> base pair; zero disables chasing
    target_tau: float = 0.005  # online fast pair -> slow bootstrap pair
    hidden: int = 256
    lr_pg_pi: float = 3e-4
    lr_pg_q: float = 3e-4
    lr_fast_pi: float = 3e-4
    lr_fast_q: float = 3e-4
    # The default Polyak chase moves base parameters directly.  Functional
    # chasing instead fits base pi and Q to the fast pair with these rates.
    chasing_method: str = "polyak"  # or gradient
    lr_chasing_pi: float = 3e-4
    lr_chasing_q: float = 3e-4
    # Opt-in because its useful scale depends on the environment and critic.
    q_gauge_coef: float = 0.0
    pg_action_samples: int = 4
    q_bootstrap_source: str = "target_q"  # base_q, advanced_q, or target_q
    behavior_policy: str = "advanced_pi"  # advanced_pi means fast_pi
    max_grad_norm: float | None = None
    batch_size: int = 256
    buffer_size: int = 1_000_000

    def __post_init__(self):
        for name in ("gamma", "lambda_ratio", "tau", "target_tau",
                     "exploration_epsilon_start", "exploration_epsilon_final"):
            value = getattr(self, name)
            if not math.isfinite(value) or not 0 <= value <= 1:
                raise ValueError(f"{name} must be finite and in [0, 1]")
        if not math.isfinite(self.alpha) or self.alpha <= 0:
            raise ValueError("alpha must be finite and positive")
        for name in ("lr_alpha", "lr_pg_pi", "lr_pg_q", "lr_fast_pi", "lr_fast_q",
                     "lr_chasing_pi", "lr_chasing_q",
                     "q_gauge_coef"):
            value = getattr(self, name)
            if not math.isfinite(value) or value < 0:
                raise ValueError(f"{name} must be finite and nonnegative")
        if self.use_target_entropy and self.target_entropy is None:
            raise ValueError("target_entropy is required when use_target_entropy=True")
        if self.target_entropy is not None and not math.isfinite(self.target_entropy):
            raise ValueError("target_entropy must be finite")
        for name in ("hidden", "pg_action_samples", "batch_size", "buffer_size"):
            if type(getattr(self, name)) is not int or getattr(self, name) <= 0:
                raise ValueError(f"{name} must be a positive integer")
        if (type(self.exploration_epsilon_anneal_steps) is not int
                or self.exploration_epsilon_anneal_steps < 0):
            raise ValueError("exploration_epsilon_anneal_steps must be a nonnegative integer")
        if self.pg_action_samples < 2:
            raise ValueError("pg_action_samples must be at least 2 for statewise centering")
        if self.q_bootstrap_source not in ("base_q", "advanced_q", "target_q"):
            raise ValueError("q_bootstrap_source must be base_q, advanced_q, or target_q")
        if self.behavior_policy not in ("pi", "fast_pi", "advanced_pi"):
            raise ValueError("behavior_policy must be pi, fast_pi, or advanced_pi")
        if self.chasing_method not in ("polyak", "gradient"):
            raise ValueError("chasing_method must be polyak or gradient")
        if self.chasing_method == "gradient" and self.lr_chasing_pi == self.lr_chasing_q == 0:
            raise ValueError("gradient chasing requires a positive lr_chasing_pi or lr_chasing_q")
        if self.max_grad_norm is not None and (
            not math.isfinite(self.max_grad_norm) or self.max_grad_norm <= 0
        ):
            raise ValueError("max_grad_norm must be finite and positive")

    def exploration_epsilon(self, step: int) -> float:
        """Linear collection-noise schedule; zero duration means final epsilon."""
        if type(step) is not int or step < 0:
            raise ValueError("step must be a nonnegative integer")
        if self.exploration_epsilon_anneal_steps == 0:
            return self.exploration_epsilon_final
        if step >= self.exploration_epsilon_anneal_steps:
            return self.exploration_epsilon_final
        fraction = min(step / self.exploration_epsilon_anneal_steps, 1.0)
        return (self.exploration_epsilon_start
                + fraction * (self.exploration_epsilon_final
                              - self.exploration_epsilon_start))


@dataclass
class TransitionBatch:
    obs: torch.Tensor
    actions: torch.Tensor
    rewards: torch.Tensor
    next_obs: torch.Tensor
    terminated: torch.Tensor
    behavior_log_probs: torch.Tensor | None = None

    def to(self, device):
        return TransitionBatch(
            self.obs.to(device=device, dtype=torch.float32),
            self.actions.to(device=device, dtype=torch.float32),
            self.rewards.to(device=device, dtype=torch.float32),
            self.next_obs.to(device=device, dtype=torch.float32),
            self.terminated.to(device=device, dtype=torch.float32),
            None if self.behavior_log_probs is None else
            self.behavior_log_probs.to(device=device, dtype=torch.float32),
        )


class ReplayBuffer:
    """Replay for bounded vector actions; terminated excludes time limits."""

    def __init__(self, capacity: int, obs_dim: int, action_dim: int):
        if min(capacity, obs_dim, action_dim) <= 0:
            raise ValueError("capacity, obs_dim, and action_dim must be positive")
        self.capacity = capacity
        self.obs = np.zeros((capacity, obs_dim), dtype=np.float32)
        self.next_obs = np.zeros_like(self.obs)
        self.actions = np.zeros((capacity, action_dim), dtype=np.float32)
        self.rewards = np.zeros(capacity, dtype=np.float32)
        self.terminated = np.zeros(capacity, dtype=np.float32)
        self.behavior_log_probs = np.zeros(capacity, dtype=np.float32)
        self.pos = self.size = 0

    def add(self, obs, action, reward, next_obs, terminated, behavior_log_prob):
        if not math.isfinite(behavior_log_prob):
            raise ValueError("behavior_log_prob must be finite")
        i = self.pos
        self.obs[i], self.actions[i], self.next_obs[i] = obs, action, next_obs
        self.rewards[i], self.terminated[i] = reward, terminated
        self.behavior_log_probs[i] = behavior_log_prob
        self.pos = (i + 1) % self.capacity
        self.size = min(self.size + 1, self.capacity)

    def sample(self, batch_size: int, device="cpu"):
        if self.size == 0 or batch_size <= 0:
            raise ValueError("need nonempty buffer and positive batch size")
        idx = np.random.randint(self.size, size=batch_size)
        return TransitionBatch(*(torch.as_tensor(x[idx], device=device) for x in
                                 (self.obs, self.actions, self.rewards, self.next_obs,
                                  self.terminated, self.behavior_log_probs)))


def mlp(input_dim, output_dim, hidden):
    return nn.Sequential(nn.Linear(input_dim, hidden), nn.ReLU(),
                         nn.Linear(hidden, hidden), nn.ReLU(),
                         nn.Linear(hidden, output_dim))


class SquashedGaussianActor(nn.Module):
    def __init__(self, obs_dim, action_low, action_high, hidden=256):
        super().__init__()
        low = torch.as_tensor(action_low, dtype=torch.float32)
        high = torch.as_tensor(action_high, dtype=torch.float32)
        if low.ndim != 1 or high.shape != low.shape or not torch.all(high > low):
            raise ValueError("action bounds must be finite one-dimensional vectors with high > low")
        if not torch.isfinite(low).all() or not torch.isfinite(high).all():
            raise ValueError("continuous AAC requires finite action bounds")
        self.action_dim = low.numel()
        self.net = mlp(obs_dim, 2 * self.action_dim, hidden)
        self.register_buffer("action_scale", (high - low) / 2)
        self.register_buffer("action_bias", (high + low) / 2)

    def parameters_at(self, obs):
        mean, raw_log_std = self.net(obs).chunk(2, dim=-1)
        return mean, raw_log_std.clamp(LOG_STD_MIN, LOG_STD_MAX)

    def sample_from(self, mean, log_std, sample_shape=torch.Size()):
        eps = torch.randn((*sample_shape, *mean.shape), device=mean.device, dtype=mean.dtype)
        pre_tanh = mean.expand_as(eps) + log_std.exp().expand_as(eps) * eps
        squashed = torch.tanh(pre_tanh)
        action = squashed * self.action_scale + self.action_bias
        log_prob = self._log_prob_pre_tanh(mean, log_std, pre_tanh, squashed)
        return action, log_prob

    def sample(self, obs, sample_shape=torch.Size()):
        return self.sample_from(*self.parameters_at(obs), sample_shape)

    def deterministic(self, obs):
        mean, _ = self.parameters_at(obs)
        return torch.tanh(mean) * self.action_scale + self.action_bias

    def log_prob_from(self, mean, log_std, action):
        normalized = (action - self.action_bias) / self.action_scale
        normalized = normalized.clamp(-1 + TANH_EPS, 1 - TANH_EPS)
        pre_tanh = torch.atanh(normalized)
        return self._log_prob_pre_tanh(mean, log_std, pre_tanh, normalized)

    def log_prob(self, obs, action):
        return self.log_prob_from(*self.parameters_at(obs), action)

    def _log_prob_pre_tanh(self, mean, log_std, pre_tanh, squashed):
        log_normal = -0.5 * (((pre_tanh - mean) / log_std.exp()).square()
                             + 2 * log_std + math.log(2 * math.pi))
        correction = torch.log(self.action_scale * (1 - squashed.square()) + TANH_EPS)
        return (log_normal - correction).sum(-1)


class ContinuousQ(nn.Module):
    def __init__(self, obs_dim, action_dim, hidden=256):
        super().__init__()
        self.net = mlp(obs_dim + action_dim, 1, hidden)

    def forward(self, obs, action):
        return self.net(torch.cat((obs, action), dim=-1)).squeeze(-1)


@torch.no_grad()
def soft_update(source, target, tau):
    for src, dst in zip(source.parameters(), target.parameters(), strict=True):
        dst.lerp_(src, tau)


def frozen_call(module, *args):
    """Keep action derivatives while treating all module parameters as constants."""
    state = {name: value.detach() for name, value in module.named_parameters()}
    state.update({name: value.detach() for name, value in module.named_buffers()})
    return functional_call(module, state, args)


class AACContinuousAgent:
    def __init__(self, obs_dim, action_low, action_high, cfg=None, device="cpu"):
        self.cfg = cfg or AACContinuousConfig()
        self.device = torch.device(device)
        low = np.asarray(action_low, dtype=np.float32)
        high = np.asarray(action_high, dtype=np.float32)
        self.action_dim = int(low.size)
        self.log_alpha = nn.Parameter(torch.tensor(math.log(self.cfg.alpha), device=self.device))
        self.alpha_optim = torch.optim.Adam([self.log_alpha], lr=self.cfg.lr_alpha)
        self.actor = SquashedGaussianActor(obs_dim, low, high, self.cfg.hidden).to(self.device)
        self.fast_actor = deepcopy(self.actor)
        self.q = ContinuousQ(obs_dim, self.action_dim, self.cfg.hidden).to(self.device)
        self.advanced_q = deepcopy(self.q)
        self.target_actor = deepcopy(self.fast_actor).requires_grad_(False)
        self.target_advanced_q = deepcopy(self.advanced_q).requires_grad_(False)
        self.pg_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_pg_pi)
        self.pg_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_pg_q)
        self.fast_pi_optim = torch.optim.Adam(self.fast_actor.parameters(), lr=self.cfg.lr_fast_pi)
        self.fast_q_optim = torch.optim.Adam(self.advanced_q.parameters(), lr=self.cfg.lr_fast_q)
        self.chasing_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_chasing_pi)
        self.chasing_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_chasing_q)

    def _actor_for(self, policy):
        policy = self.cfg.behavior_policy if policy is None else policy
        if policy == "pi":
            return self.actor
        if policy in ("fast_pi", "advanced_pi"):
            return self.fast_actor
        raise ValueError("policy must be pi, fast_pi, or advanced_pi")

    @torch.no_grad()
    def act_with_log_prob(self, obs, policy=None, exploration_epsilon=0.0):
        if not math.isfinite(exploration_epsilon) or not 0 <= exploration_epsilon <= 1:
            raise ValueError("exploration_epsilon must be finite and in [0, 1]")
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        actor = self._actor_for(policy)
        action, _ = actor.sample(obs)
        if exploration_epsilon > 0 and torch.rand((), device=self.device) < exploration_epsilon:
            action = actor.action_bias + (2 * torch.rand_like(actor.action_bias) - 1) * actor.action_scale
            action = action.unsqueeze(0)
        policy_log_prob = actor.log_prob(obs, action)
        if exploration_epsilon == 0:
            behavior_log_prob = policy_log_prob
        else:
            uniform_log_prob = -torch.log(2 * actor.action_scale).sum()
            if exploration_epsilon == 1:
                behavior_log_prob = uniform_log_prob.expand_as(policy_log_prob)
            else:
                behavior_log_prob = torch.logaddexp(
                    policy_log_prob + math.log1p(-exploration_epsilon),
                    uniform_log_prob + math.log(exploration_epsilon),
                )
        return action[0].cpu().numpy(), float(behavior_log_prob[0])

    @torch.no_grad()
    def act(self, obs, policy=None, deterministic=False):
        if not deterministic:
            return self.act_with_log_prob(obs, policy)[0]
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        return self._actor_for(policy).deterministic(obs)[0].cpu().numpy()

    def implicit_log_density(self, obs, action):
        """Unnormalized log pi'; its unknown state-only normalizer is omitted."""
        return ((1 - self.cfg.lambda_ratio) * self.actor.log_prob(obs, action)
                + self.cfg.lambda_ratio * self.q(obs, action) / self.cfg.alpha)

    def pg_losses(self, batch):
        """Monte Carlo continuous counterpart of the two discrete PG channels."""
        count = self.cfg.pg_action_samples
        with torch.no_grad():
            actions, _ = self.fast_actor.sample(batch.obs, torch.Size((count,)))
            obs = batch.obs.unsqueeze(0).expand(count, *batch.obs.shape)
            log_tilde = self.implicit_log_density(obs, actions)
            signal = self.advanced_q(obs, actions) - self.cfg.alpha * log_tilde
            # Removes a state baseline and the unknown alpha*log Z(s).
            # Leave-one-out centering is represented compactly by K/(K-1)
            # times the sample-centered values. It avoids the (K-1)/K shrink
            # caused by including an action in its own Monte Carlo baseline.
            signal = (signal - signal.mean(dim=0, keepdim=True)) * count / (count - 1)
        actor_loss = -(signal * self.actor.log_prob(obs, actions)).mean()
        q_loss = -(signal * self.q(obs, actions)).mean()
        return actor_loss, q_loss

    def fast_actor_loss(self, obs):
        """Reverse KL projection; alpha times KL avoids a Q/alpha loss scale."""
        action, fast_log_prob = self.fast_actor.sample(obs)
        base_mean, base_log_std = self.actor.parameters_at(obs)
        base_log_prob = self.actor.log_prob_from(base_mean.detach(), base_log_std.detach(), action)
        base_q = frozen_call(self.q, obs, action)
        return (self.cfg.alpha * fast_log_prob
                - self.cfg.alpha * (1 - self.cfg.lambda_ratio) * base_log_prob
                - self.cfg.lambda_ratio * base_q).mean()

    def q_gauge_loss(self, obs):
        """Match the pi_fast-weighted state level of base Q and advanced Q.

        pi' is generally not directly sampleable in continuous action spaces,
        so its executable approximation pi_fast supplies the reference actions.
        Actions and advanced-Q targets are detached; only base Q receives this
        gradient. This fixes an additive gauge rather than performing full
        action-wise Q chasing.
        """
        with torch.no_grad():
            actions, _ = self.fast_actor.sample(
                obs, torch.Size((self.cfg.pg_action_samples,)))
            expanded_obs = obs.unsqueeze(0).expand(
                self.cfg.pg_action_samples, *obs.shape)
            target_mean = self.advanced_q(expanded_obs, actions).mean(dim=0)
        base_mean = self.q(expanded_obs, actions).mean(dim=0)
        error = base_mean - target_mean
        return 0.5 * error.square().mean(), error

    @torch.no_grad()
    def td_target(self, batch):
        target = batch.rewards.clone()
        live = batch.terminated == 0
        if live.any():
            obs = batch.next_obs[live]
            if self.cfg.q_bootstrap_source == "target_q":
                actor, critic = self.target_actor, self.target_advanced_q
            elif self.cfg.q_bootstrap_source == "advanced_q":
                actor, critic = self.fast_actor, self.advanced_q
            else:
                actor, critic = self.actor, self.q
            action, log_prob = actor.sample(obs)
            target[live] += self.cfg.gamma * (critic(obs, action) - self.cfg.alpha * log_prob)
        return target

    def fast_q_loss(self, batch):
        target = self.td_target(batch)
        prediction = self.advanced_q(batch.obs, batch.actions)
        return 0.5 * (prediction - target).square().mean()

    def functional_chasing_losses(self, batch):
        """Forward-KL target fitting for pi and replay-action MSE for Q.

        Squashing and affine action scaling are shared invertible transforms of
        the underlying Gaussian variables, so their KL equals the diagonal
        Gaussian KL in pre-tanh coordinates.
        """
        with torch.no_grad():
            fast_mean, fast_log_std = self.fast_actor.parameters_at(batch.obs)
            fast_q = self.advanced_q(batch.obs, batch.actions)
        base_mean, base_log_std = self.actor.parameters_at(batch.obs)
        fast_var = (2 * fast_log_std).exp()
        base_var = (2 * base_log_std).exp()
        pi_loss = (base_log_std - fast_log_std
                   + (fast_var + (fast_mean - base_mean).square()) / (2 * base_var)
                   - 0.5).sum(-1).mean()
        q_loss = 0.5 * (self.q(batch.obs, batch.actions) - fast_q).square().mean()
        return pi_loss, q_loss

    def update_temperature(self, obs):
        with torch.no_grad():
            _, log_prob = self.fast_actor.sample(obs)
            entropy = -log_prob.mean()
        metrics = {"fast_entropy": float(entropy), "alpha": self.cfg.alpha}
        if self.cfg.use_target_entropy:
            with torch.no_grad():
                self.log_alpha.fill_(math.log(self.cfg.alpha))
            for group in self.alpha_optim.param_groups:
                group["lr"] = self.cfg.lr_alpha
            error = entropy - self.cfg.target_entropy
            loss = self.log_alpha * error
            self._step(loss, self.alpha_optim, self.cfg.lr_alpha > 0)
            self.cfg.alpha = float(self.log_alpha.detach().exp())
            metrics.update(alpha=self.cfg.alpha, alpha_loss=float(loss.detach()),
                           entropy_error=float(error))
        return metrics

    def _step(self, loss, optimizer, enabled):
        optimizer.zero_grad(set_to_none=True)
        if enabled:
            loss.backward()
            if self.cfg.max_grad_norm is not None:
                params = [p for group in optimizer.param_groups for p in group["params"]
                          if p.grad is not None]
                torch.nn.utils.clip_grad_norm_(params, self.cfg.max_grad_norm,
                                               error_if_nonfinite=True)
            optimizer.step()
        optimizer.zero_grad(set_to_none=True)

    def update(self, batch: TransitionBatch, enable_pg=True):
        """Update PG channels, online fast pair, base chasing, and target pair."""
        self.cfg.__post_init__()
        batch = batch.to(self.device)
        if batch.actions.ndim != 2 or batch.actions.shape[1] != self.action_dim:
            raise ValueError("actions must have shape [batch, action_dim]")
        if batch.rewards.ndim != 1 or batch.terminated.shape != batch.rewards.shape:
            raise ValueError("rewards and terminated must have shape [batch]")
        for optimizer, name in ((self.pg_pi_optim, "lr_pg_pi"),
                                (self.pg_q_optim, "lr_pg_q"),
                                (self.fast_pi_optim, "lr_fast_pi"),
                                (self.fast_q_optim, "lr_fast_q"),
                                (self.chasing_pi_optim, "lr_chasing_pi"),
                                (self.chasing_q_optim, "lr_chasing_q")):
            scale = ((1 - self.cfg.lambda_ratio) if name == "lr_pg_pi" else
                     self.cfg.lambda_ratio if name == "lr_pg_q" else 1.0)
            for group in optimizer.param_groups:
                group["lr"] = getattr(self.cfg, name) * scale
        pi_pg, q_pg = self.pg_losses(batch)
        q_gauge, q_gauge_error = self.q_gauge_loss(batch.obs)
        q_pg_total = q_pg + self.cfg.q_gauge_coef * q_gauge
        self._step(pi_pg, self.pg_pi_optim,
                   enable_pg and self.cfg.lr_pg_pi > 0 and self.cfg.lambda_ratio < 1)
        self._step(q_pg_total, self.pg_q_optim,
                   enable_pg and self.cfg.lr_pg_q > 0 and self.cfg.lambda_ratio > 0)
        pi_fast = self.fast_actor_loss(batch.obs)
        self._step(pi_fast, self.fast_pi_optim, self.cfg.lr_fast_pi > 0)
        q_fast = self.fast_q_loss(batch)
        self._step(q_fast, self.fast_q_optim, self.cfg.lr_fast_q > 0)
        pi_chasing, q_chasing = self.functional_chasing_losses(batch)
        if self.cfg.chasing_method == "polyak":
            soft_update(self.fast_actor, self.actor, self.cfg.tau)
            soft_update(self.advanced_q, self.q, self.cfg.tau)
        else:
            self._step(pi_chasing, self.chasing_pi_optim, self.cfg.lr_chasing_pi > 0)
            self._step(q_chasing, self.chasing_q_optim, self.cfg.lr_chasing_q > 0)
        soft_update(self.fast_actor, self.target_actor, self.cfg.target_tau)
        soft_update(self.advanced_q, self.target_advanced_q, self.cfg.target_tau)
        metrics = {"pg_pi_loss": float(pi_pg.detach()), "pg_q_loss": float(q_pg.detach()),
                   "q_gauge_loss": float(q_gauge.detach()),
                   "pg_q_total_loss": float(q_pg_total.detach()),
                   "q_gauge_error_abs_mean": float(q_gauge_error.detach().abs().mean()),
                   "fast_pi_loss": float(pi_fast.detach()), "fast_q_loss": float(q_fast.detach()),
                   "chasing_pi_loss": float(pi_chasing.detach()),
                   "chasing_q_loss": float(q_chasing.detach()),
                   "pg_enabled": float(enable_pg)}
        metrics.update(self.update_temperature(batch.obs))
        return metrics


==> anc/supplementary/historical_sources/3a04117f4a69d1c5/aac_experiments/algorithms/aac_discrete.py <==
"""Discrete AAC draft; algorithm.md is the specification.

Six networks: base actor/Q, online fast actor/advanced critic, and their slow
target copies.
The base pair defines pi'; the fast actor distills it. Both base networks
receive PG and Polyak updates.
No environment dependency: collect transitions with act_with_log_prob(), then
pass a TransitionBatch (or ReplayBuffer.sample()) to update().
"""
from __future__ import annotations

from copy import deepcopy
from dataclasses import dataclass
import math

import numpy as np
import torch
from torch import nn
from torch.nn import functional as F
from torch.distributions import Categorical


@dataclass(slots=True)
class AACDiscreteConfig:
    # Collection-only epsilon schedule.  It mixes the behavior policy with a
    # uniform action distribution and does not change pi' or evaluation.
    exploration_epsilon_start: float = 0.02
    exploration_epsilon_final: float = 0.02
    exploration_epsilon_anneal_steps: int = 0
    advanced_uniform_mix: float = 0.0  # actual advanced policy mixture, distinct from collection epsilon
    q_pg_uniform_mix: float = 0.0  # use diffuse mu for both Q-PG weighting and centering
    # Match only the mu-weighted statewise level of base Q to advanced Q.
    # Keep gauge fixing opt-in: early MountainCar results did not establish a
    # consistent performance benefit across seeds. This is not full Q chasing.
    q_gauge_coef: float = 0.0
    # Canonical AAC signal uses log pi'. fast_pi remains only as an ablation.
    pg_entropy_source: str = "advanced_pi"
    log_pg_diagnostics: bool = False  # observation-only; no RNG draws or gradient rescaling
    log_update_diagnostics: bool = False  # actual base PG and Polyak parameter deltas
    gamma: float = 0.99
    alpha: float = 0.2
    use_target_entropy: bool = False
    target_entropy: float | None = None  # absolute nats, not fraction of log(n_actions)
    lr_alpha: float = 3e-4
    lambda_ratio: float = 0.1
    tau: float = 0.005  # shared base actor/Q Polyak rate
    target_tau: float = 0.005  # online fast actor/Q -> bootstrap target pair
    hidden: int = 128
    lr_pg_pi: float = 3e-4
    lr_pg_q: float = 3e-4
    # These rates train the online approximations of pi' and Q^pi'.
    lr_fast_pi: float = 3e-4
    lr_fast_q: float = 1e-3
    # Polyak is the default parameter-space realization of chasing.  The
    # functional alternative trains the base pair toward the fast pair with
    # these separate target-fitting learning rates.
    chasing_method: str = "polyak"  # or gradient
    lr_chasing_pi: float = 3e-4
    lr_chasing_q: float = 3e-4
    q_bootstrap_source: str = "advanced_q"  # or base_q / target_q
    behavior_policy: str = "advanced_pi"  # or pi
    pg_action_mode: str = "exact"  # or sample (stored behavior action)
    chasing_fast_baseline: bool = False  # sampled CE control variate; exact sums are unchanged
    chasing_action_mode: str = "exact"  # sample draws a fresh action from pi'
    bootstrap_action_mode: str = "exact"  # sample draws a fresh next action from pi'
    use_importance_sampling: bool = True
    max_grad_norm: float | None = None  # per-network L2 clipping before Adam; None disables
    importance_clip: float | None = None  # clipping introduces bias
    batch_size: int = 256
    buffer_size: int = 100_000

    def __post_init__(self):
        for name in ("gamma", "lambda_ratio", "tau", "target_tau", "advanced_uniform_mix",
                     "q_pg_uniform_mix", "exploration_epsilon_start",
                     "exploration_epsilon_final"):
            if not 0 <= getattr(self, name) <= 1:
                raise ValueError(f"{name} must be in [0, 1]")
        if not math.isfinite(self.alpha) or self.alpha <= 0:
            raise ValueError("alpha must be finite and positive")
        if self.advanced_uniform_mix > 0 and self.q_pg_uniform_mix > 0:
            raise ValueError("advanced_uniform_mix and q_pg_uniform_mix are separate ablations")
        for name in ("lr_pg_pi", "lr_pg_q", "lr_fast_pi", "lr_fast_q", "lr_chasing_pi",
                     "lr_chasing_q", "lr_alpha",
                     "q_gauge_coef"):
            if not math.isfinite(getattr(self, name)) or getattr(self, name) < 0:
                raise ValueError(f"{name} must be finite and nonnegative")
        if self.use_target_entropy and self.target_entropy is None:
            raise ValueError("target_entropy is required when use_target_entropy=True")
        if self.target_entropy is not None and (not math.isfinite(self.target_entropy) or self.target_entropy < 0):
            raise ValueError("target_entropy must be finite and nonnegative (nats)")
        for name in ("hidden", "batch_size", "buffer_size"):
            if getattr(self, name) <= 0:
                raise ValueError(f"{name} must be positive")
        if (type(self.exploration_epsilon_anneal_steps) is not int
                or self.exploration_epsilon_anneal_steps < 0):
            raise ValueError("exploration_epsilon_anneal_steps must be a nonnegative integer")
        choices = {"q_bootstrap_source": ("base_q", "advanced_q", "target_q"),
                   "behavior_policy": ("pi", "advanced_pi"),
                   "pg_entropy_source": ("advanced_pi", "fast_pi"),
                   "chasing_method": ("polyak", "gradient"),
                   **{k: ("exact", "sample") for k in
                      ("pg_action_mode", "chasing_action_mode", "bootstrap_action_mode")}}
        for name, allowed in choices.items():
            if getattr(self, name) not in allowed:
                raise ValueError(f"{name} must be one of {allowed}")
        if self.chasing_method == "gradient" and self.lr_chasing_pi == self.lr_chasing_q == 0:
            raise ValueError("gradient chasing requires a positive lr_chasing_pi or lr_chasing_q")
        if self.max_grad_norm is not None and (
            not math.isfinite(self.max_grad_norm) or self.max_grad_norm <= 0
        ):
            raise ValueError("max_grad_norm must be finite and positive")
        if self.importance_clip is not None and (
            not math.isfinite(self.importance_clip) or self.importance_clip <= 0
        ):
            raise ValueError("importance_clip must be finite and positive")

    def exploration_epsilon(self, step: int) -> float:
        """Linear collection-noise schedule; zero duration means final epsilon."""
        if type(step) is not int or step < 0:
            raise ValueError("step must be a nonnegative integer")
        if self.exploration_epsilon_anneal_steps == 0:
            return self.exploration_epsilon_final
        if step >= self.exploration_epsilon_anneal_steps:
            return self.exploration_epsilon_final
        fraction = min(step / self.exploration_epsilon_anneal_steps, 1.0)
        return (self.exploration_epsilon_start
                + fraction * (self.exploration_epsilon_final
                              - self.exploration_epsilon_start))


@dataclass
class TransitionBatch:
    obs: torch.Tensor
    actions: torch.Tensor
    rewards: torch.Tensor
    next_obs: torch.Tensor
    terminated: torch.Tensor
    behavior_log_probs: torch.Tensor | None = None

    def to(self, device):
        return TransitionBatch(self.obs.to(device=device, dtype=torch.float32),
                               self.actions.to(device=device, dtype=torch.long),
                               self.rewards.to(device=device, dtype=torch.float32),
                               self.next_obs.to(device=device, dtype=torch.float32),
                               self.terminated.to(device=device, dtype=torch.float32),
                               None if self.behavior_log_probs is None else
                               self.behavior_log_probs.to(device=device, dtype=torch.float32))


class ReplayBuffer:
    """Vector observations; store actual collection log probabilities.

    terminated excludes time-limit truncation. For truncation, next_obs must be
    the final observation before reset, not an autoreset observation.
    """
    def __init__(self, capacity: int, obs_dim: int):
        if capacity <= 0 or obs_dim <= 0:
            raise ValueError("capacity and obs_dim must be positive")
        self.capacity = capacity
        self.obs = np.zeros((capacity, obs_dim), dtype=np.float32)
        self.next_obs = np.zeros_like(self.obs)
        self.actions = np.zeros(capacity, dtype=np.int64)
        self.rewards = np.zeros(capacity, dtype=np.float32)
        self.terminated = np.zeros(capacity, dtype=np.float32)
        self.behavior_log_probs = np.zeros(capacity, dtype=np.float32)
        self.pos = self.size = 0

    def add(self, obs, action, reward, next_obs, terminated, behavior_log_prob):
        if not math.isfinite(behavior_log_prob) or behavior_log_prob > 0:
            raise ValueError("expected finite log probability of collected action")
        i = self.pos
        self.obs[i], self.next_obs[i] = obs, next_obs
        self.actions[i], self.rewards[i] = action, reward
        self.terminated[i], self.behavior_log_probs[i] = terminated, behavior_log_prob
        self.pos = (i + 1) % self.capacity
        self.size = min(self.size + 1, self.capacity)

    def sample(self, batch_size: int, device="cpu") -> TransitionBatch:
        if self.size == 0 or batch_size <= 0:
            raise ValueError("need nonempty buffer and positive batch size")
        idx = np.random.randint(self.size, size=batch_size)
        return TransitionBatch(*(torch.as_tensor(x[idx], device=device) for x in
                                 (self.obs, self.actions, self.rewards, self.next_obs,
                                  self.terminated, self.behavior_log_probs)))


class DiscreteQ(nn.Module):
    def __init__(self, obs_dim: int, n_actions: int, hidden: int = 128):
        super().__init__()
        self.net = nn.Sequential(nn.Linear(obs_dim, hidden), nn.ReLU(),
                                 nn.Linear(hidden, hidden), nn.ReLU(),
                                 nn.Linear(hidden, n_actions))

    def forward(self, obs):
        return self.net(obs)


class CategoricalActor(DiscreteQ):
    def dist(self, obs):
        return Categorical(logits=self(obs))


def aac_policy_logits(actor, q, obs, alpha, lambda_ratio):
    """Unnormalized logits; differentiable, including at lambda endpoints."""
    return (1 - lambda_ratio) * F.log_softmax(actor(obs), -1) + lambda_ratio * q(obs) / alpha


@torch.no_grad()
def soft_update(source, target, tau):
    for src, dst in zip(source.parameters(), target.parameters(), strict=True):
        dst.lerp_(src, tau)


class AACDiscreteAgent:
    def __init__(self, obs_dim: int, n_actions: int, cfg=None, device="cpu"):
        self.cfg = cfg or AACDiscreteConfig()
        self.device = torch.device(device)
        self.n_actions = n_actions
        self._grad_stats = {}
        self._validate_entropy_target()
        self.log_alpha = nn.Parameter(torch.tensor(math.log(self.cfg.alpha), device=self.device))
        self.alpha_optim = torch.optim.Adam([self.log_alpha], lr=self.cfg.lr_alpha)
        self.actor = CategoricalActor(obs_dim, n_actions, self.cfg.hidden).to(self.device)
        self.q = DiscreteQ(obs_dim, n_actions, self.cfg.hidden).to(self.device)
        self.advanced_q = deepcopy(self.q)
        self.fast_actor = deepcopy(self.actor)
        # Slow pair used together when q_bootstrap_source="target_q".
        self.target_advanced_q = deepcopy(self.advanced_q)
        self.target_actor = deepcopy(self.fast_actor)
        for network in (self.target_actor, self.target_advanced_q):
            network.requires_grad_(False)
        self.pg_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_pg_pi)
        self.pg_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_pg_q)
        self.fast_pi_optim = torch.optim.Adam(self.fast_actor.parameters(), lr=self.cfg.lr_fast_pi)
        self.fast_q_optim = torch.optim.Adam(self.advanced_q.parameters(), lr=self.cfg.lr_fast_q)
        self.chasing_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_chasing_pi)
        self.chasing_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_chasing_q)

    def _validate_entropy_target(self):
        if self.cfg.target_entropy is not None and self.cfg.target_entropy > math.log(self.n_actions):
            raise ValueError("target_entropy cannot exceed log(n_actions)")

    def update_temperature(self, obs):
        """SAC-style detached entropy feedback on pi', after the network updates.

        cfg.alpha is the current scalar used by all network calculations. This
        controller does not differentiate the dependence of pi' on alpha.
        """
        self._validate_entropy_target()
        with torch.no_grad():
            log_pi = self.policy_log_probs(obs)
            entropy = -(log_pi.exp() * log_pi).sum(-1).mean()
        metrics = {"advanced_entropy": entropy.item(), "alpha": self.cfg.alpha}
        if self.cfg.use_target_entropy:
            # Resync to support explicit alpha changes between update calls.
            with torch.no_grad():
                self.log_alpha.fill_(math.log(self.cfg.alpha))
            for group in self.alpha_optim.param_groups:
                group["lr"] = self.cfg.lr_alpha
            error = entropy - self.cfg.target_entropy
            loss = self.log_alpha * error
            self._step(loss, self.alpha_optim, self.cfg.lr_alpha > 0)
            updated = self.log_alpha.detach().exp().item()
            if not math.isfinite(updated) or updated <= 0:
                raise FloatingPointError("auto alpha became nonfinite or zero")
            self.cfg.alpha = updated
            metrics.update(alpha=updated, alpha_loss=loss.detach().item(), entropy_error=error.item())
        return metrics

    def policy_log_probs(self, obs, policy="advanced_pi"):
        if policy == "pi":
            return F.log_softmax(self.actor(obs), -1)
        if policy != "advanced_pi":
            raise ValueError("policy must be pi or advanced_pi")
        logp = F.log_softmax(aac_policy_logits(self.actor, self.q, obs,
                                              self.cfg.alpha, self.cfg.lambda_ratio), -1)
        eps = self.cfg.advanced_uniform_mix
        if eps == 0:
            return logp
        if eps == 1:
            return torch.full_like(logp, -math.log(self.n_actions))
        return torch.logaddexp(logp + math.log1p(-eps),
                               torch.full_like(logp, math.log(eps / self.n_actions)))

    def target_policy_log_probs(self, obs):
        """Slow distilled-policy logits paired with target_advanced_q."""
        return F.log_softmax(self.target_actor(obs), -1)

    @torch.no_grad()
    def act_with_log_prob(self, obs, policy=None, exploration_epsilon=0.0):
        """Sample the behavior mixture; store its full probability for optional IS."""
        if not 0 <= exploration_epsilon <= 1:
            raise ValueError("exploration_epsilon must be in [0, 1]")
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        dist = Categorical(logits=self.policy_log_probs(obs, policy or self.cfg.behavior_policy))
        if exploration_epsilon > 0:
            probs = (1 - exploration_epsilon) * dist.probs + exploration_epsilon / dist.probs.shape[-1]
            dist = Categorical(probs=probs)
        action = dist.sample()
        return action.item(), dist.log_prob(action).item()

    @torch.no_grad()
    def act(self, obs, policy=None, deterministic=False):
        """Select pi or advanced_pi for evaluation; stochastic by default."""
        if not deterministic:
            return self.act_with_log_prob(obs, policy)[0]
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        return self.policy_log_probs(obs, policy or self.cfg.behavior_policy).argmax(-1).item()

    @torch.no_grad()
    def importance_weights(self, log_pi, batch):
        if not self.cfg.use_importance_sampling:
            return torch.ones_like(batch.rewards)
        if batch.behavior_log_probs is None:
            raise ValueError("sample IS requires collection-time behavior_log_probs")
        log_ratio = log_pi.gather(1, batch.actions[:, None]).squeeze(1) - batch.behavior_log_probs
        if self.cfg.importance_clip is not None:
            log_ratio = log_ratio.clamp(max=math.log(self.cfg.importance_clip))
        weights = log_ratio.exp()
        if not torch.isfinite(weights).all():
            raise ValueError("nonfinite IS weights; check behavior probabilities or set importance_clip")
        return weights

    def action_mean(self, terms, log_pi, batch, mode):
        if mode == "exact":
            return (log_pi.detach().exp() * terms).sum(-1).mean()
        return (self.importance_weights(log_pi, batch) *
                terms.gather(1, batch.actions[:, None]).squeeze(1)).mean()

    @torch.no_grad()
    def pg_diagnostics(self, obs):
        logp = self.policy_log_probs(obs)
        entropy_logp = (logp if self.cfg.pg_entropy_source == "advanced_pi" else
                        F.log_softmax(self.fast_actor(obs), -1))
        p = logp.exp()
        q, qp = self.q(obs), self.advanced_q(obs)
        soft = qp - self.cfg.alpha * entropy_logp
        g = soft - (p * soft).sum(-1, keepdim=True)
        pg = p * g
        q_mix = self.cfg.q_pg_uniform_mix
        mu = (1 - q_mix) * p + q_mix / self.n_actions
        q_centered = soft - (mu * soft).sum(-1, keepdim=True)
        raw_logp = F.log_softmax(aac_policy_logits(self.actor, self.q, obs,
            self.cfg.alpha, self.cfg.lambda_ratio), -1)
        effective = (1-self.cfg.advanced_uniform_mix) * raw_logp.exp() * (
            g - (raw_logp.exp()*g).sum(-1, keepdim=True))
        out = {
            "diag_raw_entropy": -(raw_logp.exp()*raw_logp).sum(-1).mean(),
            "diag_effective_pg_abs_mean": effective.abs().mean(),
            "diag_entropy": -(p * logp).sum(-1).mean(),
            "diag_pmax_mean": p.max(-1).values.mean(),
            "diag_pmin_mean": p.min(-1).values.mean(),
            "diag_zero_prob_fraction": (p == 0).float().mean(),
            "diag_saturated_fraction": (p.max(-1).values > 1 - 1e-6).float().mean(),
            "diag_q_abs_mean": q.abs().mean(),
            "diag_qprime_abs_mean": qp.abs().mean(),
            "diag_q_range": (q.max(-1).values - q.min(-1).values).mean(),
            "diag_qprime_range": (qp.max(-1).values - qp.min(-1).values).mean(),
            "diag_logp_range": (logp.max(-1).values - logp.min(-1).values).mean(),
            "diag_q_error_abs_mean": (qp-q).abs().mean(),
            "diag_signal_abs_mean": g.abs().mean(),
            "diag_weighted_signal_abs_mean": pg.abs().mean(),
            "diag_weighted_signal_abs_max": pg.abs().max(),
            "diag_q_centered_signal_abs_mean": q_centered.abs().mean(),
            "diag_q_weighted_signal_abs_mean": (mu * q_centered).abs().mean(),
            "diag_q_weighted_signal_abs_max": (mu * q_centered).abs().max(),
        }
        return {k: float(v) for k, v in out.items()}

    def pg_losses(self, batch):
        """Unscaled surrogates; lambda factors multiply optimizer LRs in update()."""
        with torch.no_grad():
            log_pi = self.policy_log_probs(batch.obs)
            entropy_log_pi = (log_pi if self.cfg.pg_entropy_source == "advanced_pi" else
                              F.log_softmax(self.fast_actor(batch.obs), -1))
            # Experimental fast_pi source changes only the entropy term in the
            # detached PG signal. The differentiated policy and action weights
            # remain the advanced policy constructed from base pi and Q.
            soft_values = self.advanced_q(batch.obs) - self.cfg.alpha * entropy_log_pi
            pi = log_pi.exp()
            value = (pi * soft_values).sum(-1, keepdim=True)
            actor_signal = soft_values - value  # exact policy-gradient centering
            q_mix = self.cfg.q_pg_uniform_mix
            q_probs = (1 - q_mix) * pi + q_mix / self.n_actions
            q_value = (q_probs * soft_values).sum(-1, keepdim=True)
            q_signal = soft_values - q_value
            if self.cfg.advanced_uniform_mix > 0:
                # Differentiate the MIXED policy, including the raw softmax
                # normalizer. Merely replacing expectation weights is not PG
                # of this policy. Uniform mass has no parameter derivative.
                raw_logp = F.log_softmax(aac_policy_logits(self.actor, self.q, batch.obs,
                    self.cfg.alpha, self.cfg.lambda_ratio), -1)
                raw_mean = (raw_logp.exp() * actor_signal).sum(-1, keepdim=True)
                ratio = (1 - self.cfg.advanced_uniform_mix) * (raw_logp - log_pi).exp()
                actor_signal = ratio * (actor_signal - raw_mean)
                q_signal = actor_signal
                q_probs = log_pi.exp()
        actor_terms = -actor_signal * F.log_softmax(self.actor(batch.obs), -1)
        # Rescale the Q PG channel by alpha: absorb the theoretical 1/alpha
        # into lr_pg_q to avoid amplification at small temperatures. With
        # changing alpha this is a temperature-dependent gradient rescaling.
        # A nonzero Q mix is an intentional surrogate modification. Both its
        # outer action weights and centering distribution are mu, making the
        # output-space coefficients sum to zero. This is not the exact policy
        # gradient of pi'; no separate gauge penalty is applied.
        q_terms = -q_signal * self.q(batch.obs)
        q_log_probs = q_probs.clamp_min(torch.finfo(q_probs.dtype).tiny).log()
        return (self.action_mean(actor_terms, log_pi, batch, self.cfg.pg_action_mode),
                self.action_mean(q_terms, q_log_probs, batch, self.cfg.pg_action_mode))

    def q_gauge_loss(self, obs):
        """Fix Q's policy-invariant state offset using the Q-PG distribution.

        mu and advanced_q are detached, so this term updates only base Q. In
        ideal function space it matches E_mu[Q] to E_mu[Q'] without directly
        constraining action-centered differences. Shared neural parameters can
        make that separation approximate rather than exact.
        """
        with torch.no_grad():
            pi = self.policy_log_probs(obs).exp()
            mix = self.cfg.q_pg_uniform_mix
            mu = (1 - mix) * pi + mix / self.n_actions
            target_mean = (mu * self.advanced_q(obs)).sum(-1)
        base_mean = (mu * self.q(obs)).sum(-1)
        error = base_mean - target_mean
        return 0.5 * error.square().mean(), error

    @torch.no_grad()
    def td_target(self, batch):
        # Avoid evaluating terminal next observations (which can be placeholders).
        target = batch.rewards.clone()
        live = batch.terminated == 0
        if live.any():
            obs = batch.next_obs[live]
            if self.cfg.q_bootstrap_source == "target_q":
                log_pi = self.target_policy_log_probs(obs)
                bootstrap = self.target_advanced_q
            else:
                log_pi = self.policy_log_probs(obs)
                bootstrap = self.q if self.cfg.q_bootstrap_source == "base_q" else self.advanced_q
            soft_values = bootstrap(obs) - self.cfg.alpha * log_pi
            if self.cfg.bootstrap_action_mode == "exact":
                value = (log_pi.exp() * soft_values).sum(-1)
            else:
                actions = Categorical(logits=log_pi).sample()
                value = soft_values.gather(1, actions[:, None]).squeeze(1)
            target[live] += self.cfg.gamma * value
        return target

    def fast_losses(self, batch):
        with torch.no_grad():
            log_pi = self.policy_log_probs(batch.obs)
            target = self.td_target(batch)
            weights = self.importance_weights(log_pi, batch)
        fast_log_pi = F.log_softmax(self.fast_actor(batch.obs), -1)
        if self.cfg.chasing_action_mode == "exact":
            coefficients = log_pi.exp()
            if self.cfg.chasing_fast_baseline:
                # Sum pi_fast * grad(log pi_fast) = 0. Detach is essential:
                # differentiating pi_fast here would add an entropy gradient.
                coefficients = coefficients - fast_log_pi.detach().exp()
            pi_loss = -(coefficients * fast_log_pi).sum(-1).mean()
        else:
            # Fresh target-policy samples: replay provides states, not actions.
            actions = Categorical(logits=log_pi).sample()
            selected_log_pi = fast_log_pi.gather(1, actions[:, None]).squeeze(1)
            coefficients = torch.ones_like(selected_log_pi)
            if self.cfg.chasing_fast_baseline:
                # Actions come from pi_prime, not pi_fast. Importance-correct
                # the zero-mean score term: E_pi_prime[(pi_fast/pi_prime)
                # * grad log pi_fast] = 0. Detach the entire coefficient.
                # This control variate may reduce OR increase variance; a large
                # ratio can be noisy. No clipping: it would bias the gradient.
                target_log_pi = log_pi.gather(1, actions[:, None]).squeeze(1)
                coefficients = 1 - (selected_log_pi.detach() - target_log_pi).exp()
            pi_loss = -(coefficients * selected_log_pi).mean()
        prediction = self.advanced_q(batch.obs).gather(1, batch.actions[:, None]).squeeze(1)
        # Current transition action is always sampled, even with exact actor sums.
        q_loss = (0.5 * weights * (prediction - target).square()).mean()
        return pi_loss, q_loss

    def functional_chasing_losses(self, obs):
        """Fit the base pair to detached fast targets on replay states.

        The policy loss is the forward target-projection KL(pi_fast || pi),
        evaluated exactly over the discrete action set.  The critic loss is
        action-wise MSE under the same mu=(1-epsilon)pi'+epsilon U weighting
        used by the Q-PG channel, rather than a sampled action or gauge-only
        penalty.
        """
        with torch.no_grad():
            fast_log_pi = F.log_softmax(self.fast_actor(obs), -1)
            fast_pi = fast_log_pi.exp()
            fast_q = self.advanced_q(obs)
            advanced_pi = self.policy_log_probs(obs).exp()
            mix = self.cfg.q_pg_uniform_mix
            q_weights = (1 - mix) * advanced_pi + mix / self.n_actions
        base_log_pi = F.log_softmax(self.actor(obs), -1)
        pi_loss = (fast_pi * (fast_log_pi - base_log_pi)).sum(-1).mean()
        q_loss = 0.5 * (q_weights * (self.q(obs) - fast_q).square()).sum(-1).mean()
        return pi_loss, q_loss

    def _step(self, loss, optimizer, enabled, channel=None):
        optimizer.zero_grad(set_to_none=True)
        if enabled:
            loss.backward()
            if channel is not None and (self.cfg.max_grad_norm is not None or self.cfg.log_pg_diagnostics):
                params = [p for group in optimizer.param_groups for p in group["params"] if p.grad is not None]
                if self.cfg.max_grad_norm is not None:
                    norm = float(torch.nn.utils.clip_grad_norm_(
                        params, self.cfg.max_grad_norm, error_if_nonfinite=True))
                else:
                    norm = float(torch.linalg.vector_norm(torch.stack([
                        torch.linalg.vector_norm(p.grad.detach()) for p in params])))
                stats = self._grad_stats.setdefault(channel, {"steps": 0, "clipped": 0, "max": 0.0})
                stats["steps"] += 1
                stats["clipped"] += int(self.cfg.max_grad_norm is not None and norm > self.cfg.max_grad_norm)
                stats["max"] = max(stats["max"], norm)
                stats["norm"] = norm
            optimizer.step()
            optimizer.zero_grad(set_to_none=True)

    def update(self, batch: TransitionBatch, enable_pg: bool = True) -> dict[str, float]:
        """PG snapshot -> PG steps -> chase online pair -> Polyak updates.

        IS corrects action distributions only, not replay state visitation.
        The fast optimizers train only the online approximations. Chasing is
        the tau-controlled base-pair update toward that online pair.
        target_tau separately makes slow bootstrap copies of the online pair.
        """
        self.cfg.__post_init__()  # also validate externally changed alpha/config
        self._validate_entropy_target()
        batch = batch.to(self.device)
        if batch.actions.ndim != 1 or batch.rewards.shape != batch.actions.shape:
            raise ValueError("actions and rewards must have shape [batch]")
        if batch.terminated.shape != batch.actions.shape or not torch.all(
            (batch.terminated == 0) | (batch.terminated == 1)
        ):
            raise ValueError("terminated must be a binary [batch] tensor")
        # Preflight before any mutations.
        if self.cfg.use_importance_sampling:
            if batch.behavior_log_probs is None or batch.behavior_log_probs.shape != batch.actions.shape:
                raise ValueError("IS requires behavior_log_probs of shape [batch]")
            if not torch.isfinite(batch.behavior_log_probs).all() or (batch.behavior_log_probs > 0).any():
                raise ValueError("invalid behavior log probabilities")
        for optimizer, name in ((self.pg_pi_optim, "lr_pg_pi"), (self.pg_q_optim, "lr_pg_q"),
                                (self.fast_pi_optim, "lr_fast_pi"), (self.fast_q_optim, "lr_fast_q"),
                                (self.chasing_pi_optim, "lr_chasing_pi"),
                                (self.chasing_q_optim, "lr_chasing_q")):
            for group in optimizer.param_groups:
                scale = (1 - self.cfg.lambda_ratio) if name == "lr_pg_pi" else (
                    self.cfg.lambda_ratio if name == "lr_pg_q" else 1.0)
                # Design decision: keep lambda factors in optimizer LRs, not losses.
                # Adam can cancel constant gradient scales; LR scaling controls
                # the actual channel step size after moment normalization.
                group["lr"] = getattr(self.cfg, name) * scale
        diagnostics = self.pg_diagnostics(batch.obs) if self.cfg.log_pg_diagnostics else {}
        def flat(module):
            return torch.cat([p.detach().flatten() for p in module.parameters()]).clone()
        if self.cfg.log_update_diagnostics:
            actor_before, q_before = flat(self.actor), flat(self.q)
        pi_pg, q_pg = self.pg_losses(batch)
        q_gauge, q_gauge_error = self.q_gauge_loss(batch.obs)
        q_pg_total = q_pg + self.cfg.q_gauge_coef * q_gauge
        self._step(pi_pg, self.pg_pi_optim,
                   enable_pg and self.cfg.lr_pg_pi > 0 and self.cfg.lambda_ratio < 1, "pg_pi")
        self._step(q_pg_total, self.pg_q_optim,
                   enable_pg and self.cfg.lr_pg_q > 0 and self.cfg.lambda_ratio > 0, "pg_q")
        if self.cfg.log_update_diagnostics:
            actor_after_pg, q_after_pg = flat(self.actor), flat(self.q)
        pi_fast, q_fast = self.fast_losses(batch)
        self._step(pi_fast, self.fast_pi_optim, self.cfg.lr_fast_pi > 0, "fast_pi")
        self._step(q_fast, self.fast_q_optim, self.cfg.lr_fast_q > 0, "fast_q")
        pi_chasing, q_chasing = self.functional_chasing_losses(batch.obs)
        if self.cfg.log_update_diagnostics and self.cfg.chasing_method == "polyak":
            actor_pg_delta = actor_after_pg - actor_before
            q_pg_delta = q_after_pg - q_before
            actor_polyak_delta = self.cfg.tau * (flat(self.fast_actor) - actor_after_pg)
            q_polyak_delta = self.cfg.tau * (flat(self.advanced_q) - q_after_pg)
        if self.cfg.chasing_method == "polyak":
            soft_update(self.fast_actor, self.actor, self.cfg.tau)
            soft_update(self.advanced_q, self.q, self.cfg.tau)
        else:
            self._step(pi_chasing, self.chasing_pi_optim, self.cfg.lr_chasing_pi > 0, "chasing_pi")
            self._step(q_chasing, self.chasing_q_optim, self.cfg.lr_chasing_q > 0, "chasing_q")
        soft_update(self.fast_actor, self.target_actor, self.cfg.target_tau)
        soft_update(self.advanced_q, self.target_advanced_q, self.cfg.target_tau)
        metrics = {name: loss.detach().item() for name, loss in
                (("pg_pi_loss", pi_pg), ("pg_q_loss", q_pg),
                 ("q_gauge_loss", q_gauge), ("pg_q_total_loss", q_pg_total),
                 ("fast_pi_loss", pi_fast), ("fast_q_loss", q_fast),
                 ("chasing_pi_loss", pi_chasing), ("chasing_q_loss", q_chasing))}
        metrics["q_gauge_error_abs_mean"] = q_gauge_error.detach().abs().mean().item()
        metrics["pg_enabled"] = float(enable_pg)
        for channel, stats in self._grad_stats.items():
            metrics[f"{channel}_grad_norm"] = stats["norm"]
            metrics[f"{channel}_grad_norm_max"] = stats["max"]
            metrics[f"{channel}_clip_fraction"] = stats["clipped"] / stats["steps"]
        if self.cfg.log_update_diagnostics and self.cfg.chasing_method == "polyak":
            def delta_metrics(prefix, pg_delta, polyak_delta, reference):
                pg_norm = torch.linalg.vector_norm(pg_delta)
                polyak_norm = torch.linalg.vector_norm(polyak_delta)
                ref_norm = torch.linalg.vector_norm(reference).clamp_min(1e-30)
                denom = (pg_norm * polyak_norm).clamp_min(1e-30)
                return {
                    f"{prefix}_pg_step_norm": float(pg_norm),
                    f"{prefix}_polyak_step_norm": float(polyak_norm),
                    f"{prefix}_total_step_norm": float(torch.linalg.vector_norm(pg_delta + polyak_delta)),
                    f"{prefix}_pg_relative_step": float(pg_norm / ref_norm),
                    f"{prefix}_polyak_relative_step": float(polyak_norm / ref_norm),
                    f"{prefix}_polyak_to_pg_ratio": float(polyak_norm / pg_norm.clamp_min(1e-30)),
                    f"{prefix}_pg_polyak_cosine": float(torch.dot(pg_delta, polyak_delta) / denom),
                }
            metrics.update(delta_metrics("actor", actor_pg_delta, actor_polyak_delta, actor_after_pg))
            metrics.update(delta_metrics("q", q_pg_delta, q_polyak_delta, q_after_pg))
        metrics.update(diagnostics)
        metrics.update(self.update_temperature(batch.obs))
        return metrics


==> anc/supplementary/historical_sources/3a04117f4a69d1c5/aac_experiments/runners/train_continuous.py <==
"""One Gymnasium continuous-action AAC experiment, launched by the sweep runner."""
from __future__ import annotations

import argparse
from dataclasses import asdict, dataclass
import json
from pathlib import Path
import random
import time

import gymnasium as gym
import numpy as np
import torch

from aac_experiments.algorithms.aac_continuous import (
    AACContinuousAgent, AACContinuousConfig, ReplayBuffer,
)


@dataclass
class TrainConfig:
    total_timesteps: int = 100_000
    learning_starts: int = 1_000
    pg_warmup_steps: int = 0
    train_frequency: int = 1
    gradient_steps: int = 1
    eval_frequency: int = 5_000
    eval_episodes: int = 10
    eval_max_steps: int = 10_000
    eval_deterministic: bool = True
    log_frequency: int = 1_000
    device: str = "cpu"
    torch_threads: int = 1
    alpha_final: float | None = None
    random_warmup_steps: int = 0
    bootstrap_truncation: bool = True
    exploration_epsilon: float | None = None

    def __post_init__(self):
        for key in ("random_warmup_steps", "learning_starts", "pg_warmup_steps"):
            if type(getattr(self, key)) is not int or getattr(self, key) < 0:
                raise ValueError(f"{key} must be a nonnegative integer")
        for key in ("total_timesteps", "train_frequency", "gradient_steps",
                    "eval_frequency", "eval_episodes", "eval_max_steps",
                    "log_frequency", "torch_threads"):
            if type(getattr(self, key)) is not int or getattr(self, key) <= 0:
                raise ValueError(f"{key} must be a positive integer")
        if type(self.bootstrap_truncation) is not bool:
            raise ValueError("bootstrap_truncation must be a boolean")
        if self.exploration_epsilon is not None and (
            not np.isfinite(self.exploration_epsilon)
            or not 0 <= self.exploration_epsilon <= 1
        ):
            raise ValueError("exploration_epsilon must be finite and in [0, 1]")
        if self.alpha_final is not None and (
            not np.isfinite(self.alpha_final) or self.alpha_final <= 0
        ):
            raise ValueError("alpha_final must be finite and positive")


def write_json(path, data):
    path = Path(path)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(data, indent=2, allow_nan=False) + "\n")
    temporary.replace(path)


def evaluate(agent, env, cfg, seed):
    results = {}
    devices = [agent.device.index or 0] if agent.device.type == "cuda" else []
    with torch.random.fork_rng(devices=devices):
        for policy in ("pi", "advanced_pi"):
            torch.manual_seed(seed)
            returns, lengths, capped = [], [], 0
            for episode in range(cfg.eval_episodes):
                obs, _ = env.reset(seed=seed + episode)
                score = 0.0
                for length in range(1, cfg.eval_max_steps + 1):
                    action = agent.act(obs, policy=policy,
                                       deterministic=cfg.eval_deterministic)
                    obs, reward, terminated, truncated, _ = env.step(action)
                    score += float(reward)
                    if terminated or truncated:
                        break
                else:
                    capped += 1
                returns.append(score)
                lengths.append(length)
            results[policy] = {
                "returns": returns, "lengths": lengths,
                "mean_return": float(np.mean(returns)),
                "std_return": float(np.std(returns)),
                "capped_episodes": capped,
            }
    return results


def train(spec, output):
    cfg = TrainConfig(**spec["training"])
    algorithm = AACContinuousConfig(**spec["algorithm"])
    if algorithm.use_target_entropy and cfg.alpha_final is not None:
        raise ValueError("auto alpha and alpha_final schedule are mutually exclusive")
    seed = spec["seed"]
    random.seed(seed); np.random.seed(seed); torch.manual_seed(seed)
    torch.set_num_threads(cfg.torch_threads)
    output = Path(output); output.mkdir(parents=True, exist_ok=True)
    env, eval_env = gym.make(spec["env_id"]), gym.make(spec["env_id"])
    started = time.time()
    try:
        if not isinstance(env.action_space, gym.spaces.Box) or len(env.action_space.shape) != 1:
            raise ValueError("runner requires one-dimensional Box actions")
        if not np.isfinite(env.action_space.low).all() or not np.isfinite(env.action_space.high).all():
            raise ValueError("runner requires finite action bounds")
        if not isinstance(env.observation_space, gym.spaces.Box) or len(env.observation_space.shape) != 1:
            raise ValueError("runner requires vector Box observations")
        obs_dim, action_dim = env.observation_space.shape[0], env.action_space.shape[0]
        agent = AACContinuousAgent(obs_dim, env.action_space.low,
                                   env.action_space.high, algorithm, cfg.device)
        replay = ReplayBuffer(algorithm.buffer_size, obs_dim, action_dim)
        obs, _ = env.reset(seed=seed)
        episode_return = 0.0; episode_length = updates = 0
        evaluation_seed = (seed + 1_000_000) % (2**32)
        initial_alpha = algorithm.alpha
        latest = {}
        with (output / "metrics.jsonl").open("w") as log:
            def emit(record):
                log.write(json.dumps(record, allow_nan=False) + "\n"); log.flush()
            evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
            emit({"type": "evaluation", "step": 0, "alpha": algorithm.alpha,
                  "policies": evaluations})
            for step in range(1, cfg.total_timesteps + 1):
                if cfg.alpha_final is not None:
                    fraction = (step - 1) / max(1, cfg.total_timesteps - 1)
                    algorithm.alpha = initial_alpha + fraction * (cfg.alpha_final - initial_alpha)
                schedule_step = max(0, step - cfg.random_warmup_steps)
                scheduled_epsilon = algorithm.exploration_epsilon(schedule_step)
                epsilon = (1.0 if step <= cfg.random_warmup_steps else
                           cfg.exploration_epsilon if cfg.exploration_epsilon is not None
                           else scheduled_epsilon)
                action, log_prob = agent.act_with_log_prob(
                    obs, exploration_epsilon=epsilon)
                next_obs, reward, terminated, truncated, _ = env.step(action)
                td_terminal = terminated or (truncated and not cfg.bootstrap_truncation)
                replay.add(obs, action, reward, next_obs, td_terminal, log_prob)
                obs = next_obs; episode_return += float(reward); episode_length += 1
                if terminated or truncated:
                    emit({"type": "episode", "step": step, "return": episode_return,
                          "length": episode_length, "terminated": bool(terminated),
                          "truncated": bool(truncated)})
                    obs, _ = env.reset(); episode_return = 0.0; episode_length = 0
                if (step >= cfg.learning_starts and replay.size >= algorithm.batch_size
                        and step % cfg.train_frequency == 0):
                    for _ in range(cfg.gradient_steps):
                        latest = agent.update(replay.sample(algorithm.batch_size, agent.device),
                                              enable_pg=step > cfg.pg_warmup_steps)
                        updates += 1
                        if not all(np.isfinite(v) for v in latest.values()):
                            raise FloatingPointError(f"nonfinite loss at step {step}: {latest}")
                if step % cfg.log_frequency == 0:
                    emit({"type": "training", "step": step, "updates": updates,
                          "alpha": algorithm.alpha,
                          "exploration_epsilon": epsilon, **latest})
                if step % cfg.eval_frequency == 0 or step == cfg.total_timesteps:
                    evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
                    emit({"type": "evaluation", "step": step, "alpha": algorithm.alpha,
                          "policies": evaluations})
                    print(f"step={step} updates={updates} "
                          f"pi={evaluations['pi']['mean_return']:.1f} "
                          f"fast_pi={evaluations['advanced_pi']['mean_return']:.1f}", flush=True)
        torch.save({
            "spec": spec, "algorithm": asdict(algorithm), "step": cfg.total_timesteps,
            "architecture": "aac_continuous_online_target_v1",
            "networks": {name: getattr(agent, name).state_dict() for name in
                         ("actor", "q", "fast_actor", "advanced_q",
                          "target_actor", "target_advanced_q")},
        }, output / "checkpoint.pt")
        result = {"status": "complete", "spec": spec, "updates": updates,
                  "elapsed_sec": time.time() - started,
                  "final_evaluation": evaluations,
                  "versions": {"torch": torch.__version__, "numpy": np.__version__,
                               "gymnasium": gym.__version__}}
        write_json(output / "result.json", result)
        return result
    finally:
        env.close(); eval_env.close()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--spec", required=True, type=Path)
    parser.add_argument("--output", required=True, type=Path)
    args = parser.parse_args()
    train(json.loads(args.spec.read_text()), args.output)


if __name__ == "__main__":
    main()


==> anc/supplementary/historical_sources/3a04117f4a69d1c5/aac_experiments/runners/train_discrete.py <==
"""One Gymnasium discrete AAC experiment, launched by the sweep runner."""
from __future__ import annotations

import argparse
from dataclasses import asdict, dataclass
import json
from pathlib import Path
import random
import time

import gymnasium as gym
import numpy as np
import torch

from aac_experiments.algorithms.aac_discrete import AACDiscreteAgent, AACDiscreteConfig, ReplayBuffer


@dataclass
class TrainConfig:
    total_timesteps: int = 100_000
    learning_starts: int = 1_000
    # Chasing still trains during this initial interval; only PG is suppressed.
    pg_warmup_steps: int = 0
    train_frequency: int = 1
    gradient_steps: int = 1
    eval_frequency: int = 5_000
    eval_episodes: int = 10
    eval_max_steps: int = 10_000
    eval_deterministic: bool = False
    log_frequency: int = 1_000
    device: str = "cpu"
    torch_threads: int = 1
    alpha_final: float | None = None  # linear schedule, initial value is algorithm.alpha
    random_warmup_steps: int = 0  # uniform actions for exactly the first N transitions
    bootstrap_truncation: bool = True  # False reproduces historical timeout-as-terminal targets
    # Legacy fixed collection epsilon. When present it overrides the schedule
    # in AACDiscreteConfig so saved pre-schedule specs remain exactly reproducible.
    exploration_epsilon: float | None = None
    # Optional evaluation checkpoints. These are intended for post-hoc policy
    # path analysis, not exact training resume.
    snapshot_steps: tuple[int, ...] = ()

    def __post_init__(self):
        if type(self.random_warmup_steps) is not int or self.random_warmup_steps < 0:
            raise ValueError("random_warmup_steps must be a nonnegative integer")
        if type(self.bootstrap_truncation) is not bool:
            raise ValueError("bootstrap_truncation must be a boolean")
        if self.exploration_epsilon is not None and (
            not np.isfinite(self.exploration_epsilon)
            or not 0 <= self.exploration_epsilon <= 1
        ):
            raise ValueError("exploration_epsilon must be finite and in [0, 1]")
        self.snapshot_steps = tuple(self.snapshot_steps)
        if any(type(step) is not int or step <= 0 or step > self.total_timesteps
               for step in self.snapshot_steps):
            raise ValueError("snapshot_steps must be positive integers within total_timesteps")
        if len(set(self.snapshot_steps)) != len(self.snapshot_steps):
            raise ValueError("snapshot_steps must not contain duplicates")
        for key in ("total_timesteps", "train_frequency", "gradient_steps", "eval_frequency",
                    "eval_episodes", "eval_max_steps", "log_frequency", "torch_threads"):
            if type(getattr(self, key)) is not int or getattr(self, key) <= 0:
                raise ValueError(f"{key} must be a positive integer")
        if type(self.learning_starts) is not int or self.learning_starts < 0:
            raise ValueError("learning_starts must be a nonnegative integer")
        if type(self.pg_warmup_steps) is not int or self.pg_warmup_steps < 0:
            raise ValueError("pg_warmup_steps must be a nonnegative integer")
        if self.alpha_final is not None and (not np.isfinite(self.alpha_final) or self.alpha_final <= 0):
            raise ValueError("alpha_final must be finite and positive")


def write_json(path, data):
    path = Path(path)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(data, indent=2, allow_nan=False) + "\n")
    temporary.replace(path)


def normalize_algorithm_config(config):
    """Read pre-functional-chasing sweep specs without retaining legacy names."""
    config = dict(config)
    # Before chasing_method existed, lr_chasing_* named the fast-pair fitting
    # rates.  Preserve that migration only for those legacy specs; modern
    # functional-chasing specs use lr_chasing_* for base target fitting.
    if "chasing_mode" in config:
        if "chasing_method" in config:
            raise ValueError("spec contains both chasing_mode and chasing_method")
        legacy_method = config.pop("chasing_mode")
        config["chasing_method"] = "gradient" if legacy_method == "functional" else legacy_method
    if "chasing_method" not in config:
        for old, new in (("lr_chasing_pi", "lr_fast_pi"),
                         ("lr_chasing_q", "lr_fast_q")):
            if old in config:
                if new in config:
                    raise ValueError(f"spec contains both {old} and {new}")
                config[new] = config.pop(old)
    # Specs expanded before gauge fixing was introduced must retain their
    # original ungauged behavior even after the dataclass default changes.
    config.setdefault("q_gauge_coef", 0.0)
    return config


def checkpoint_payload(agent, spec, algorithm, step):
    """Networks and optimizer state for evaluation and approximate resume."""
    return {
        "spec": spec, "algorithm": asdict(algorithm), "step": step,
        "temperature": {"log_alpha": agent.log_alpha.detach().cpu(),
                        "optimizer": agent.alpha_optim.state_dict()},
        "architecture": "aac_discrete_online_target_v2",
        "networks": {name: getattr(agent, name).state_dict() for name in
                     ("actor", "q", "fast_actor", "advanced_q",
                      "target_actor", "target_advanced_q")},
        "optimizers": {name: getattr(agent, name).state_dict() for name in
                       ("pg_pi_optim", "pg_q_optim", "fast_pi_optim", "fast_q_optim",
                        "chasing_pi_optim", "chasing_q_optim")},
    }


def evaluate(agent, env, cfg, seed):
    """Use a separate env and restore torch RNG so evaluation cannot affect training."""
    results = {}
    devices = [agent.device.index or 0] if agent.device.type == "cuda" else []
    with torch.random.fork_rng(devices=devices):
        for policy in ("pi", "advanced_pi"):
            torch.manual_seed(seed)
            returns, lengths, capped = [], [], 0
            for episode in range(cfg.eval_episodes):
                obs, _ = env.reset(seed=seed + episode)
                score = 0.
                for length in range(1, cfg.eval_max_steps + 1):
                    action = agent.act(obs, policy=policy, deterministic=cfg.eval_deterministic)
                    obs, reward, terminated, truncated, _ = env.step(action)
                    score += float(reward)
                    if terminated or truncated:
                        break
                else:
                    capped += 1
                returns.append(score)
                lengths.append(length)
            results[policy] = {"returns": returns, "lengths": lengths,
                               "mean_return": float(np.mean(returns)),
                               "std_return": float(np.std(returns)), "capped_episodes": capped}
    return results


def train(spec, output):
    spec = dict(spec)
    spec["algorithm"] = normalize_algorithm_config(spec["algorithm"])
    cfg = TrainConfig(**spec["training"])
    algorithm = AACDiscreteConfig(**spec["algorithm"])
    if algorithm.use_target_entropy and cfg.alpha_final is not None:
        raise ValueError("auto alpha and alpha_final schedule are mutually exclusive")
    seed = spec["seed"]
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.set_num_threads(cfg.torch_threads)
    output = Path(output)
    output.mkdir(parents=True, exist_ok=True)
    env = gym.make(spec["env_id"])
    eval_env = gym.make(spec["env_id"])
    started = time.time()
    try:
        if not isinstance(env.action_space, gym.spaces.Discrete) or env.action_space.start != 0:
            raise ValueError("runner requires zero-based Discrete actions")
        if not isinstance(env.observation_space, gym.spaces.Box) or len(env.observation_space.shape) != 1:
            raise ValueError("runner requires vector Box observations")
        agent = AACDiscreteAgent(env.observation_space.shape[0], env.action_space.n, algorithm, cfg.device)
        replay = ReplayBuffer(algorithm.buffer_size, env.observation_space.shape[0])
        obs, _ = env.reset(seed=seed)
        episode_return, episode_length, updates = 0., 0, 0
        evaluation_seed = (seed + 1_000_000) % (2**32)
        initial_alpha = algorithm.alpha
        latest = {}
        with (output / "metrics.jsonl").open("w") as log:
            def emit(record):
                log.write(json.dumps(record, allow_nan=False) + "\n")
                log.flush()
            if algorithm.log_pg_diagnostics:
                emit({"type": "initial_diagnostics", "step": 0, "state_source": "initial_reset",
                      **agent.pg_diagnostics(torch.as_tensor(obs, dtype=torch.float32, device=agent.device).reshape(1, -1))})
            evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
            emit({"type": "evaluation", "step": 0, "alpha": algorithm.alpha, "policies": evaluations})
            for step in range(1, cfg.total_timesteps + 1):
                if cfg.alpha_final is not None:
                    fraction = (step - 1) / max(1, cfg.total_timesteps - 1)
                    algorithm.alpha = initial_alpha + fraction * (cfg.alpha_final - initial_alpha)
                # Uniform warmup is independent of the optimizer start step.
                schedule_step = max(0, step - cfg.random_warmup_steps)
                scheduled_epsilon = algorithm.exploration_epsilon(schedule_step)
                epsilon = (1.0 if step <= cfg.random_warmup_steps else
                           (cfg.exploration_epsilon if cfg.exploration_epsilon is not None
                            else scheduled_epsilon))
                action, log_prob = agent.act_with_log_prob(obs, exploration_epsilon=epsilon)
                next_obs, reward, terminated, truncated, _ = env.step(action)
                # Ablation only: optionally treat timeout as terminal for TD.
                # Keep actual environment flags in episode logs for success counts.
                td_terminal = terminated or (truncated and not cfg.bootstrap_truncation)
                replay.add(obs, action, reward, next_obs, td_terminal, log_prob)
                obs = next_obs
                episode_return += float(reward)
                episode_length += 1
                if terminated or truncated:
                    emit({"type": "episode", "step": step, "return": episode_return,
                          "length": episode_length, "terminated": bool(terminated), "truncated": bool(truncated)})
                    obs, _ = env.reset()
                    episode_return, episode_length = 0., 0
                if step >= cfg.learning_starts and replay.size >= algorithm.batch_size and step % cfg.train_frequency == 0:
                    for _ in range(cfg.gradient_steps):
                        latest = agent.update(
                            replay.sample(algorithm.batch_size, agent.device),
                            enable_pg=step > cfg.pg_warmup_steps,
                        )
                        updates += 1
                        if not all(np.isfinite(v) for v in latest.values()):
                            raise FloatingPointError(f"nonfinite loss at step {step}: {latest}")
                if step % cfg.log_frequency == 0 or (algorithm.log_pg_diagnostics and cfg.learning_starts <= step <= cfg.learning_starts + 100):
                    emit({"type": "training", "step": step, "updates": updates,
                          "alpha": algorithm.alpha, "exploration_epsilon": epsilon, **latest})
                if step % cfg.eval_frequency == 0 or step == cfg.total_timesteps:
                    evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
                    emit({"type": "evaluation", "step": step, "alpha": algorithm.alpha, "policies": evaluations})
                    print(f"step={step} updates={updates} pi={evaluations['pi']['mean_return']:.1f} "
                          f"advanced_pi={evaluations['advanced_pi']['mean_return']:.1f}", flush=True)
                if step in cfg.snapshot_steps:
                    torch.save(checkpoint_payload(agent, spec, algorithm, step),
                               output / f"checkpoint_step_{step}.pt")
        # Evaluation/reuse checkpoint; not a promise of exact mid-episode training resume.
        torch.save(checkpoint_payload(agent, spec, algorithm, cfg.total_timesteps),
                   output / "checkpoint.pt")
        result = {"status": "complete", "spec": spec, "updates": updates,
                  "elapsed_sec": time.time() - started, "final_evaluation": evaluations,
                  "versions": {"torch": torch.__version__, "numpy": np.__version__, "gymnasium": gym.__version__}}
        write_json(output / "result.json", result)
        return result
    finally:
        env.close()
        eval_env.close()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--spec", required=True, type=Path)
    parser.add_argument("--output", required=True, type=Path)
    args = parser.parse_args()
    train(json.loads(args.spec.read_text()), args.output)


if __name__ == "__main__":
    main()


==> anc/supplementary/historical_sources/a37324d4a09c0783/aac_experiments/algorithm.md <==
# AAC Algorithm

This document is the source of truth for AAC. Sections 1–6 describe the general
framework, including continuous actions. Section 7 specifies the initial finite
discrete implementation in `algorithms/aac_discrete.py`. Older options notes and
unfinished implementations do not override this document.

## 1. Objects and soft-value convention (general)

The base pair consists of neural networks `(pi_theta, Q_phi)`.

- `pi_theta` is the base policy.
- `Q_phi` is a learned **policy-generator variable**, in soft-action-value form.
  It is NOT defined as `Q^{pi_theta}` or as a cumulative return. Its role is to
  construct and optimize the advanced policy. Chasing toward a critic does not
  change this definition.
- `alpha > 0` is the entropy temperature; `lambda in [0,1]` is the interpolation
  coefficient.
- `pi'` is the policy induced by the base pair.
- `Q' = Q_soft^{pi'}` denotes the true advanced-policy soft critic. A network
  `Q_bar_phi` or a sample target is an estimate of this object, not an exact value.
- `rho'` denotes the discounted state visitation measure under `pi'` (up to an
  overall normalization absorbed into the learning rate).

For a policy `mu`, the soft-value convention is

```math
Q^\mu(s,a)=\mathbb E[r_t+\gamma V^\mu(s_{t+1})\mid s_t=s,a_t=a],
\qquad
V^\mu(s)=\mathbb E_{a\sim\mu}[Q^\mu(s,a)-\alpha\log\mu(a|s)],
\qquad
A^\mu(s,a)=Q^\mu(s,a)-V^\mu(s).
```

Terminal states have no continuation value. The current action's entropy is
included in `V`, not in `Q`; `Q` includes future entropy. In particular,

```math
V'(s)=\mathbb E_{\pi'}[Q'(s,a)-\alpha\log\pi'(a|s)],
\qquad A'(s,a)=Q'(s,a)-V'(s).
```

These return interpretations apply to actual policy values, especially `Q'`;
they do not impose a return interpretation on the free variable `Q_phi`.
We use a single soft-Q representation. Separate reward/cumulative-entropy
critics are outside the current design; no `entropy_mode="separate"` is used.

## 2. Advanced policy (general)

```math
\pi'_\lambda(a|s)=\frac{1}{Z_\lambda(s)}
\pi_\theta(a|s)^{1-\lambda}
\exp\left(\frac{\lambda}{\alpha}Q_\phi(s,a)\right).
```

For finite discrete actions, `Z` is a sum over actions. For continuous actions,
`pi` is a density and `Z` is the corresponding integral; existence of this
integral and a tractable sampling/normalization method must be established.

If the special condition `Q_phi = Q_soft^pi` holds, this construction has a soft
policy-improvement interpretation. This condition is not an invariant or a
requirement of AAC. Otherwise `pi'` need not outperform `pi`.

AAC combines two channels:

1. **PG AAC:** directly improve the induced policy `pi'` through its dependence
   on both base networks.
2. **Chasing AAC:** move the base pair toward the advanced pair `(pi', Q')`.

PG alone does not identify a unique base pair. For example, for `lambda > 0`
and a uniform finite-action base policy, `Q_phi = Q_soft^*/lambda` induces the
soft-optimal policy without making the base pair itself optimal.

## 3. PG AAC (general)

Using expectation notation for both sums and integrals,

```math
\delta J(\pi')=
\mathbb E_{s\sim\rho',a\sim\pi'}
\left[\delta\log\pi'(a|s)\,g(s,a)\right],
\qquad g=A'-\alpha\log\pi'.
```

The soft-value convention gives `E_pi'[g]=0`. Also,

```math
\delta\log\pi'=(1-\lambda)\delta\log\pi_\theta
+\frac{\lambda}{\alpha}\delta Q_\phi-\delta\log Z_\lambda.
```

The normalizer contribution therefore cancels in the exact action expectation:

```math
\Delta\theta_{PG}\propto(1-\lambda)
\mathbb E_{\rho',\pi'}[\nabla_\theta\log\pi_\theta\,g],
\qquad
\Delta\phi_{PG}\propto\frac{\lambda}{\alpha}
\mathbb E_{\rho',\pi'}[\nabla_\phi Q_\phi\,g].
```

All estimates of `g` are stop-gradient targets. In these separated surrogate
losses, action probabilities/IS weights are detached too: only `log pi_theta`
and `Q_phi` receive the respective gradient. This is a score-function gradient,
not differentiation through the critic evaluation or the advantage estimator.

With a learned advanced critic, compute

```math
\hat V'(s)=\mathbb E_{\pi'}[Q_{\bar\phi}(s,a)-\alpha\log\pi'(a|s)],
\qquad
\hat g=\operatorname{sg}(Q_{\bar\phi}-\hat V'-\alpha\log\pi').
```

An approximate critic introduces evaluation error. A sample/Bellman target in
place of this critic also requires a specified PG estimator; a single TD target
is not automatically an exact `Q^{pi'}`.

## 4. Chasing AAC and representations (general)

The conceptual movement is `(pi, Q) -> (pi', Q')`. The two sides can have
independent representations.

### Direct base-policy fitting (general alternative)

When `pi'` is computed directly, train the base actor by minimizing

```math
L_{chasing,\pi}=-\mathbb E_{s\sim\rho',a\sim\operatorname{sg}(\pi')}
[\log\pi_\theta(a|s)].
```

In this alternative, `lr_fast_pi` is the base actor's learning rate. The entire target policy is
detached. This is forward-KL/cross-entropy fitting, not a signed IS-CE loss.

### Parameterized advanced policy (used in the discrete implementation)

A separate `pi_bar_theta` **distills the computed policy** `pi'`, for example by
cross-entropy. It is not an independently optimized replacement definition of
`pi'`. `lr_fast_pi` trains this approximation and base parameters follow via
`theta <- (1-tau) theta + tau bar_theta`, using compatible architectures.

A variant using this approximation for sampling or advanced-value estimation
must explicitly state where the approximation replaces the computed policy and
which policy its critic evaluates. This can matter for continuous actions. The
discrete implementation instantiates `fast_actor` to distill `pi'`, but still
uses the exact computed `pi'` for collection, PG evaluation, and TD targets.
The fast actor starts as an independent copy of the base actor. Both actor
and Q use the same `tau` for parameter Polyak updates; the base pair also
receives PG, so neither is a pure slow target network.

### Non-parameterized advanced critic (general alternative)

Estimate advanced values with samples/Bellman targets and train base `Q` toward
detached targets using `lr_fast_q`. The bootstrap source and PG evaluation
estimator must be specified. This alternative is not in the initial discrete
implementation.

### Parameterized advanced critic

Maintain `Q_bar_phi` to evaluate `pi'`. Train it with `lr_fast_q` using a
semi-gradient TD loss on observed transitions:

```math
y=r+\gamma(1-d)\mathbb E_{a'\sim\pi'(\cdot|s')}
[Q_{boot}(s',a')-\alpha\log\pi'(a'|s')],
\qquad
L_{chasing,Q}=\tfrac12\mathbb E[(Q_{\bar\phi}(s,a)-\operatorname{sg}(y))^2].
```

The expectation over observed `(s,a)` may be action-IS weighted as specified in
Section 7. The bootstrap option is independent of the representation:

- `q_bootstrap_source="advanced_q"`: use `Q_bar_phi` (default).
- `q_bootstrap_source="base_q"`: use `Q_phi` as a lagged approximation.

Both use `pi'` for next-action probabilities and entropy. Base `Q` also receives
PG, so it is not a pure slow target network, even though chasing makes it follow
`Q_bar_phi`.

After training, move the base network by

```math
\phi\leftarrow(1-\tau)\phi+\tau\bar\phi.
```

`lr_fast_q` controls advanced-critic learning; `tau` independently controls
base-Q following. There is no additional `use_polyak` flag. Setting the learning
rate to zero freezes critic training but does not disable Polyak following;
set `tau=0` too to disable the entire Q chasing channel.

## 5. Combining channels (general)

Use separate optimizers for PG actor, PG generator, chasing actor, and chasing
critic, with `lr_pg_pi`, `lr_pg_q`, `lr_fast_pi`, and `lr_fast_q`.
Sequential alternating updates are acceptable. Separate adaptive optimizers are
not mathematically equivalent to a single optimizer on a weighted loss sum.
Record the update order. Chasing targets must not be differentiated through.

Learning rates and `tau` control different operations; a learning-rate ratio
alone does not specify total Q chasing strength when Polyak is used.

## 6. Limiting cases (general)

- `lambda=0`: `pi'=pi`; generator PG vanishes, actor PG becomes the usual soft
  policy gradient. Direct base-policy fitting has zero exact gradient.
  Fast-policy distillation can still have a nonzero gradient if the fast actor
  lags behind the base actor; distillation and Polyak remain active.
- `lambda=1`: `pi'` is induced solely by `Q_phi`; actor PG vanishes. Actor
  chasing can still train the base actor. The generator signal is
  `Q' - V' - Q_phi + alpha log Z`.

The shorthand `A - log pi` is valid only for `alpha=1`; generally use
`A - alpha log pi` (or consistently rescale the entire signal by `alpha`).

## 7. Initial discrete implementation

This section is specific to finite discrete actions and vector observations.
It fixes computed `pi'`, a fast distillation actor, a separate advanced critic, and the unified soft-Q
representation. Representation flags for unsupported alternatives are omitted.

### Exact construction and PG losses

```math
\log\pi'=\operatorname{logsoftmax}
\left((1-\lambda)\log\pi_\theta+\lambda Q_\phi/\alpha\right).
```

Compute `hat V'` by enumerating all actions, even when the outer PG loss samples
an action. This ensures exact centering relative to the estimated critic.
For exact action integration, the minimizing surrogate losses are

```math
L_{PG,\pi}=-(1-\lambda)\mathbb E_s\sum_a
\operatorname{sg}(\pi'(a|s)\hat g(s,a))\log\pi_\theta(a|s),
\qquad
L_{PG,Q}=-\lambda\mathbb E_s\sum_a
\operatorname{sg}(\pi'(a|s)\hat g(s,a))Q_\phi(s,a).
```

The implementation rescales only the Q PG gradient by `alpha`, absorbing
the theoretical `1/alpha` into `lr_pg_q`. The general derivation in Section 3
is unchanged. This avoids amplifying this channel at small temperatures.
With adaptive alpha, this is a temperature-dependent rescaling, not a fixed
learning-rate conversion. With Adam, gradient rescaling is not generally
identical to learning-rate rescaling because of moment normalization.

### Collection, action expectations, and IS

- `behavior_policy`: `"pi"` or `"advanced_pi"` (default).
- `pg_action_mode`: `"exact"` (default) or `"sample"`.
- `chasing_action_mode`: `"exact"` (default) or `"sample"`; applies to actor CE.
- `bootstrap_action_mode`: `"exact"` (default) or `"sample"` for the TD target's
  next action. Sample mode draws a fresh action from current `pi'`, so no IS is
  needed for this next-action expectation.
- `use_importance_sampling`: defaults to true; weights sampled current actions
  by `exp(log pi'(a|s) - behavior_log_prob)`.
- `importance_clip`: optional positive upper bound, default `None`; clipping
  introduces bias. Weights are detached and are not self-normalized.

For PG and actor chasing, exact mode sums over `pi'` and requires no action IS.
PG sample mode gathers the **stored behavior action**, applying IS if enabled.
Actor chasing sample mode draws a **fresh action from current computed pi'**
at each replay state and minimizes `-log pi_fast(a|s)`, without action IS.
In exact mode it minimizes `-sum_a stopgrad(pi'(a|s)) log pi_fast(a|s)`.
Only fast-actor parameters receive CE gradients.
For the advanced critic's TD loss, the current action is always the observed
transition action; IS applies when enabled regardless of actor action modes.
Exact next-action integration does not make the current-action TD loss exact.
All-action TD regression would require transitions/targets for every action.

Store the action's actual collection-time log probability, including when data
were collected under older policies. Do not reconstruct it using the current
behavior network. Disabling IS accepts a behavior-action-weighted approximation
for sampled losses.

The draft uses the batch/replay state distribution. Action IS does NOT correct
it to `rho'`. This is an explicitly approximate state-distribution objective;
no discounted occupancy correction is implemented. Exact discrete action sums
do not remove this distinction.

### Update order and defaults

Each update performs:

1. Compute detached PG evaluation signals from the current advanced critic and
   induced policy. Compute both PG losses from the same base snapshot.
2. Step the separate actor-PG and generator-PG optimizers.
3. Recompute detached chasing policy and TD targets using the updated base pair.
4. Step the fast-actor CE and advanced-critic TD optimizers.
5. Polyak-update base `pi` toward `fast_actor`, and base `Q` toward advanced `Q`,
   both with `tau`. PG acts only on the base pair; CE/TD act only on the fast pair.

The fast actor and advanced critic start as copies of base `pi` and `Q`; all networks have independent
parameters. Defaults: `gamma=0.99`, `alpha=0.2`, `lambda_ratio=0.1`, `tau=0.005`,
`lr_pg_pi=lr_pg_q=lr_fast_pi=3e-4`, `lr_fast_q=1e-3`.
Zero learning rates skip optimizer steps. At lambda endpoints, identically zero
PG channels are skipped to prevent Adam momentum from moving their parameters;
fast-actor chasing remains active even at `lambda=0` because the fast actor
may lag behind the base actor. `lr_fast_pi` controls fast-actor fitting, not
a direct base-actor optimizer. Zero fast learning rates do not disable Polyak;
`tau=0` disables following for both base networks.

`alpha` is fixed by default and may be changed explicitly between updates.
Optional `use_target_entropy=true` enables a separate Adam optimizer for
`log_alpha`, initialized from `alpha`, with `lr_alpha=3e-4`. In this mode an
explicit `target_entropy` in absolute nats is required, in [0, log(n_actions)].
The value is not a fraction of the maximum entropy.

After PG, chasing and Polyak updates, compute the exact advanced-policy entropy
on batch states, detach it, and minimize
`L_alpha = log_alpha * stopgrad(mean(H(pi')) - target_entropy)`.
Entropy above target decreases alpha; below target increases alpha. No gradients
from this controller flow into actor or either Q network, nor through pi's
explicit dependence on alpha. This is SAC-style feedback applied to AAC, not a
full derivative of an alpha-dependent objective or a convergence guarantee.
The new alpha is used by the next collection/update. The mean constraint is over
batch states, not per state. Alpha must remain finite and strictly positive.
`lr_alpha=0` freezes the controller. Logs include current alpha, pre-temperature-
update advanced entropy, entropy error and alpha loss (the latter two when enabled).
A temperature change also changes the induced policy and critic evaluation target.

### API and boundaries

`AACDiscreteAgent.act_with_log_prob(obs)` returns `(action, behavior_log_prob)`.
`ReplayBuffer.add(obs, action, reward, next_obs, terminated, behavior_log_prob)`
stores a transition. `sample(batch_size)` returns a `TransitionBatch`, consumed
by `agent.update(batch)`. Set `terminated` only for true environment termination;
bootstrap across time-limit truncations using the final pre-reset observation.

`act(obs, policy="pi" | "advanced_pi", deterministic=False)` supports evaluating
both policies; report both. Deterministic argmax evaluation is optional and must
be distinguished from stochastic policy evaluation.

The algorithm module supplies networks, collection actions, replay, and update
logic. `runners/train_discrete.py` provides Gymnasium training and evaluation;
`scripts/run_discrete_sweep.py` expands configuration grids and seeds, recording
logs, final checkpoints, source provenance, and aggregate results. See README.md
for commands. The runner optionally schedules alpha linearly or tunes it to target entropy
(these modes are mutually exclusive). Image observations, action masks, and continuous-action integration
remain outside its scope. Legacy IS-CE configs are rejected explicitly.

## 8. Continuous-action extension

`algorithms/aac_continuous.py` implements the initial continuous version. The
base policy and fast policy are diagonal squashed Gaussians with the environment
action bounds. The base pair defines only the unnormalized advanced density

```math
\log\tilde\pi'(a|s)=(1-\lambda)\log\pi(a|s)
                     +\frac{\lambda}{\alpha}Q(s,a).
```

This density can be multimodal even though both parameterized actors are
Gaussian. The fast actor is a tractable approximation and is trained by the
reverse-KL projection

```math
\alpha D_{KL}(\pi_{fast}\Vert\pi')
=\mathbb E_{a\sim\pi_{fast}}
 [\alpha\log\pi_{fast}(a|s)
  -\alpha(1-\lambda)\log\pi(a|s)-\lambda Q(s,a)] + C(s).
```

The unknown normalizer is contained in `C(s)` and has no fast-actor gradient.
Base actor and Q parameters are detached in this loss while action derivatives
are retained for the reparameterization gradient. Reverse KL is the default
because it needs samples only from `pi_fast`; forward KL would require direct
samples from the generally intractable `pi'` or importance/MCMC approximations.

Continuous PG uses `K=pg_action_samples` fresh actions from `pi_fast` at each
replay state. With

```math
u(s,a)=Q_{fast}(s,a)-\alpha\log\tilde\pi'(a|s),
```

the detached signal is centered across the K actions using a leave-one-out
baseline. Centering removes both an ordinary state baseline and the unknown
`alpha log Z(s)` term. The two unscaled surrogates are

```math
L_{PG,\pi}=-\mathbb E[\operatorname{sg}(u-\bar u)\log\pi(a|s)],
\qquad
L_{PG,Q}=-\mathbb E[\operatorname{sg}(u-\bar u)Q(s,a)].
```

As in the discrete implementation, `(1-lambda)` and `lambda` scale the two Adam
learning rates. At `lambda=0` the Q-PG optimizer is skipped and the actor channel
is soft PG. At `lambda=1` the actor-PG optimizer is skipped. Because `pi_fast`
approximates rather than exactly samples `pi'`, these are Monte Carlo,
function-approximation counterparts of the ideal endpoint updates.

Collection uses `pi_fast` by default; the API name `advanced_pi` is an alias for
that executable approximation. `Q_fast` is therefore trained as a critic of
`pi_fast`, and its TD bootstrap uses `pi_fast`, or the paired slow target actor
and critic when `q_bootstrap_source=target_q`. This makes explicit the
approximation `Q_fast approximately Q^{pi_fast} approximately Q^{pi'}`.

The update switches have the same interpretation as in the discrete version:

- PG-only: `tau=0`, while both fast networks continue training.
- Chasing-only: set `lr_pg_pi=lr_pg_q=0` and use `tau>0`.
- Combined: enable the PG learning rates and use `tau>0`.

At `lambda=0`, `pi'=pi`; chasing-only consequently has no policy-improvement
force. PG-only remains meaningful because the base actor is moved by soft PG and
the fast actor tracks it. `lr_fast_pi` and `lr_fast_q` control approximation
speed; `tau` alone controls fast-to-base chasing. `target_tau` independently
controls the slow bootstrap pair.


### PG channel scaling with Adam (2026-09-11)

The discrete implementation now returns unscaled PG surrogates:
`L_pi = -E[stopgrad(g) log pi]`, `L_Q = -E[stopgrad(g) Q]`,
with detached action weights. The theoretical factors in Section 3 are unchanged,
but `(1-lambda)` and `lambda` are applied to Adam learning rates instead of losses:
`effective_lr_pg_pi = lr_pg_pi * (1-lambda)` and
`effective_lr_pg_q = lr_pg_q * lambda`. The previously removed `1/alpha`
factor remains omitted. This is intentionally different under Adam: channel
scaling acts after adaptive moment normalization. Endpoint optimizer steps are
still skipped; an unscaled endpoint surrogate itself need not have zero gradient.
Chasing learning rates, policy construction, critic targets and Polyak are unchanged.

### Discrete collection exploration (2026-09-12)

The discrete runner supports `training.exploration_epsilon` (default 0). Collection samples from `(1-epsilon) * behavior_policy + epsilon / n_actions`; this changes neither the advanced target policy nor evaluation. Replay stores the full mixture log-probability for optional action importance sampling. Time-limit truncations still bootstrap. The MountainCar chasing-only comparison uses epsilon=0.02 with all other settings inherited from the 2026-09-10 chasing-only run.

### Gradient clipping experiment (2026-09-12)

`max_grad_norm` optionally clips each enabled PG/chasing network gradient by its L2 norm before its optimizer step; default `None` preserves prior behavior. The chasing-only MountainCar comparison uses 10, alpha=0.2 and collection epsilon=0.02. Actor CE and truncation bootstrapping are unchanged. Metrics report the pre-clipping norm, cumulative maximum and cumulative clipping fraction per channel. Temperature optimization is separate and is not clipped by this option.

### Exact fast-policy CE baseline (2026-09-12)

`chasing_fast_baseline=True` replaces exact CE coefficients with `stopgrad(pi_prime - pi_fast)`. The subtracted score-function term sums to zero at each state, so the mathematical gradient is unchanged, including before Adam. Loss values differ; floating-point gradients need not be bitwise identical. This is not the old slow-policy IS-CE baseline. The comparison run uses alpha=0.2, epsilon=0.02 and no gradient clipping.

### Sampled fast-policy baseline (2026-09-12)

The exact-baseline experiment was stopped at user request; exact subtraction offers no variance reduction. `chasing_fast_baseline` also supports sampled CE: for fresh actions a~pi_prime, use detached coefficient `1 - pi_fast(a|s)/pi_prime(a|s)` multiplying `-log pi_fast(a|s)`. Its expected gradient equals ordinary CE. Variance reduction is not guaranteed, and large ratios can increase variance. Ratios are not clipped because clipping would bias the gradient. The gradient-clipping experiment remains separate.

### Collection and timeout ablations (2026-09-12)

Discrete runner options: `random_warmup_steps` (default 0) collects exactly the first N transitions uniformly, recording uniform behavior probabilities, independently of `learning_starts`. `bootstrap_truncation` (default true) can be disabled to reproduce historical timeout-as-terminal TD targets. Episode logs retain genuine terminated/truncated flags; timeouts are not counted as goal successes. Separate MountainCar experiments change only warmup to 1000 or only timeout bootstrapping to false, against alpha=0.2/epsilon=0.02 without clipping or actor baseline.

### PG saturation diagnostics

`log_pg_diagnostics` records pre-update replay-minibatch policy entropy, extrema/zero probabilities, saturation fraction, Q and advanced-Q ranges and magnitudes, centered signal g and p*g magnitudes. Actual parameter gradient norms are measured after backward and before Adam without clipping when max_grad_norm is None. The diagnostic run records the reset state at initialization, every first 101 learning steps and every 100 environment steps thereafter; initialization is a single-state probe, later diagnostics use the actual training minibatch. Diagnostics do not alter the update or sample extra data.

### Advanced-policy uniform mixture experiment

`advanced_uniform_mix=epsilon` defines the actual advanced policy m=(1-epsilon)*p+epsilon/|A|, where p is the original normalized AAC policy. Collection, critic entropy/targets, CE and advanced evaluation use m. PG differentiates m consistently: under outer weights m use detached coefficient (1-epsilon)*p/m*(g-E_p[g]). Existing channel LR factors and omitted Q 1/alpha remain unchanged. This is not just replacing the advantage baseline or outer loss weights with a diffuse distribution. Raw softmax saturation may still suppress gradients, so diagnostics include raw entropy and effective PG coefficients. Defaults preserve epsilon=0.

### Q-PG diffuse-distribution experiment

`q_pg_uniform_mix=epsilon` defines `mu=(1-epsilon)pi_prime+epsilon Uniform` for
the Q channel only. Both its outer action weights and its centering baseline use
`mu`: `h=mu*(soft_value-E_mu[soft_value])`, so the action-wise coefficients sum
to zero. Behavior policy, TD target, evaluation policy, and actor-PG signal
remain based on the original `pi_prime`. This deliberately changes the Q
surrogate and is not the exact policy gradient derived in Section 3. No gauge
penalty or explicit zero-mean Q parameterization is applied. The default zero
preserves the derived AAC update.

### PG-versus-Polyak update diagnostics

`log_update_diagnostics=true` measures the actual base-network parameter deltas
within each update. For actor and Q separately it records the Adam PG-step norm,
the subsequent Polyak-step norm, each relative to the post-PG parameter norm,
their ratio and cosine, and the norm of their vector sum. These are parameter-
space measurements after Adam, rather than estimates from gradient norms or
nominal learning rates. They add measurement overhead but do not alter either
update.

### Chasing-only initialization interval

The discrete runner option `training.pg_warmup_steps` suppresses both base-policy
and base-Q PG optimizer steps through the specified environment step while
leaving critic training, fast-policy distillation, and both Polyak updates
active. Its default is zero. This permits a chasing-only initialization phase
before the combined update begins; it is distinct from `learning_starts`, which
suppresses every network update, and from `random_warmup_steps`, which changes
the data-collection policy.

### Fast-policy entropy signal experiment

The discrete option `pg_entropy_source=fast_pi` replaces the entropy component
of the detached PG signal with the distilled fast policy, giving
`Q_prime - alpha log pi_fast` before the channel-specific centering. The policy
being differentiated, the actor action weights, and `mu` used by the Q channel
are unchanged. The default `advanced_pi` retains `Q_prime - alpha log pi_prime`.
This ablation did not consistently improve Acrobot stability and is not adopted
as the default algorithm; subsequent experiments use `advanced_pi` again.

### Separate slow bootstrap pair

The discrete implementation optionally maintains `target_actor` and
`target_advanced_q`, slow Polyak copies of the online `fast_actor` and
`advanced_q`. With `q_bootstrap_source=target_q`, TD targets use the pair
together:
`E_{target_actor}[target_advanced_q - alpha log target_actor]`.
`target_tau` controls online-to-target tracking independently of `tau`, which
continues to control the base actor/Q following the online fast pair. The base Q
therefore remains only an advanced-policy generator and is never reused as the
TD target in this mode.

### Optional Q gauge fixing

The discrete implementation provides `q_gauge_coef` (default `0`; set positive
for a gauge-fixed ablation). Initial MountainCar runs showed that a weak term
can reduce gauge error, but did not establish a consistent return benefit
across seeds, so gauge fixing remains opt-in. Let
`mu=(1-q_pg_uniform_mix) pi_prime + q_pg_uniform_mix Uniform`, the same detached
distribution used to weight and center the Q-PG channel. The raw gauge loss is

```math
L_{gauge}=\frac12\mathbb E_s\left[
  \mathbb E_{a\sim\operatorname{sg}(\mu)}
  [Q(s,a)-\operatorname{sg}(Q_{fast}(s,a))]
\right]^2.
```

The base-Q optimizer minimizes
`L_PG,Q + q_gauge_coef * L_gauge`. Its existing lambda-scaled learning rate and
endpoint suppression still apply. This loss matches only the mu-weighted
statewise level of Q; it does not directly regress action-centered Q differences
and is therefore distinct from full Q chasing. In ideal function space it fixes
the additive, policy-invariant Q gauge. With a shared neural network, parameter
coupling can also perturb action differences, so this separation is approximate.
Both `mu` and `Q_fast` are detached, and the loss never updates the advanced
critic. Metrics report the unscaled gauge loss, absolute mean gauge error, pure
Q-PG loss, and their weighted total separately.

The continuous implementation exposes the same `q_gauge_coef` and metrics.
Because the implicit continuous `pi_prime` cannot generally be sampled exactly,
it estimates the statewise mean with fresh detached actions from `pi_fast`:

```math
L_{gauge}^{continuous}=\frac12\mathbb E_s\left[
 \mathbb E_{a\sim\pi_{fast}}
 [Q(s,a)-\operatorname{sg}(Q_{fast}(s,a))]
\right]^2.
```

The inner expectation uses `pg_action_samples` Monte Carlo actions. Its default
coefficient is also zero; any positive coefficient must be retuned for each
continuous environment because reward and Q scales differ.

### Supplementary diagnostic for small temperatures

The policy parameterization depends directly on the dimensionless coefficient
`rho = lambda / alpha` multiplying Q, whereas a raw `lambda` sweep always spans
`[0, 1]`.  At small alpha, a fixed lambda grid therefore probes a very wide and
highly nonuniform effective range `[0, 1/alpha]`; even modest lambda values may
already be in the Q-dominated regime. The primary experiment grid must continue
to use the established raw lambda values so new results remain directly
comparable with completed runs. Only after that comparison is complete, a small
supplementary diagnostic may use a rho-controlled grid: choose `rho`, set
`lambda = alpha * rho`, and retain only points with `lambda <= 1`. This
diagnostic complements rather than replaces or delays the raw-lambda sweep.
Include the lambda endpoints separately because lambda also scales the two
optimizer channels and has endpoint-specific semantics. Current running and
queued sweeps remain unchanged.

### Current empirical priority: deploy the fast policy

The completed MountainCar runs do not establish a consistent return benefit
from either Q gauge fixing or fast-to-base chasing on top of a well-tuned
PG-only update. Weak gauge penalties sometimes reduce the statewise Q offset,
but their return effect varies across seeds and stronger penalties can cause
failure. Combined updates have isolated successes (notably one lambda=0.7
setting), but do not improve robustly across lambda and seeds; increasing tau
often hurts the advanced policy. These findings support keeping both mechanisms
optional rather than treating them as required parts of PG AAC.

The practical output policy should instead be `pi_fast`, trained throughout
PG-only learning to project the implicit `pi_prime` into a tractable parametric
family. Base `pi` and Q remain training coordinates used to construct and
optimize `pi_prime`; they need not be independently useful policies or critics
and may be discarded after training. This separation is essential in continuous
action spaces, where `pi_prime` is generally unnormalized and cannot be sampled
directly. Future runners must therefore evaluate base `pi`, `pi_prime` where
tractable, and `pi_fast` separately, and log a projection discrepancy such as
exact discrete KL or a suitable continuous estimate. This is a provisional
empirical conclusion and should be revisited only if broader multi-environment
results show a reproducible combined-update benefit.


==> anc/supplementary/historical_sources/a37324d4a09c0783/aac_experiments/algorithms/aac_discrete.py <==
"""Discrete AAC draft; algorithm.md is the specification.

Six networks: base actor/Q, online fast actor/advanced critic, and their slow
target copies.
The base pair defines pi'; the fast actor distills it. Both base networks
receive PG and Polyak updates.
No environment dependency: collect transitions with act_with_log_prob(), then
pass a TransitionBatch (or ReplayBuffer.sample()) to update().
"""
from __future__ import annotations

from copy import deepcopy
from dataclasses import dataclass
import math

import numpy as np
import torch
from torch import nn
from torch.nn import functional as F
from torch.distributions import Categorical


@dataclass(slots=True)
class AACDiscreteConfig:
    # Collection-only epsilon schedule.  It mixes the behavior policy with a
    # uniform action distribution and does not change pi' or evaluation.
    exploration_epsilon_start: float = 0.02
    exploration_epsilon_final: float = 0.02
    exploration_epsilon_anneal_steps: int = 0
    advanced_uniform_mix: float = 0.0  # actual advanced policy mixture, distinct from collection epsilon
    q_pg_uniform_mix: float = 0.0  # use diffuse mu for both Q-PG weighting and centering
    # Match only the mu-weighted statewise level of base Q to advanced Q.
    # Keep gauge fixing opt-in: early MountainCar results did not establish a
    # consistent performance benefit across seeds. This is not full Q chasing.
    q_gauge_coef: float = 0.0
    # Canonical AAC signal uses log pi'. fast_pi remains only as an ablation.
    pg_entropy_source: str = "advanced_pi"
    log_pg_diagnostics: bool = False  # observation-only; no RNG draws or gradient rescaling
    log_update_diagnostics: bool = False  # actual base PG and Polyak parameter deltas
    gamma: float = 0.99
    alpha: float = 0.2
    use_target_entropy: bool = False
    target_entropy: float | None = None  # absolute nats, not fraction of log(n_actions)
    lr_alpha: float = 3e-4
    lambda_ratio: float = 0.1
    tau: float = 0.005  # shared base actor/Q Polyak rate
    target_tau: float = 0.005  # online fast actor/Q -> bootstrap target pair
    hidden: int = 128
    lr_pg_pi: float = 3e-4
    lr_pg_q: float = 3e-4
    # These rates train the online approximations of pi' and Q^pi'.  Chasing
    # itself is selected and scaled by tau, which moves the base pair toward
    # these fast networks.
    lr_fast_pi: float = 3e-4
    lr_fast_q: float = 1e-3
    q_bootstrap_source: str = "advanced_q"  # or base_q / target_q
    behavior_policy: str = "advanced_pi"  # or pi
    pg_action_mode: str = "exact"  # or sample (stored behavior action)
    chasing_fast_baseline: bool = False  # sampled CE control variate; exact sums are unchanged
    chasing_action_mode: str = "exact"  # sample draws a fresh action from pi'
    bootstrap_action_mode: str = "exact"  # sample draws a fresh next action from pi'
    use_importance_sampling: bool = True
    max_grad_norm: float | None = None  # per-network L2 clipping before Adam; None disables
    importance_clip: float | None = None  # clipping introduces bias
    batch_size: int = 256
    buffer_size: int = 100_000

    def __post_init__(self):
        for name in ("gamma", "lambda_ratio", "tau", "target_tau", "advanced_uniform_mix",
                     "q_pg_uniform_mix", "exploration_epsilon_start",
                     "exploration_epsilon_final"):
            if not 0 <= getattr(self, name) <= 1:
                raise ValueError(f"{name} must be in [0, 1]")
        if not math.isfinite(self.alpha) or self.alpha <= 0:
            raise ValueError("alpha must be finite and positive")
        if self.advanced_uniform_mix > 0 and self.q_pg_uniform_mix > 0:
            raise ValueError("advanced_uniform_mix and q_pg_uniform_mix are separate ablations")
        for name in ("lr_pg_pi", "lr_pg_q", "lr_fast_pi", "lr_fast_q", "lr_alpha",
                     "q_gauge_coef"):
            if not math.isfinite(getattr(self, name)) or getattr(self, name) < 0:
                raise ValueError(f"{name} must be finite and nonnegative")
        if self.use_target_entropy and self.target_entropy is None:
            raise ValueError("target_entropy is required when use_target_entropy=True")
        if self.target_entropy is not None and (not math.isfinite(self.target_entropy) or self.target_entropy < 0):
            raise ValueError("target_entropy must be finite and nonnegative (nats)")
        for name in ("hidden", "batch_size", "buffer_size"):
            if getattr(self, name) <= 0:
                raise ValueError(f"{name} must be positive")
        if (type(self.exploration_epsilon_anneal_steps) is not int
                or self.exploration_epsilon_anneal_steps < 0):
            raise ValueError("exploration_epsilon_anneal_steps must be a nonnegative integer")
        choices = {"q_bootstrap_source": ("base_q", "advanced_q", "target_q"),
                   "behavior_policy": ("pi", "advanced_pi"),
                   "pg_entropy_source": ("advanced_pi", "fast_pi"),
                   **{k: ("exact", "sample") for k in
                      ("pg_action_mode", "chasing_action_mode", "bootstrap_action_mode")}}
        for name, allowed in choices.items():
            if getattr(self, name) not in allowed:
                raise ValueError(f"{name} must be one of {allowed}")
        if self.max_grad_norm is not None and (
            not math.isfinite(self.max_grad_norm) or self.max_grad_norm <= 0
        ):
            raise ValueError("max_grad_norm must be finite and positive")
        if self.importance_clip is not None and (
            not math.isfinite(self.importance_clip) or self.importance_clip <= 0
        ):
            raise ValueError("importance_clip must be finite and positive")

    def exploration_epsilon(self, step: int) -> float:
        """Linear collection-noise schedule; zero duration means final epsilon."""
        if type(step) is not int or step < 0:
            raise ValueError("step must be a nonnegative integer")
        if self.exploration_epsilon_anneal_steps == 0:
            return self.exploration_epsilon_final
        if step >= self.exploration_epsilon_anneal_steps:
            return self.exploration_epsilon_final
        fraction = min(step / self.exploration_epsilon_anneal_steps, 1.0)
        return (self.exploration_epsilon_start
                + fraction * (self.exploration_epsilon_final
                              - self.exploration_epsilon_start))


@dataclass
class TransitionBatch:
    obs: torch.Tensor
    actions: torch.Tensor
    rewards: torch.Tensor
    next_obs: torch.Tensor
    terminated: torch.Tensor
    behavior_log_probs: torch.Tensor | None = None

    def to(self, device):
        return TransitionBatch(self.obs.to(device=device, dtype=torch.float32),
                               self.actions.to(device=device, dtype=torch.long),
                               self.rewards.to(device=device, dtype=torch.float32),
                               self.next_obs.to(device=device, dtype=torch.float32),
                               self.terminated.to(device=device, dtype=torch.float32),
                               None if self.behavior_log_probs is None else
                               self.behavior_log_probs.to(device=device, dtype=torch.float32))


class ReplayBuffer:
    """Vector observations; store actual collection log probabilities.

    terminated excludes time-limit truncation. For truncation, next_obs must be
    the final observation before reset, not an autoreset observation.
    """
    def __init__(self, capacity: int, obs_dim: int):
        if capacity <= 0 or obs_dim <= 0:
            raise ValueError("capacity and obs_dim must be positive")
        self.capacity = capacity
        self.obs = np.zeros((capacity, obs_dim), dtype=np.float32)
        self.next_obs = np.zeros_like(self.obs)
        self.actions = np.zeros(capacity, dtype=np.int64)
        self.rewards = np.zeros(capacity, dtype=np.float32)
        self.terminated = np.zeros(capacity, dtype=np.float32)
        self.behavior_log_probs = np.zeros(capacity, dtype=np.float32)
        self.pos = self.size = 0

    def add(self, obs, action, reward, next_obs, terminated, behavior_log_prob):
        if not math.isfinite(behavior_log_prob) or behavior_log_prob > 0:
            raise ValueError("expected finite log probability of collected action")
        i = self.pos
        self.obs[i], self.next_obs[i] = obs, next_obs
        self.actions[i], self.rewards[i] = action, reward
        self.terminated[i], self.behavior_log_probs[i] = terminated, behavior_log_prob
        self.pos = (i + 1) % self.capacity
        self.size = min(self.size + 1, self.capacity)

    def sample(self, batch_size: int, device="cpu") -> TransitionBatch:
        if self.size == 0 or batch_size <= 0:
            raise ValueError("need nonempty buffer and positive batch size")
        idx = np.random.randint(self.size, size=batch_size)
        return TransitionBatch(*(torch.as_tensor(x[idx], device=device) for x in
                                 (self.obs, self.actions, self.rewards, self.next_obs,
                                  self.terminated, self.behavior_log_probs)))


class DiscreteQ(nn.Module):
    def __init__(self, obs_dim: int, n_actions: int, hidden: int = 128):
        super().__init__()
        self.net = nn.Sequential(nn.Linear(obs_dim, hidden), nn.ReLU(),
                                 nn.Linear(hidden, hidden), nn.ReLU(),
                                 nn.Linear(hidden, n_actions))

    def forward(self, obs):
        return self.net(obs)


class CategoricalActor(DiscreteQ):
    def dist(self, obs):
        return Categorical(logits=self(obs))


def aac_policy_logits(actor, q, obs, alpha, lambda_ratio):
    """Unnormalized logits; differentiable, including at lambda endpoints."""
    return (1 - lambda_ratio) * F.log_softmax(actor(obs), -1) + lambda_ratio * q(obs) / alpha


@torch.no_grad()
def soft_update(source, target, tau):
    for src, dst in zip(source.parameters(), target.parameters(), strict=True):
        dst.lerp_(src, tau)


class AACDiscreteAgent:
    def __init__(self, obs_dim: int, n_actions: int, cfg=None, device="cpu"):
        self.cfg = cfg or AACDiscreteConfig()
        self.device = torch.device(device)
        self.n_actions = n_actions
        self._grad_stats = {}
        self._validate_entropy_target()
        self.log_alpha = nn.Parameter(torch.tensor(math.log(self.cfg.alpha), device=self.device))
        self.alpha_optim = torch.optim.Adam([self.log_alpha], lr=self.cfg.lr_alpha)
        self.actor = CategoricalActor(obs_dim, n_actions, self.cfg.hidden).to(self.device)
        self.q = DiscreteQ(obs_dim, n_actions, self.cfg.hidden).to(self.device)
        self.advanced_q = deepcopy(self.q)
        self.fast_actor = deepcopy(self.actor)
        # Slow pair used together when q_bootstrap_source="target_q".
        self.target_advanced_q = deepcopy(self.advanced_q)
        self.target_actor = deepcopy(self.fast_actor)
        for network in (self.target_actor, self.target_advanced_q):
            network.requires_grad_(False)
        self.pg_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_pg_pi)
        self.pg_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_pg_q)
        self.fast_pi_optim = torch.optim.Adam(self.fast_actor.parameters(), lr=self.cfg.lr_fast_pi)
        self.fast_q_optim = torch.optim.Adam(self.advanced_q.parameters(), lr=self.cfg.lr_fast_q)

    def _validate_entropy_target(self):
        if self.cfg.target_entropy is not None and self.cfg.target_entropy > math.log(self.n_actions):
            raise ValueError("target_entropy cannot exceed log(n_actions)")

    def update_temperature(self, obs):
        """SAC-style detached entropy feedback on pi', after the network updates.

        cfg.alpha is the current scalar used by all network calculations. This
        controller does not differentiate the dependence of pi' on alpha.
        """
        self._validate_entropy_target()
        with torch.no_grad():
            log_pi = self.policy_log_probs(obs)
            entropy = -(log_pi.exp() * log_pi).sum(-1).mean()
        metrics = {"advanced_entropy": entropy.item(), "alpha": self.cfg.alpha}
        if self.cfg.use_target_entropy:
            # Resync to support explicit alpha changes between update calls.
            with torch.no_grad():
                self.log_alpha.fill_(math.log(self.cfg.alpha))
            for group in self.alpha_optim.param_groups:
                group["lr"] = self.cfg.lr_alpha
            error = entropy - self.cfg.target_entropy
            loss = self.log_alpha * error
            self._step(loss, self.alpha_optim, self.cfg.lr_alpha > 0)
            updated = self.log_alpha.detach().exp().item()
            if not math.isfinite(updated) or updated <= 0:
                raise FloatingPointError("auto alpha became nonfinite or zero")
            self.cfg.alpha = updated
            metrics.update(alpha=updated, alpha_loss=loss.detach().item(), entropy_error=error.item())
        return metrics

    def policy_log_probs(self, obs, policy="advanced_pi"):
        if policy == "pi":
            return F.log_softmax(self.actor(obs), -1)
        if policy != "advanced_pi":
            raise ValueError("policy must be pi or advanced_pi")
        logp = F.log_softmax(aac_policy_logits(self.actor, self.q, obs,
                                              self.cfg.alpha, self.cfg.lambda_ratio), -1)
        eps = self.cfg.advanced_uniform_mix
        if eps == 0:
            return logp
        if eps == 1:
            return torch.full_like(logp, -math.log(self.n_actions))
        return torch.logaddexp(logp + math.log1p(-eps),
                               torch.full_like(logp, math.log(eps / self.n_actions)))

    def target_policy_log_probs(self, obs):
        """Slow distilled-policy logits paired with target_advanced_q."""
        return F.log_softmax(self.target_actor(obs), -1)

    @torch.no_grad()
    def act_with_log_prob(self, obs, policy=None, exploration_epsilon=0.0):
        """Sample the behavior mixture; store its full probability for optional IS."""
        if not 0 <= exploration_epsilon <= 1:
            raise ValueError("exploration_epsilon must be in [0, 1]")
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        dist = Categorical(logits=self.policy_log_probs(obs, policy or self.cfg.behavior_policy))
        if exploration_epsilon > 0:
            probs = (1 - exploration_epsilon) * dist.probs + exploration_epsilon / dist.probs.shape[-1]
            dist = Categorical(probs=probs)
        action = dist.sample()
        return action.item(), dist.log_prob(action).item()

    @torch.no_grad()
    def act(self, obs, policy=None, deterministic=False):
        """Select pi or advanced_pi for evaluation; stochastic by default."""
        if not deterministic:
            return self.act_with_log_prob(obs, policy)[0]
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        return self.policy_log_probs(obs, policy or self.cfg.behavior_policy).argmax(-1).item()

    @torch.no_grad()
    def importance_weights(self, log_pi, batch):
        if not self.cfg.use_importance_sampling:
            return torch.ones_like(batch.rewards)
        if batch.behavior_log_probs is None:
            raise ValueError("sample IS requires collection-time behavior_log_probs")
        log_ratio = log_pi.gather(1, batch.actions[:, None]).squeeze(1) - batch.behavior_log_probs
        if self.cfg.importance_clip is not None:
            log_ratio = log_ratio.clamp(max=math.log(self.cfg.importance_clip))
        weights = log_ratio.exp()
        if not torch.isfinite(weights).all():
            raise ValueError("nonfinite IS weights; check behavior probabilities or set importance_clip")
        return weights

    def action_mean(self, terms, log_pi, batch, mode):
        if mode == "exact":
            return (log_pi.detach().exp() * terms).sum(-1).mean()
        return (self.importance_weights(log_pi, batch) *
                terms.gather(1, batch.actions[:, None]).squeeze(1)).mean()

    @torch.no_grad()
    def pg_diagnostics(self, obs):
        logp = self.policy_log_probs(obs)
        entropy_logp = (logp if self.cfg.pg_entropy_source == "advanced_pi" else
                        F.log_softmax(self.fast_actor(obs), -1))
        p = logp.exp()
        q, qp = self.q(obs), self.advanced_q(obs)
        soft = qp - self.cfg.alpha * entropy_logp
        g = soft - (p * soft).sum(-1, keepdim=True)
        pg = p * g
        q_mix = self.cfg.q_pg_uniform_mix
        mu = (1 - q_mix) * p + q_mix / self.n_actions
        q_centered = soft - (mu * soft).sum(-1, keepdim=True)
        raw_logp = F.log_softmax(aac_policy_logits(self.actor, self.q, obs,
            self.cfg.alpha, self.cfg.lambda_ratio), -1)
        effective = (1-self.cfg.advanced_uniform_mix) * raw_logp.exp() * (
            g - (raw_logp.exp()*g).sum(-1, keepdim=True))
        out = {
            "diag_raw_entropy": -(raw_logp.exp()*raw_logp).sum(-1).mean(),
            "diag_effective_pg_abs_mean": effective.abs().mean(),
            "diag_entropy": -(p * logp).sum(-1).mean(),
            "diag_pmax_mean": p.max(-1).values.mean(),
            "diag_pmin_mean": p.min(-1).values.mean(),
            "diag_zero_prob_fraction": (p == 0).float().mean(),
            "diag_saturated_fraction": (p.max(-1).values > 1 - 1e-6).float().mean(),
            "diag_q_abs_mean": q.abs().mean(),
            "diag_qprime_abs_mean": qp.abs().mean(),
            "diag_q_range": (q.max(-1).values - q.min(-1).values).mean(),
            "diag_qprime_range": (qp.max(-1).values - qp.min(-1).values).mean(),
            "diag_logp_range": (logp.max(-1).values - logp.min(-1).values).mean(),
            "diag_q_error_abs_mean": (qp-q).abs().mean(),
            "diag_signal_abs_mean": g.abs().mean(),
            "diag_weighted_signal_abs_mean": pg.abs().mean(),
            "diag_weighted_signal_abs_max": pg.abs().max(),
            "diag_q_centered_signal_abs_mean": q_centered.abs().mean(),
            "diag_q_weighted_signal_abs_mean": (mu * q_centered).abs().mean(),
            "diag_q_weighted_signal_abs_max": (mu * q_centered).abs().max(),
        }
        return {k: float(v) for k, v in out.items()}

    def pg_losses(self, batch):
        """Unscaled surrogates; lambda factors multiply optimizer LRs in update()."""
        with torch.no_grad():
            log_pi = self.policy_log_probs(batch.obs)
            entropy_log_pi = (log_pi if self.cfg.pg_entropy_source == "advanced_pi" else
                              F.log_softmax(self.fast_actor(batch.obs), -1))
            # Experimental fast_pi source changes only the entropy term in the
            # detached PG signal. The differentiated policy and action weights
            # remain the advanced policy constructed from base pi and Q.
            soft_values = self.advanced_q(batch.obs) - self.cfg.alpha * entropy_log_pi
            pi = log_pi.exp()
            value = (pi * soft_values).sum(-1, keepdim=True)
            actor_signal = soft_values - value  # exact policy-gradient centering
            q_mix = self.cfg.q_pg_uniform_mix
            q_probs = (1 - q_mix) * pi + q_mix / self.n_actions
            q_value = (q_probs * soft_values).sum(-1, keepdim=True)
            q_signal = soft_values - q_value
            if self.cfg.advanced_uniform_mix > 0:
                # Differentiate the MIXED policy, including the raw softmax
                # normalizer. Merely replacing expectation weights is not PG
                # of this policy. Uniform mass has no parameter derivative.
                raw_logp = F.log_softmax(aac_policy_logits(self.actor, self.q, batch.obs,
                    self.cfg.alpha, self.cfg.lambda_ratio), -1)
                raw_mean = (raw_logp.exp() * actor_signal).sum(-1, keepdim=True)
                ratio = (1 - self.cfg.advanced_uniform_mix) * (raw_logp - log_pi).exp()
                actor_signal = ratio * (actor_signal - raw_mean)
                q_signal = actor_signal
                q_probs = log_pi.exp()
        actor_terms = -actor_signal * F.log_softmax(self.actor(batch.obs), -1)
        # Rescale the Q PG channel by alpha: absorb the theoretical 1/alpha
        # into lr_pg_q to avoid amplification at small temperatures. With
        # changing alpha this is a temperature-dependent gradient rescaling.
        # A nonzero Q mix is an intentional surrogate modification. Both its
        # outer action weights and centering distribution are mu, making the
        # output-space coefficients sum to zero. This is not the exact policy
        # gradient of pi'; no separate gauge penalty is applied.
        q_terms = -q_signal * self.q(batch.obs)
        q_log_probs = q_probs.clamp_min(torch.finfo(q_probs.dtype).tiny).log()
        return (self.action_mean(actor_terms, log_pi, batch, self.cfg.pg_action_mode),
                self.action_mean(q_terms, q_log_probs, batch, self.cfg.pg_action_mode))

    def q_gauge_loss(self, obs):
        """Fix Q's policy-invariant state offset using the Q-PG distribution.

        mu and advanced_q are detached, so this term updates only base Q. In
        ideal function space it matches E_mu[Q] to E_mu[Q'] without directly
        constraining action-centered differences. Shared neural parameters can
        make that separation approximate rather than exact.
        """
        with torch.no_grad():
            pi = self.policy_log_probs(obs).exp()
            mix = self.cfg.q_pg_uniform_mix
            mu = (1 - mix) * pi + mix / self.n_actions
            target_mean = (mu * self.advanced_q(obs)).sum(-1)
        base_mean = (mu * self.q(obs)).sum(-1)
        error = base_mean - target_mean
        return 0.5 * error.square().mean(), error

    @torch.no_grad()
    def td_target(self, batch):
        # Avoid evaluating terminal next observations (which can be placeholders).
        target = batch.rewards.clone()
        live = batch.terminated == 0
        if live.any():
            obs = batch.next_obs[live]
            if self.cfg.q_bootstrap_source == "target_q":
                log_pi = self.target_policy_log_probs(obs)
                bootstrap = self.target_advanced_q
            else:
                log_pi = self.policy_log_probs(obs)
                bootstrap = self.q if self.cfg.q_bootstrap_source == "base_q" else self.advanced_q
            soft_values = bootstrap(obs) - self.cfg.alpha * log_pi
            if self.cfg.bootstrap_action_mode == "exact":
                value = (log_pi.exp() * soft_values).sum(-1)
            else:
                actions = Categorical(logits=log_pi).sample()
                value = soft_values.gather(1, actions[:, None]).squeeze(1)
            target[live] += self.cfg.gamma * value
        return target

    def fast_losses(self, batch):
        with torch.no_grad():
            log_pi = self.policy_log_probs(batch.obs)
            target = self.td_target(batch)
            weights = self.importance_weights(log_pi, batch)
        fast_log_pi = F.log_softmax(self.fast_actor(batch.obs), -1)
        if self.cfg.chasing_action_mode == "exact":
            coefficients = log_pi.exp()
            if self.cfg.chasing_fast_baseline:
                # Sum pi_fast * grad(log pi_fast) = 0. Detach is essential:
                # differentiating pi_fast here would add an entropy gradient.
                coefficients = coefficients - fast_log_pi.detach().exp()
            pi_loss = -(coefficients * fast_log_pi).sum(-1).mean()
        else:
            # Fresh target-policy samples: replay provides states, not actions.
            actions = Categorical(logits=log_pi).sample()
            selected_log_pi = fast_log_pi.gather(1, actions[:, None]).squeeze(1)
            coefficients = torch.ones_like(selected_log_pi)
            if self.cfg.chasing_fast_baseline:
                # Actions come from pi_prime, not pi_fast. Importance-correct
                # the zero-mean score term: E_pi_prime[(pi_fast/pi_prime)
                # * grad log pi_fast] = 0. Detach the entire coefficient.
                # This control variate may reduce OR increase variance; a large
                # ratio can be noisy. No clipping: it would bias the gradient.
                target_log_pi = log_pi.gather(1, actions[:, None]).squeeze(1)
                coefficients = 1 - (selected_log_pi.detach() - target_log_pi).exp()
            pi_loss = -(coefficients * selected_log_pi).mean()
        prediction = self.advanced_q(batch.obs).gather(1, batch.actions[:, None]).squeeze(1)
        # Current transition action is always sampled, even with exact actor sums.
        q_loss = (0.5 * weights * (prediction - target).square()).mean()
        return pi_loss, q_loss

    def _step(self, loss, optimizer, enabled, channel=None):
        optimizer.zero_grad(set_to_none=True)
        if enabled:
            loss.backward()
            if channel is not None and (self.cfg.max_grad_norm is not None or self.cfg.log_pg_diagnostics):
                params = [p for group in optimizer.param_groups for p in group["params"] if p.grad is not None]
                if self.cfg.max_grad_norm is not None:
                    norm = float(torch.nn.utils.clip_grad_norm_(
                        params, self.cfg.max_grad_norm, error_if_nonfinite=True))
                else:
                    norm = float(torch.linalg.vector_norm(torch.stack([
                        torch.linalg.vector_norm(p.grad.detach()) for p in params])))
                stats = self._grad_stats.setdefault(channel, {"steps": 0, "clipped": 0, "max": 0.0})
                stats["steps"] += 1
                stats["clipped"] += int(self.cfg.max_grad_norm is not None and norm > self.cfg.max_grad_norm)
                stats["max"] = max(stats["max"], norm)
                stats["norm"] = norm
            optimizer.step()
            optimizer.zero_grad(set_to_none=True)

    def update(self, batch: TransitionBatch, enable_pg: bool = True) -> dict[str, float]:
        """PG snapshot -> PG steps -> chase online pair -> Polyak updates.

        IS corrects action distributions only, not replay state visitation.
        The fast optimizers train only the online approximations. Chasing is
        the tau-controlled base-pair update toward that online pair.
        target_tau separately makes slow bootstrap copies of the online pair.
        """
        self.cfg.__post_init__()  # also validate externally changed alpha/config
        self._validate_entropy_target()
        batch = batch.to(self.device)
        if batch.actions.ndim != 1 or batch.rewards.shape != batch.actions.shape:
            raise ValueError("actions and rewards must have shape [batch]")
        if batch.terminated.shape != batch.actions.shape or not torch.all(
            (batch.terminated == 0) | (batch.terminated == 1)
        ):
            raise ValueError("terminated must be a binary [batch] tensor")
        # Preflight before any mutations.
        if self.cfg.use_importance_sampling:
            if batch.behavior_log_probs is None or batch.behavior_log_probs.shape != batch.actions.shape:
                raise ValueError("IS requires behavior_log_probs of shape [batch]")
            if not torch.isfinite(batch.behavior_log_probs).all() or (batch.behavior_log_probs > 0).any():
                raise ValueError("invalid behavior log probabilities")
        for optimizer, name in ((self.pg_pi_optim, "lr_pg_pi"), (self.pg_q_optim, "lr_pg_q"),
                                (self.fast_pi_optim, "lr_fast_pi"), (self.fast_q_optim, "lr_fast_q")):
            for group in optimizer.param_groups:
                scale = (1 - self.cfg.lambda_ratio) if name == "lr_pg_pi" else (
                    self.cfg.lambda_ratio if name == "lr_pg_q" else 1.0)
                # Design decision: keep lambda factors in optimizer LRs, not losses.
                # Adam can cancel constant gradient scales; LR scaling controls
                # the actual channel step size after moment normalization.
                group["lr"] = getattr(self.cfg, name) * scale
        diagnostics = self.pg_diagnostics(batch.obs) if self.cfg.log_pg_diagnostics else {}
        def flat(module):
            return torch.cat([p.detach().flatten() for p in module.parameters()]).clone()
        if self.cfg.log_update_diagnostics:
            actor_before, q_before = flat(self.actor), flat(self.q)
        pi_pg, q_pg = self.pg_losses(batch)
        q_gauge, q_gauge_error = self.q_gauge_loss(batch.obs)
        q_pg_total = q_pg + self.cfg.q_gauge_coef * q_gauge
        self._step(pi_pg, self.pg_pi_optim,
                   enable_pg and self.cfg.lr_pg_pi > 0 and self.cfg.lambda_ratio < 1, "pg_pi")
        self._step(q_pg_total, self.pg_q_optim,
                   enable_pg and self.cfg.lr_pg_q > 0 and self.cfg.lambda_ratio > 0, "pg_q")
        if self.cfg.log_update_diagnostics:
            actor_after_pg, q_after_pg = flat(self.actor), flat(self.q)
        pi_fast, q_fast = self.fast_losses(batch)
        self._step(pi_fast, self.fast_pi_optim, self.cfg.lr_fast_pi > 0, "fast_pi")
        self._step(q_fast, self.fast_q_optim, self.cfg.lr_fast_q > 0, "fast_q")
        if self.cfg.log_update_diagnostics:
            actor_pg_delta = actor_after_pg - actor_before
            q_pg_delta = q_after_pg - q_before
            actor_polyak_delta = self.cfg.tau * (flat(self.fast_actor) - actor_after_pg)
            q_polyak_delta = self.cfg.tau * (flat(self.advanced_q) - q_after_pg)
        soft_update(self.fast_actor, self.actor, self.cfg.tau)
        soft_update(self.advanced_q, self.q, self.cfg.tau)
        soft_update(self.fast_actor, self.target_actor, self.cfg.target_tau)
        soft_update(self.advanced_q, self.target_advanced_q, self.cfg.target_tau)
        metrics = {name: loss.detach().item() for name, loss in
                (("pg_pi_loss", pi_pg), ("pg_q_loss", q_pg),
                 ("q_gauge_loss", q_gauge), ("pg_q_total_loss", q_pg_total),
                 ("fast_pi_loss", pi_fast), ("fast_q_loss", q_fast))}
        metrics["q_gauge_error_abs_mean"] = q_gauge_error.detach().abs().mean().item()
        metrics["pg_enabled"] = float(enable_pg)
        for channel, stats in self._grad_stats.items():
            metrics[f"{channel}_grad_norm"] = stats["norm"]
            metrics[f"{channel}_grad_norm_max"] = stats["max"]
            metrics[f"{channel}_clip_fraction"] = stats["clipped"] / stats["steps"]
        if self.cfg.log_update_diagnostics:
            def delta_metrics(prefix, pg_delta, polyak_delta, reference):
                pg_norm = torch.linalg.vector_norm(pg_delta)
                polyak_norm = torch.linalg.vector_norm(polyak_delta)
                ref_norm = torch.linalg.vector_norm(reference).clamp_min(1e-30)
                denom = (pg_norm * polyak_norm).clamp_min(1e-30)
                return {
                    f"{prefix}_pg_step_norm": float(pg_norm),
                    f"{prefix}_polyak_step_norm": float(polyak_norm),
                    f"{prefix}_total_step_norm": float(torch.linalg.vector_norm(pg_delta + polyak_delta)),
                    f"{prefix}_pg_relative_step": float(pg_norm / ref_norm),
                    f"{prefix}_polyak_relative_step": float(polyak_norm / ref_norm),
                    f"{prefix}_polyak_to_pg_ratio": float(polyak_norm / pg_norm.clamp_min(1e-30)),
                    f"{prefix}_pg_polyak_cosine": float(torch.dot(pg_delta, polyak_delta) / denom),
                }
            metrics.update(delta_metrics("actor", actor_pg_delta, actor_polyak_delta, actor_after_pg))
            metrics.update(delta_metrics("q", q_pg_delta, q_polyak_delta, q_after_pg))
        metrics.update(diagnostics)
        metrics.update(self.update_temperature(batch.obs))
        return metrics


==> anc/supplementary/historical_sources/a37324d4a09c0783/aac_experiments/runners/train_discrete.py <==
"""One Gymnasium discrete AAC experiment, launched by the sweep runner."""
from __future__ import annotations

import argparse
from dataclasses import asdict, dataclass
import json
from pathlib import Path
import random
import time

import gymnasium as gym
import numpy as np
import torch

from aac_experiments.algorithms.aac_discrete import AACDiscreteAgent, AACDiscreteConfig, ReplayBuffer


@dataclass
class TrainConfig:
    total_timesteps: int = 100_000
    learning_starts: int = 1_000
    # Chasing still trains during this initial interval; only PG is suppressed.
    pg_warmup_steps: int = 0
    train_frequency: int = 1
    gradient_steps: int = 1
    eval_frequency: int = 5_000
    eval_episodes: int = 10
    eval_max_steps: int = 10_000
    eval_deterministic: bool = False
    log_frequency: int = 1_000
    device: str = "cpu"
    torch_threads: int = 1
    alpha_final: float | None = None  # linear schedule, initial value is algorithm.alpha
    random_warmup_steps: int = 0  # uniform actions for exactly the first N transitions
    bootstrap_truncation: bool = True  # False reproduces historical timeout-as-terminal targets
    # Legacy fixed collection epsilon. When present it overrides the schedule
    # in AACDiscreteConfig so saved pre-schedule specs remain exactly reproducible.
    exploration_epsilon: float | None = None
    # Optional evaluation checkpoints. These are intended for post-hoc policy
    # path analysis, not exact training resume.
    snapshot_steps: tuple[int, ...] = ()

    def __post_init__(self):
        if type(self.random_warmup_steps) is not int or self.random_warmup_steps < 0:
            raise ValueError("random_warmup_steps must be a nonnegative integer")
        if type(self.bootstrap_truncation) is not bool:
            raise ValueError("bootstrap_truncation must be a boolean")
        if self.exploration_epsilon is not None and (
            not np.isfinite(self.exploration_epsilon)
            or not 0 <= self.exploration_epsilon <= 1
        ):
            raise ValueError("exploration_epsilon must be finite and in [0, 1]")
        self.snapshot_steps = tuple(self.snapshot_steps)
        if any(type(step) is not int or step <= 0 or step > self.total_timesteps
               for step in self.snapshot_steps):
            raise ValueError("snapshot_steps must be positive integers within total_timesteps")
        if len(set(self.snapshot_steps)) != len(self.snapshot_steps):
            raise ValueError("snapshot_steps must not contain duplicates")
        for key in ("total_timesteps", "train_frequency", "gradient_steps", "eval_frequency",
                    "eval_episodes", "eval_max_steps", "log_frequency", "torch_threads"):
            if type(getattr(self, key)) is not int or getattr(self, key) <= 0:
                raise ValueError(f"{key} must be a positive integer")
        if type(self.learning_starts) is not int or self.learning_starts < 0:
            raise ValueError("learning_starts must be a nonnegative integer")
        if type(self.pg_warmup_steps) is not int or self.pg_warmup_steps < 0:
            raise ValueError("pg_warmup_steps must be a nonnegative integer")
        if self.alpha_final is not None and (not np.isfinite(self.alpha_final) or self.alpha_final <= 0):
            raise ValueError("alpha_final must be finite and positive")


def write_json(path, data):
    path = Path(path)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(data, indent=2, allow_nan=False) + "\n")
    temporary.replace(path)


def normalize_algorithm_config(config):
    """Read pre-rename sweep specs without retaining legacy names internally."""
    config = dict(config)
    for old, new in (("lr_chasing_pi", "lr_fast_pi"),
                     ("lr_chasing_q", "lr_fast_q")):
        if old in config:
            if new in config:
                raise ValueError(f"spec contains both {old} and {new}")
            config[new] = config.pop(old)
    # Specs expanded before gauge fixing was introduced must retain their
    # original ungauged behavior even after the dataclass default changes.
    config.setdefault("q_gauge_coef", 0.0)
    return config


def checkpoint_payload(agent, spec, algorithm, step):
    """Networks and optimizer state for evaluation and approximate resume."""
    return {
        "spec": spec, "algorithm": asdict(algorithm), "step": step,
        "temperature": {"log_alpha": agent.log_alpha.detach().cpu(),
                        "optimizer": agent.alpha_optim.state_dict()},
        "architecture": "aac_discrete_online_target_v2",
        "networks": {name: getattr(agent, name).state_dict() for name in
                     ("actor", "q", "fast_actor", "advanced_q",
                      "target_actor", "target_advanced_q")},
        "optimizers": {name: getattr(agent, name).state_dict() for name in
                       ("pg_pi_optim", "pg_q_optim", "fast_pi_optim", "fast_q_optim")},
    }


def evaluate(agent, env, cfg, seed):
    """Use a separate env and restore torch RNG so evaluation cannot affect training."""
    results = {}
    devices = [agent.device.index or 0] if agent.device.type == "cuda" else []
    with torch.random.fork_rng(devices=devices):
        for policy in ("pi", "advanced_pi"):
            torch.manual_seed(seed)
            returns, lengths, capped = [], [], 0
            for episode in range(cfg.eval_episodes):
                obs, _ = env.reset(seed=seed + episode)
                score = 0.
                for length in range(1, cfg.eval_max_steps + 1):
                    action = agent.act(obs, policy=policy, deterministic=cfg.eval_deterministic)
                    obs, reward, terminated, truncated, _ = env.step(action)
                    score += float(reward)
                    if terminated or truncated:
                        break
                else:
                    capped += 1
                returns.append(score)
                lengths.append(length)
            results[policy] = {"returns": returns, "lengths": lengths,
                               "mean_return": float(np.mean(returns)),
                               "std_return": float(np.std(returns)), "capped_episodes": capped}
    return results


def train(spec, output):
    spec = dict(spec)
    spec["algorithm"] = normalize_algorithm_config(spec["algorithm"])
    cfg = TrainConfig(**spec["training"])
    algorithm = AACDiscreteConfig(**spec["algorithm"])
    if algorithm.use_target_entropy and cfg.alpha_final is not None:
        raise ValueError("auto alpha and alpha_final schedule are mutually exclusive")
    seed = spec["seed"]
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.set_num_threads(cfg.torch_threads)
    output = Path(output)
    output.mkdir(parents=True, exist_ok=True)
    env = gym.make(spec["env_id"])
    eval_env = gym.make(spec["env_id"])
    started = time.time()
    try:
        if not isinstance(env.action_space, gym.spaces.Discrete) or env.action_space.start != 0:
            raise ValueError("runner requires zero-based Discrete actions")
        if not isinstance(env.observation_space, gym.spaces.Box) or len(env.observation_space.shape) != 1:
            raise ValueError("runner requires vector Box observations")
        agent = AACDiscreteAgent(env.observation_space.shape[0], env.action_space.n, algorithm, cfg.device)
        replay = ReplayBuffer(algorithm.buffer_size, env.observation_space.shape[0])
        obs, _ = env.reset(seed=seed)
        episode_return, episode_length, updates = 0., 0, 0
        evaluation_seed = (seed + 1_000_000) % (2**32)
        initial_alpha = algorithm.alpha
        latest = {}
        with (output / "metrics.jsonl").open("w") as log:
            def emit(record):
                log.write(json.dumps(record, allow_nan=False) + "\n")
                log.flush()
            if algorithm.log_pg_diagnostics:
                emit({"type": "initial_diagnostics", "step": 0, "state_source": "initial_reset",
                      **agent.pg_diagnostics(torch.as_tensor(obs, dtype=torch.float32, device=agent.device).reshape(1, -1))})
            evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
            emit({"type": "evaluation", "step": 0, "alpha": algorithm.alpha, "policies": evaluations})
            for step in range(1, cfg.total_timesteps + 1):
                if cfg.alpha_final is not None:
                    fraction = (step - 1) / max(1, cfg.total_timesteps - 1)
                    algorithm.alpha = initial_alpha + fraction * (cfg.alpha_final - initial_alpha)
                # Uniform warmup is independent of the optimizer start step.
                schedule_step = max(0, step - cfg.random_warmup_steps)
                scheduled_epsilon = algorithm.exploration_epsilon(schedule_step)
                epsilon = (1.0 if step <= cfg.random_warmup_steps else
                           (cfg.exploration_epsilon if cfg.exploration_epsilon is not None
                            else scheduled_epsilon))
                action, log_prob = agent.act_with_log_prob(obs, exploration_epsilon=epsilon)
                next_obs, reward, terminated, truncated, _ = env.step(action)
                # Ablation only: optionally treat timeout as terminal for TD.
                # Keep actual environment flags in episode logs for success counts.
                td_terminal = terminated or (truncated and not cfg.bootstrap_truncation)
                replay.add(obs, action, reward, next_obs, td_terminal, log_prob)
                obs = next_obs
                episode_return += float(reward)
                episode_length += 1
                if terminated or truncated:
                    emit({"type": "episode", "step": step, "return": episode_return,
                          "length": episode_length, "terminated": bool(terminated), "truncated": bool(truncated)})
                    obs, _ = env.reset()
                    episode_return, episode_length = 0., 0
                if step >= cfg.learning_starts and replay.size >= algorithm.batch_size and step % cfg.train_frequency == 0:
                    for _ in range(cfg.gradient_steps):
                        latest = agent.update(
                            replay.sample(algorithm.batch_size, agent.device),
                            enable_pg=step > cfg.pg_warmup_steps,
                        )
                        updates += 1
                        if not all(np.isfinite(v) for v in latest.values()):
                            raise FloatingPointError(f"nonfinite loss at step {step}: {latest}")
                if step % cfg.log_frequency == 0 or (algorithm.log_pg_diagnostics and cfg.learning_starts <= step <= cfg.learning_starts + 100):
                    emit({"type": "training", "step": step, "updates": updates,
                          "alpha": algorithm.alpha, "exploration_epsilon": epsilon, **latest})
                if step % cfg.eval_frequency == 0 or step == cfg.total_timesteps:
                    evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
                    emit({"type": "evaluation", "step": step, "alpha": algorithm.alpha, "policies": evaluations})
                    print(f"step={step} updates={updates} pi={evaluations['pi']['mean_return']:.1f} "
                          f"advanced_pi={evaluations['advanced_pi']['mean_return']:.1f}", flush=True)
                if step in cfg.snapshot_steps:
                    torch.save(checkpoint_payload(agent, spec, algorithm, step),
                               output / f"checkpoint_step_{step}.pt")
        # Evaluation/reuse checkpoint; not a promise of exact mid-episode training resume.
        torch.save(checkpoint_payload(agent, spec, algorithm, cfg.total_timesteps),
                   output / "checkpoint.pt")
        result = {"status": "complete", "spec": spec, "updates": updates,
                  "elapsed_sec": time.time() - started, "final_evaluation": evaluations,
                  "versions": {"torch": torch.__version__, "numpy": np.__version__, "gymnasium": gym.__version__}}
        write_json(output / "result.json", result)
        return result
    finally:
        env.close()
        eval_env.close()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--spec", required=True, type=Path)
    parser.add_argument("--output", required=True, type=Path)
    args = parser.parse_args()
    train(json.loads(args.spec.read_text()), args.output)


if __name__ == "__main__":
    main()


==> anc/supplementary/historical_sources/f7b405d037d36ff4/aac_experiments/algorithm.md <==
# AAC Algorithm

This document is the source of truth for AAC. Sections 1–6 describe the general
framework, including continuous actions. Section 7 specifies the initial finite
discrete implementation in `algorithms/aac_discrete.py`. Older options notes and
unfinished implementations do not override this document.

## 1. Objects and soft-value convention (general)

The base pair consists of neural networks `(pi_theta, Q_phi)`.

- `pi_theta` is the base policy.
- `Q_phi` is a learned **policy-generator variable**, in soft-action-value form.
  It is NOT defined as `Q^{pi_theta}` or as a cumulative return. Its role is to
  construct and optimize the advanced policy. Chasing toward a critic does not
  change this definition.
- `alpha > 0` is the entropy temperature; `lambda in [0,1]` is the interpolation
  coefficient.
- `pi'` is the policy induced by the base pair.
- `Q' = Q_soft^{pi'}` denotes the true advanced-policy soft critic. A network
  `Q_bar_phi` or a sample target is an estimate of this object, not an exact value.
- `rho'` denotes the discounted state visitation measure under `pi'` (up to an
  overall normalization absorbed into the learning rate).

For a policy `mu`, the soft-value convention is

```math
Q^\mu(s,a)=\mathbb E[r_t+\gamma V^\mu(s_{t+1})\mid s_t=s,a_t=a],
\qquad
V^\mu(s)=\mathbb E_{a\sim\mu}[Q^\mu(s,a)-\alpha\log\mu(a|s)],
\qquad
A^\mu(s,a)=Q^\mu(s,a)-V^\mu(s).
```

Terminal states have no continuation value. The current action's entropy is
included in `V`, not in `Q`; `Q` includes future entropy. In particular,

```math
V'(s)=\mathbb E_{\pi'}[Q'(s,a)-\alpha\log\pi'(a|s)],
\qquad A'(s,a)=Q'(s,a)-V'(s).
```

These return interpretations apply to actual policy values, especially `Q'`;
they do not impose a return interpretation on the free variable `Q_phi`.
We use a single soft-Q representation. Separate reward/cumulative-entropy
critics are outside the current design; no `entropy_mode="separate"` is used.

## 2. Advanced policy (general)

```math
\pi'_\lambda(a|s)=\frac{1}{Z_\lambda(s)}
\pi_\theta(a|s)^{1-\lambda}
\exp\left(\frac{\lambda}{\alpha}Q_\phi(s,a)\right).
```

For finite discrete actions, `Z` is a sum over actions. For continuous actions,
`pi` is a density and `Z` is the corresponding integral; existence of this
integral and a tractable sampling/normalization method must be established.

If the special condition `Q_phi = Q_soft^pi` holds, this construction has a soft
policy-improvement interpretation. This condition is not an invariant or a
requirement of AAC. Otherwise `pi'` need not outperform `pi`.

AAC combines two channels:

1. **PG AAC:** directly improve the induced policy `pi'` through its dependence
   on both base networks.
2. **Chasing AAC:** move the base pair toward the advanced pair `(pi', Q')`.

PG alone does not identify a unique base pair. For example, for `lambda > 0`
and a uniform finite-action base policy, `Q_phi = Q_soft^*/lambda` induces the
soft-optimal policy without making the base pair itself optimal.

## 3. PG AAC (general)

Using expectation notation for both sums and integrals,

```math
\delta J(\pi')=
\mathbb E_{s\sim\rho',a\sim\pi'}
\left[\delta\log\pi'(a|s)\,g(s,a)\right],
\qquad g=A'-\alpha\log\pi'.
```

The soft-value convention gives `E_pi'[g]=0`. Also,

```math
\delta\log\pi'=(1-\lambda)\delta\log\pi_\theta
+\frac{\lambda}{\alpha}\delta Q_\phi-\delta\log Z_\lambda.
```

The normalizer contribution therefore cancels in the exact action expectation:

```math
\Delta\theta_{PG}\propto(1-\lambda)
\mathbb E_{\rho',\pi'}[\nabla_\theta\log\pi_\theta\,g],
\qquad
\Delta\phi_{PG}\propto\frac{\lambda}{\alpha}
\mathbb E_{\rho',\pi'}[\nabla_\phi Q_\phi\,g].
```

All estimates of `g` are stop-gradient targets. In these separated surrogate
losses, action probabilities/IS weights are detached too: only `log pi_theta`
and `Q_phi` receive the respective gradient. This is a score-function gradient,
not differentiation through the critic evaluation or the advantage estimator.

With a learned advanced critic, compute

```math
\hat V'(s)=\mathbb E_{\pi'}[Q_{\bar\phi}(s,a)-\alpha\log\pi'(a|s)],
\qquad
\hat g=\operatorname{sg}(Q_{\bar\phi}-\hat V'-\alpha\log\pi').
```

An approximate critic introduces evaluation error. A sample/Bellman target in
place of this critic also requires a specified PG estimator; a single TD target
is not automatically an exact `Q^{pi'}`.

## 4. Chasing AAC and representations (general)

The conceptual movement is `(pi, Q) -> (pi', Q')`. The two sides can have
independent representations.

### Direct base-policy fitting (general alternative)

When `pi'` is computed directly, train the base actor by minimizing

```math
L_{chasing,\pi}=-\mathbb E_{s\sim\rho',a\sim\operatorname{sg}(\pi')}
[\log\pi_\theta(a|s)].
```

In this alternative, `lr_fast_pi` is the base actor's learning rate. The entire target policy is
detached. This is forward-KL/cross-entropy fitting, not a signed IS-CE loss.

### Parameterized advanced policy (used in the discrete implementation)

A separate `pi_bar_theta` **distills the computed policy** `pi'`, for example by
cross-entropy. It is not an independently optimized replacement definition of
`pi'`. `lr_fast_pi` trains this approximation and base parameters follow via
`theta <- (1-tau) theta + tau bar_theta`, using compatible architectures.

A variant using this approximation for sampling or advanced-value estimation
must explicitly state where the approximation replaces the computed policy and
which policy its critic evaluates. This can matter for continuous actions. The
discrete implementation instantiates `fast_actor` to distill `pi'`, but still
uses the exact computed `pi'` for collection, PG evaluation, and TD targets.
The fast actor starts as an independent copy of the base actor. Both actor
and Q use the same `tau` for parameter Polyak updates; the base pair also
receives PG, so neither is a pure slow target network.

### Non-parameterized advanced critic (general alternative)

Estimate advanced values with samples/Bellman targets and train base `Q` toward
detached targets using `lr_fast_q`. The bootstrap source and PG evaluation
estimator must be specified. This alternative is not in the initial discrete
implementation.

### Parameterized advanced critic

Maintain `Q_bar_phi` to evaluate `pi'`. Train it with `lr_fast_q` using a
semi-gradient TD loss on observed transitions:

```math
y=r+\gamma(1-d)\mathbb E_{a'\sim\pi'(\cdot|s')}
[Q_{boot}(s',a')-\alpha\log\pi'(a'|s')],
\qquad
L_{chasing,Q}=\tfrac12\mathbb E[(Q_{\bar\phi}(s,a)-\operatorname{sg}(y))^2].
```

The expectation over observed `(s,a)` may be action-IS weighted as specified in
Section 7. The bootstrap option is independent of the representation:

- `q_bootstrap_source="advanced_q"`: use `Q_bar_phi` (default).
- `q_bootstrap_source="base_q"`: use `Q_phi` as a lagged approximation.

Both use `pi'` for next-action probabilities and entropy. Base `Q` also receives
PG, so it is not a pure slow target network, even though chasing makes it follow
`Q_bar_phi`.

After training, move the base network by

```math
\phi\leftarrow(1-\tau)\phi+\tau\bar\phi.
```

`lr_fast_q` controls advanced-critic learning; `tau` independently controls
base-Q following. There is no additional `use_polyak` flag. Setting the learning
rate to zero freezes critic training but does not disable Polyak following;
set `tau=0` too to disable the entire Q chasing channel.

## 5. Combining channels (general)

Use separate optimizers for PG actor, PG generator, chasing actor, and chasing
critic, with `lr_pg_pi`, `lr_pg_q`, `lr_fast_pi`, and `lr_fast_q`.
Sequential alternating updates are acceptable. Separate adaptive optimizers are
not mathematically equivalent to a single optimizer on a weighted loss sum.
Record the update order. Chasing targets must not be differentiated through.

Learning rates and `tau` control different operations; a learning-rate ratio
alone does not specify total Q chasing strength when Polyak is used.

## 6. Limiting cases (general)

- `lambda=0`: `pi'=pi`; generator PG vanishes, actor PG becomes the usual soft
  policy gradient. Direct base-policy fitting has zero exact gradient.
  Fast-policy distillation can still have a nonzero gradient if the fast actor
  lags behind the base actor; distillation and Polyak remain active.
- `lambda=1`: `pi'` is induced solely by `Q_phi`; actor PG vanishes. Actor
  chasing can still train the base actor. The generator signal is
  `Q' - V' - Q_phi + alpha log Z`.

The shorthand `A - log pi` is valid only for `alpha=1`; generally use
`A - alpha log pi` (or consistently rescale the entire signal by `alpha`).

## 7. Initial discrete implementation

This section is specific to finite discrete actions and vector observations.
It fixes computed `pi'`, a fast distillation actor, a separate advanced critic, and the unified soft-Q
representation. Representation flags for unsupported alternatives are omitted.

### Exact construction and PG losses

```math
\log\pi'=\operatorname{logsoftmax}
\left((1-\lambda)\log\pi_\theta+\lambda Q_\phi/\alpha\right).
```

Compute `hat V'` by enumerating all actions, even when the outer PG loss samples
an action. This ensures exact centering relative to the estimated critic.
For exact action integration, the minimizing surrogate losses are

```math
L_{PG,\pi}=-(1-\lambda)\mathbb E_s\sum_a
\operatorname{sg}(\pi'(a|s)\hat g(s,a))\log\pi_\theta(a|s),
\qquad
L_{PG,Q}=-\lambda\mathbb E_s\sum_a
\operatorname{sg}(\pi'(a|s)\hat g(s,a))Q_\phi(s,a).
```

The implementation rescales only the Q PG gradient by `alpha`, absorbing
the theoretical `1/alpha` into `lr_pg_q`. The general derivation in Section 3
is unchanged. This avoids amplifying this channel at small temperatures.
With adaptive alpha, this is a temperature-dependent rescaling, not a fixed
learning-rate conversion. With Adam, gradient rescaling is not generally
identical to learning-rate rescaling because of moment normalization.

### Collection, action expectations, and IS

- `behavior_policy`: `"pi"` or `"advanced_pi"` (default).
- `pg_action_mode`: `"exact"` (default) or `"sample"`.
- `chasing_action_mode`: `"exact"` (default) or `"sample"`; applies to actor CE.
- `bootstrap_action_mode`: `"exact"` (default) or `"sample"` for the TD target's
  next action. Sample mode draws a fresh action from current `pi'`, so no IS is
  needed for this next-action expectation.
- `use_importance_sampling`: defaults to true; weights sampled current actions
  by `exp(log pi'(a|s) - behavior_log_prob)`.
- `importance_clip`: optional positive upper bound, default `None`; clipping
  introduces bias. Weights are detached and are not self-normalized.

For PG and actor chasing, exact mode sums over `pi'` and requires no action IS.
PG sample mode gathers the **stored behavior action**, applying IS if enabled.
Actor chasing sample mode draws a **fresh action from current computed pi'**
at each replay state and minimizes `-log pi_fast(a|s)`, without action IS.
In exact mode it minimizes `-sum_a stopgrad(pi'(a|s)) log pi_fast(a|s)`.
Only fast-actor parameters receive CE gradients.
For the advanced critic's TD loss, the current action is always the observed
transition action; IS applies when enabled regardless of actor action modes.
Exact next-action integration does not make the current-action TD loss exact.
All-action TD regression would require transitions/targets for every action.

Store the action's actual collection-time log probability, including when data
were collected under older policies. Do not reconstruct it using the current
behavior network. Disabling IS accepts a behavior-action-weighted approximation
for sampled losses.

The draft uses the batch/replay state distribution. Action IS does NOT correct
it to `rho'`. This is an explicitly approximate state-distribution objective;
no discounted occupancy correction is implemented. Exact discrete action sums
do not remove this distinction.

### Update order and defaults

Each update performs:

1. Compute detached PG evaluation signals from the current advanced critic and
   induced policy. Compute both PG losses from the same base snapshot.
2. Step the separate actor-PG and generator-PG optimizers.
3. Recompute detached chasing policy and TD targets using the updated base pair.
4. Step the fast-actor CE and advanced-critic TD optimizers.
5. Polyak-update base `pi` toward `fast_actor`, and base `Q` toward advanced `Q`,
   both with `tau`. PG acts only on the base pair; CE/TD act only on the fast pair.

The fast actor and advanced critic start as copies of base `pi` and `Q`; all networks have independent
parameters. Defaults: `gamma=0.99`, `alpha=0.2`, `lambda_ratio=0.1`, `tau=0.005`,
`lr_pg_pi=lr_pg_q=lr_fast_pi=3e-4`, `lr_fast_q=1e-3`.
Zero learning rates skip optimizer steps. At lambda endpoints, identically zero
PG channels are skipped to prevent Adam momentum from moving their parameters;
fast-actor chasing remains active even at `lambda=0` because the fast actor
may lag behind the base actor. `lr_fast_pi` controls fast-actor fitting, not
a direct base-actor optimizer. Zero fast learning rates do not disable Polyak;
`tau=0` disables following for both base networks.

`alpha` is fixed by default and may be changed explicitly between updates.
Optional `use_target_entropy=true` enables a separate Adam optimizer for
`log_alpha`, initialized from `alpha`, with `lr_alpha=3e-4`. In this mode an
explicit `target_entropy` in absolute nats is required, in [0, log(n_actions)].
The value is not a fraction of the maximum entropy.

After PG, chasing and Polyak updates, compute the exact advanced-policy entropy
on batch states, detach it, and minimize
`L_alpha = log_alpha * stopgrad(mean(H(pi')) - target_entropy)`.
Entropy above target decreases alpha; below target increases alpha. No gradients
from this controller flow into actor or either Q network, nor through pi's
explicit dependence on alpha. This is SAC-style feedback applied to AAC, not a
full derivative of an alpha-dependent objective or a convergence guarantee.
The new alpha is used by the next collection/update. The mean constraint is over
batch states, not per state. Alpha must remain finite and strictly positive.
`lr_alpha=0` freezes the controller. Logs include current alpha, pre-temperature-
update advanced entropy, entropy error and alpha loss (the latter two when enabled).
A temperature change also changes the induced policy and critic evaluation target.

### API and boundaries

`AACDiscreteAgent.act_with_log_prob(obs)` returns `(action, behavior_log_prob)`.
`ReplayBuffer.add(obs, action, reward, next_obs, terminated, behavior_log_prob)`
stores a transition. `sample(batch_size)` returns a `TransitionBatch`, consumed
by `agent.update(batch)`. Set `terminated` only for true environment termination;
bootstrap across time-limit truncations using the final pre-reset observation.

`act(obs, policy="pi" | "advanced_pi", deterministic=False)` supports evaluating
both policies; report both. Deterministic argmax evaluation is optional and must
be distinguished from stochastic policy evaluation.

The algorithm module supplies networks, collection actions, replay, and update
logic. `runners/train_discrete.py` provides Gymnasium training and evaluation;
`scripts/run_discrete_sweep.py` expands configuration grids and seeds, recording
logs, final checkpoints, source provenance, and aggregate results. See README.md
for commands. The runner optionally schedules alpha linearly or tunes it to target entropy
(these modes are mutually exclusive). Image observations, action masks, and continuous-action integration
remain outside its scope. Legacy IS-CE configs are rejected explicitly.

## 8. Continuous-action extension

`algorithms/aac_continuous.py` implements the initial continuous version. The
base policy and fast policy are diagonal squashed Gaussians with the environment
action bounds. The base pair defines only the unnormalized advanced density

```math
\log\tilde\pi'(a|s)=(1-\lambda)\log\pi(a|s)
                     +\frac{\lambda}{\alpha}Q(s,a).
```

This density can be multimodal even though both parameterized actors are
Gaussian. The fast actor is a tractable approximation and is trained by the
reverse-KL projection

```math
\alpha D_{KL}(\pi_{fast}\Vert\pi')
=\mathbb E_{a\sim\pi_{fast}}
 [\alpha\log\pi_{fast}(a|s)
  -\alpha(1-\lambda)\log\pi(a|s)-\lambda Q(s,a)] + C(s).
```

The unknown normalizer is contained in `C(s)` and has no fast-actor gradient.
Base actor and Q parameters are detached in this loss while action derivatives
are retained for the reparameterization gradient. Reverse KL is the default
because it needs samples only from `pi_fast`; forward KL would require direct
samples from the generally intractable `pi'` or importance/MCMC approximations.

Continuous PG uses `K=pg_action_samples` fresh actions from `pi_fast` at each
replay state. With

```math
u(s,a)=Q_{fast}(s,a)-\alpha\log\tilde\pi'(a|s),
```

the detached signal is centered across the K actions using a leave-one-out
baseline. Centering removes both an ordinary state baseline and the unknown
`alpha log Z(s)` term. The two unscaled surrogates are

```math
L_{PG,\pi}=-\mathbb E[\operatorname{sg}(u-\bar u)\log\pi(a|s)],
\qquad
L_{PG,Q}=-\mathbb E[\operatorname{sg}(u-\bar u)Q(s,a)].
```

As in the discrete implementation, `(1-lambda)` and `lambda` scale the two Adam
learning rates. At `lambda=0` the Q-PG optimizer is skipped and the actor channel
is soft PG. At `lambda=1` the actor-PG optimizer is skipped. Because `pi_fast`
approximates rather than exactly samples `pi'`, these are Monte Carlo,
function-approximation counterparts of the ideal endpoint updates.

Collection uses `pi_fast` by default; the API name `advanced_pi` is an alias for
that executable approximation. `Q_fast` is therefore trained as a critic of
`pi_fast`, and its TD bootstrap uses `pi_fast`, or the paired slow target actor
and critic when `q_bootstrap_source=target_q`. This makes explicit the
approximation `Q_fast approximately Q^{pi_fast} approximately Q^{pi'}`.

The update switches have the same interpretation as in the discrete version:

- PG-only: `tau=0`, while both fast networks continue training.
- Chasing-only: set `lr_pg_pi=lr_pg_q=0` and use `tau>0`.
- Combined: enable the PG learning rates and use `tau>0`.

At `lambda=0`, `pi'=pi`; chasing-only consequently has no policy-improvement
force. PG-only remains meaningful because the base actor is moved by soft PG and
the fast actor tracks it. `lr_fast_pi` and `lr_fast_q` control approximation
speed; `tau` alone controls fast-to-base chasing. `target_tau` independently
controls the slow bootstrap pair.


### PG channel scaling with Adam (2026-09-11)

The discrete implementation now returns unscaled PG surrogates:
`L_pi = -E[stopgrad(g) log pi]`, `L_Q = -E[stopgrad(g) Q]`,
with detached action weights. The theoretical factors in Section 3 are unchanged,
but `(1-lambda)` and `lambda` are applied to Adam learning rates instead of losses:
`effective_lr_pg_pi = lr_pg_pi * (1-lambda)` and
`effective_lr_pg_q = lr_pg_q * lambda`. The previously removed `1/alpha`
factor remains omitted. This is intentionally different under Adam: channel
scaling acts after adaptive moment normalization. Endpoint optimizer steps are
still skipped; an unscaled endpoint surrogate itself need not have zero gradient.
Chasing learning rates, policy construction, critic targets and Polyak are unchanged.

### Discrete collection exploration (2026-09-12)

The discrete runner supports `training.exploration_epsilon` (default 0). Collection samples from `(1-epsilon) * behavior_policy + epsilon / n_actions`; this changes neither the advanced target policy nor evaluation. Replay stores the full mixture log-probability for optional action importance sampling. Time-limit truncations still bootstrap. The MountainCar chasing-only comparison uses epsilon=0.02 with all other settings inherited from the 2026-09-10 chasing-only run.

### Gradient clipping experiment (2026-09-12)

`max_grad_norm` optionally clips each enabled PG/chasing network gradient by its L2 norm before its optimizer step; default `None` preserves prior behavior. The chasing-only MountainCar comparison uses 10, alpha=0.2 and collection epsilon=0.02. Actor CE and truncation bootstrapping are unchanged. Metrics report the pre-clipping norm, cumulative maximum and cumulative clipping fraction per channel. Temperature optimization is separate and is not clipped by this option.

### Exact fast-policy CE baseline (2026-09-12)

`chasing_fast_baseline=True` replaces exact CE coefficients with `stopgrad(pi_prime - pi_fast)`. The subtracted score-function term sums to zero at each state, so the mathematical gradient is unchanged, including before Adam. Loss values differ; floating-point gradients need not be bitwise identical. This is not the old slow-policy IS-CE baseline. The comparison run uses alpha=0.2, epsilon=0.02 and no gradient clipping.

### Sampled fast-policy baseline (2026-09-12)

The exact-baseline experiment was stopped at user request; exact subtraction offers no variance reduction. `chasing_fast_baseline` also supports sampled CE: for fresh actions a~pi_prime, use detached coefficient `1 - pi_fast(a|s)/pi_prime(a|s)` multiplying `-log pi_fast(a|s)`. Its expected gradient equals ordinary CE. Variance reduction is not guaranteed, and large ratios can increase variance. Ratios are not clipped because clipping would bias the gradient. The gradient-clipping experiment remains separate.

### Collection and timeout ablations (2026-09-12)

Discrete runner options: `random_warmup_steps` (default 0) collects exactly the first N transitions uniformly, recording uniform behavior probabilities, independently of `learning_starts`. `bootstrap_truncation` (default true) can be disabled to reproduce historical timeout-as-terminal TD targets. Episode logs retain genuine terminated/truncated flags; timeouts are not counted as goal successes. Separate MountainCar experiments change only warmup to 1000 or only timeout bootstrapping to false, against alpha=0.2/epsilon=0.02 without clipping or actor baseline.

### PG saturation diagnostics

`log_pg_diagnostics` records pre-update replay-minibatch policy entropy, extrema/zero probabilities, saturation fraction, Q and advanced-Q ranges and magnitudes, centered signal g and p*g magnitudes. Actual parameter gradient norms are measured after backward and before Adam without clipping when max_grad_norm is None. The diagnostic run records the reset state at initialization, every first 101 learning steps and every 100 environment steps thereafter; initialization is a single-state probe, later diagnostics use the actual training minibatch. Diagnostics do not alter the update or sample extra data.

### Advanced-policy uniform mixture experiment

`advanced_uniform_mix=epsilon` defines the actual advanced policy m=(1-epsilon)*p+epsilon/|A|, where p is the original normalized AAC policy. Collection, critic entropy/targets, CE and advanced evaluation use m. PG differentiates m consistently: under outer weights m use detached coefficient (1-epsilon)*p/m*(g-E_p[g]). Existing channel LR factors and omitted Q 1/alpha remain unchanged. This is not just replacing the advantage baseline or outer loss weights with a diffuse distribution. Raw softmax saturation may still suppress gradients, so diagnostics include raw entropy and effective PG coefficients. Defaults preserve epsilon=0.

### Q-PG diffuse-distribution experiment

`q_pg_uniform_mix=epsilon` defines `mu=(1-epsilon)pi_prime+epsilon Uniform` for
the Q channel only. Both its outer action weights and its centering baseline use
`mu`: `h=mu*(soft_value-E_mu[soft_value])`, so the action-wise coefficients sum
to zero. Behavior policy, TD target, evaluation policy, and actor-PG signal
remain based on the original `pi_prime`. This deliberately changes the Q
surrogate and is not the exact policy gradient derived in Section 3. No gauge
penalty or explicit zero-mean Q parameterization is applied. The default zero
preserves the derived AAC update.

### PG-versus-Polyak update diagnostics

`log_update_diagnostics=true` measures the actual base-network parameter deltas
within each update. For actor and Q separately it records the Adam PG-step norm,
the subsequent Polyak-step norm, each relative to the post-PG parameter norm,
their ratio and cosine, and the norm of their vector sum. These are parameter-
space measurements after Adam, rather than estimates from gradient norms or
nominal learning rates. They add measurement overhead but do not alter either
update.

### Chasing-only initialization interval

The discrete runner option `training.pg_warmup_steps` suppresses both base-policy
and base-Q PG optimizer steps through the specified environment step while
leaving critic training, fast-policy distillation, and both Polyak updates
active. Its default is zero. This permits a chasing-only initialization phase
before the combined update begins; it is distinct from `learning_starts`, which
suppresses every network update, and from `random_warmup_steps`, which changes
the data-collection policy.

### Fast-policy entropy signal experiment

The discrete option `pg_entropy_source=fast_pi` replaces the entropy component
of the detached PG signal with the distilled fast policy, giving
`Q_prime - alpha log pi_fast` before the channel-specific centering. The policy
being differentiated, the actor action weights, and `mu` used by the Q channel
are unchanged. The default `advanced_pi` retains `Q_prime - alpha log pi_prime`.
This ablation did not consistently improve Acrobot stability and is not adopted
as the default algorithm; subsequent experiments use `advanced_pi` again.

### Separate slow bootstrap pair

The discrete implementation optionally maintains `target_actor` and
`target_advanced_q`, slow Polyak copies of the online `fast_actor` and
`advanced_q`. With `q_bootstrap_source=target_q`, TD targets use the pair
together:
`E_{target_actor}[target_advanced_q - alpha log target_actor]`.
`target_tau` controls online-to-target tracking independently of `tau`, which
continues to control the base actor/Q following the online fast pair. The base Q
therefore remains only an advanced-policy generator and is never reused as the
TD target in this mode.

### Optional Q gauge fixing

The discrete implementation provides `q_gauge_coef` (default `0`; set positive
for a gauge-fixed ablation). Initial MountainCar runs showed that a weak term
can reduce gauge error, but did not establish a consistent return benefit
across seeds, so gauge fixing remains opt-in. Let
`mu=(1-q_pg_uniform_mix) pi_prime + q_pg_uniform_mix Uniform`, the same detached
distribution used to weight and center the Q-PG channel. The raw gauge loss is

```math
L_{gauge}=\frac12\mathbb E_s\left[
  \mathbb E_{a\sim\operatorname{sg}(\mu)}
  [Q(s,a)-\operatorname{sg}(Q_{fast}(s,a))]
\right]^2.
```

The base-Q optimizer minimizes
`L_PG,Q + q_gauge_coef * L_gauge`. Its existing lambda-scaled learning rate and
endpoint suppression still apply. This loss matches only the mu-weighted
statewise level of Q; it does not directly regress action-centered Q differences
and is therefore distinct from full Q chasing. In ideal function space it fixes
the additive, policy-invariant Q gauge. With a shared neural network, parameter
coupling can also perturb action differences, so this separation is approximate.
Both `mu` and `Q_fast` are detached, and the loss never updates the advanced
critic. Metrics report the unscaled gauge loss, absolute mean gauge error, pure
Q-PG loss, and their weighted total separately.

The continuous implementation exposes the same `q_gauge_coef` and metrics.
Because the implicit continuous `pi_prime` cannot generally be sampled exactly,
it estimates the statewise mean with fresh detached actions from `pi_fast`:

```math
L_{gauge}^{continuous}=\frac12\mathbb E_s\left[
 \mathbb E_{a\sim\pi_{fast}}
 [Q(s,a)-\operatorname{sg}(Q_{fast}(s,a))]
\right]^2.
```

The inner expectation uses `pg_action_samples` Monte Carlo actions. Its default
coefficient is also zero; any positive coefficient must be retuned for each
continuous environment because reward and Q scales differ.

### Supplementary diagnostic for small temperatures

The policy parameterization depends directly on the dimensionless coefficient
`rho = lambda / alpha` multiplying Q, whereas a raw `lambda` sweep always spans
`[0, 1]`.  At small alpha, a fixed lambda grid therefore probes a very wide and
highly nonuniform effective range `[0, 1/alpha]`; even modest lambda values may
already be in the Q-dominated regime. The primary experiment grid must continue
to use the established raw lambda values so new results remain directly
comparable with completed runs. Only after that comparison is complete, a small
supplementary diagnostic may use a rho-controlled grid: choose `rho`, set
`lambda = alpha * rho`, and retain only points with `lambda <= 1`. This
diagnostic complements rather than replaces or delays the raw-lambda sweep.
Include the lambda endpoints separately because lambda also scales the two
optimizer channels and has endpoint-specific semantics. Current running and
queued sweeps remain unchanged.

### Current empirical priority: deploy the fast policy

The completed MountainCar runs do not establish a consistent return benefit
from either Q gauge fixing or fast-to-base chasing on top of a well-tuned
PG-only update. Weak gauge penalties sometimes reduce the statewise Q offset,
but their return effect varies across seeds and stronger penalties can cause
failure. Combined updates have isolated successes (notably one lambda=0.7
setting), but do not improve robustly across lambda and seeds; increasing tau
often hurts the advanced policy. These findings support keeping both mechanisms
optional rather than treating them as required parts of PG AAC.

The practical output policy should instead be `pi_fast`, trained throughout
PG-only learning to project the implicit `pi_prime` into a tractable parametric
family. Base `pi` and Q remain training coordinates used to construct and
optimize `pi_prime`; they need not be independently useful policies or critics
and may be discarded after training. This separation is essential in continuous
action spaces, where `pi_prime` is generally unnormalized and cannot be sampled
directly. Future runners must therefore evaluate base `pi`, `pi_prime` where
tractable, and `pi_fast` separately, and log a projection discrepancy such as
exact discrete KL or a suitable continuous estimate. This is a provisional
empirical conclusion and should be revisited only if broader multi-environment
results show a reproducible combined-update benefit.


==> anc/supplementary/historical_sources/f7b405d037d36ff4/aac_experiments/algorithms/aac_continuous.py <==
"""Continuous-action AAC with an implicit advanced policy.

The base Gaussian actor and Q define the unnormalized density

    log pi_tilde' = (1-lambda) log pi + lambda Q / alpha.

A squashed-Gaussian fast actor is the tractable sampler for that density and is
fit by reverse KL.  The fast critic evaluates the executed fast policy.  Base
PG updates and fast-to-base Polyak chasing are independent: tau=0 gives PG-only,
zero base PG learning rates give chasing-only, and enabling both gives the
combined algorithm.
"""
from __future__ import annotations

from copy import deepcopy
from dataclasses import dataclass
import math

import numpy as np
import torch
from torch import nn
from torch.func import functional_call


LOG_STD_MIN = -20.0
LOG_STD_MAX = 2.0
TANH_EPS = 1e-6


@dataclass(slots=True)
class AACContinuousConfig:
    # Collection-only mixture with the uniform distribution over action bounds.
    exploration_epsilon_start: float = 0.02
    exploration_epsilon_final: float = 0.02
    exploration_epsilon_anneal_steps: int = 0
    gamma: float = 0.99
    alpha: float = 0.2
    use_target_entropy: bool = False
    target_entropy: float | None = None  # differential entropy in nats
    lr_alpha: float = 3e-4
    lambda_ratio: float = 0.1
    tau: float = 0.005  # fast pair -> base pair; zero disables chasing
    target_tau: float = 0.005  # online fast pair -> slow bootstrap pair
    hidden: int = 256
    lr_pg_pi: float = 3e-4
    lr_pg_q: float = 3e-4
    lr_fast_pi: float = 3e-4
    lr_fast_q: float = 3e-4
    # Opt-in because its useful scale depends on the environment and critic.
    q_gauge_coef: float = 0.0
    pg_action_samples: int = 4
    q_bootstrap_source: str = "target_q"  # base_q, advanced_q, or target_q
    behavior_policy: str = "advanced_pi"  # advanced_pi means fast_pi
    max_grad_norm: float | None = None
    batch_size: int = 256
    buffer_size: int = 1_000_000

    def __post_init__(self):
        for name in ("gamma", "lambda_ratio", "tau", "target_tau",
                     "exploration_epsilon_start", "exploration_epsilon_final"):
            value = getattr(self, name)
            if not math.isfinite(value) or not 0 <= value <= 1:
                raise ValueError(f"{name} must be finite and in [0, 1]")
        if not math.isfinite(self.alpha) or self.alpha <= 0:
            raise ValueError("alpha must be finite and positive")
        for name in ("lr_alpha", "lr_pg_pi", "lr_pg_q", "lr_fast_pi", "lr_fast_q",
                     "q_gauge_coef"):
            value = getattr(self, name)
            if not math.isfinite(value) or value < 0:
                raise ValueError(f"{name} must be finite and nonnegative")
        if self.use_target_entropy and self.target_entropy is None:
            raise ValueError("target_entropy is required when use_target_entropy=True")
        if self.target_entropy is not None and not math.isfinite(self.target_entropy):
            raise ValueError("target_entropy must be finite")
        for name in ("hidden", "pg_action_samples", "batch_size", "buffer_size"):
            if type(getattr(self, name)) is not int or getattr(self, name) <= 0:
                raise ValueError(f"{name} must be a positive integer")
        if (type(self.exploration_epsilon_anneal_steps) is not int
                or self.exploration_epsilon_anneal_steps < 0):
            raise ValueError("exploration_epsilon_anneal_steps must be a nonnegative integer")
        if self.pg_action_samples < 2:
            raise ValueError("pg_action_samples must be at least 2 for statewise centering")
        if self.q_bootstrap_source not in ("base_q", "advanced_q", "target_q"):
            raise ValueError("q_bootstrap_source must be base_q, advanced_q, or target_q")
        if self.behavior_policy not in ("pi", "fast_pi", "advanced_pi"):
            raise ValueError("behavior_policy must be pi, fast_pi, or advanced_pi")
        if self.max_grad_norm is not None and (
            not math.isfinite(self.max_grad_norm) or self.max_grad_norm <= 0
        ):
            raise ValueError("max_grad_norm must be finite and positive")

    def exploration_epsilon(self, step: int) -> float:
        """Linear collection-noise schedule; zero duration means final epsilon."""
        if type(step) is not int or step < 0:
            raise ValueError("step must be a nonnegative integer")
        if self.exploration_epsilon_anneal_steps == 0:
            return self.exploration_epsilon_final
        if step >= self.exploration_epsilon_anneal_steps:
            return self.exploration_epsilon_final
        fraction = min(step / self.exploration_epsilon_anneal_steps, 1.0)
        return (self.exploration_epsilon_start
                + fraction * (self.exploration_epsilon_final
                              - self.exploration_epsilon_start))


@dataclass
class TransitionBatch:
    obs: torch.Tensor
    actions: torch.Tensor
    rewards: torch.Tensor
    next_obs: torch.Tensor
    terminated: torch.Tensor
    behavior_log_probs: torch.Tensor | None = None

    def to(self, device):
        return TransitionBatch(
            self.obs.to(device=device, dtype=torch.float32),
            self.actions.to(device=device, dtype=torch.float32),
            self.rewards.to(device=device, dtype=torch.float32),
            self.next_obs.to(device=device, dtype=torch.float32),
            self.terminated.to(device=device, dtype=torch.float32),
            None if self.behavior_log_probs is None else
            self.behavior_log_probs.to(device=device, dtype=torch.float32),
        )


class ReplayBuffer:
    """Replay for bounded vector actions; terminated excludes time limits."""

    def __init__(self, capacity: int, obs_dim: int, action_dim: int):
        if min(capacity, obs_dim, action_dim) <= 0:
            raise ValueError("capacity, obs_dim, and action_dim must be positive")
        self.capacity = capacity
        self.obs = np.zeros((capacity, obs_dim), dtype=np.float32)
        self.next_obs = np.zeros_like(self.obs)
        self.actions = np.zeros((capacity, action_dim), dtype=np.float32)
        self.rewards = np.zeros(capacity, dtype=np.float32)
        self.terminated = np.zeros(capacity, dtype=np.float32)
        self.behavior_log_probs = np.zeros(capacity, dtype=np.float32)
        self.pos = self.size = 0

    def add(self, obs, action, reward, next_obs, terminated, behavior_log_prob):
        if not math.isfinite(behavior_log_prob):
            raise ValueError("behavior_log_prob must be finite")
        i = self.pos
        self.obs[i], self.actions[i], self.next_obs[i] = obs, action, next_obs
        self.rewards[i], self.terminated[i] = reward, terminated
        self.behavior_log_probs[i] = behavior_log_prob
        self.pos = (i + 1) % self.capacity
        self.size = min(self.size + 1, self.capacity)

    def sample(self, batch_size: int, device="cpu"):
        if self.size == 0 or batch_size <= 0:
            raise ValueError("need nonempty buffer and positive batch size")
        idx = np.random.randint(self.size, size=batch_size)
        return TransitionBatch(*(torch.as_tensor(x[idx], device=device) for x in
                                 (self.obs, self.actions, self.rewards, self.next_obs,
                                  self.terminated, self.behavior_log_probs)))


def mlp(input_dim, output_dim, hidden):
    return nn.Sequential(nn.Linear(input_dim, hidden), nn.ReLU(),
                         nn.Linear(hidden, hidden), nn.ReLU(),
                         nn.Linear(hidden, output_dim))


class SquashedGaussianActor(nn.Module):
    def __init__(self, obs_dim, action_low, action_high, hidden=256):
        super().__init__()
        low = torch.as_tensor(action_low, dtype=torch.float32)
        high = torch.as_tensor(action_high, dtype=torch.float32)
        if low.ndim != 1 or high.shape != low.shape or not torch.all(high > low):
            raise ValueError("action bounds must be finite one-dimensional vectors with high > low")
        if not torch.isfinite(low).all() or not torch.isfinite(high).all():
            raise ValueError("continuous AAC requires finite action bounds")
        self.action_dim = low.numel()
        self.net = mlp(obs_dim, 2 * self.action_dim, hidden)
        self.register_buffer("action_scale", (high - low) / 2)
        self.register_buffer("action_bias", (high + low) / 2)

    def parameters_at(self, obs):
        mean, raw_log_std = self.net(obs).chunk(2, dim=-1)
        return mean, raw_log_std.clamp(LOG_STD_MIN, LOG_STD_MAX)

    def sample_from(self, mean, log_std, sample_shape=torch.Size()):
        eps = torch.randn((*sample_shape, *mean.shape), device=mean.device, dtype=mean.dtype)
        pre_tanh = mean.expand_as(eps) + log_std.exp().expand_as(eps) * eps
        squashed = torch.tanh(pre_tanh)
        action = squashed * self.action_scale + self.action_bias
        log_prob = self._log_prob_pre_tanh(mean, log_std, pre_tanh, squashed)
        return action, log_prob

    def sample(self, obs, sample_shape=torch.Size()):
        return self.sample_from(*self.parameters_at(obs), sample_shape)

    def deterministic(self, obs):
        mean, _ = self.parameters_at(obs)
        return torch.tanh(mean) * self.action_scale + self.action_bias

    def log_prob_from(self, mean, log_std, action):
        normalized = (action - self.action_bias) / self.action_scale
        normalized = normalized.clamp(-1 + TANH_EPS, 1 - TANH_EPS)
        pre_tanh = torch.atanh(normalized)
        return self._log_prob_pre_tanh(mean, log_std, pre_tanh, normalized)

    def log_prob(self, obs, action):
        return self.log_prob_from(*self.parameters_at(obs), action)

    def _log_prob_pre_tanh(self, mean, log_std, pre_tanh, squashed):
        log_normal = -0.5 * (((pre_tanh - mean) / log_std.exp()).square()
                             + 2 * log_std + math.log(2 * math.pi))
        correction = torch.log(self.action_scale * (1 - squashed.square()) + TANH_EPS)
        return (log_normal - correction).sum(-1)


class ContinuousQ(nn.Module):
    def __init__(self, obs_dim, action_dim, hidden=256):
        super().__init__()
        self.net = mlp(obs_dim + action_dim, 1, hidden)

    def forward(self, obs, action):
        return self.net(torch.cat((obs, action), dim=-1)).squeeze(-1)


@torch.no_grad()
def soft_update(source, target, tau):
    for src, dst in zip(source.parameters(), target.parameters(), strict=True):
        dst.lerp_(src, tau)


def frozen_call(module, *args):
    """Keep action derivatives while treating all module parameters as constants."""
    state = {name: value.detach() for name, value in module.named_parameters()}
    state.update({name: value.detach() for name, value in module.named_buffers()})
    return functional_call(module, state, args)


class AACContinuousAgent:
    def __init__(self, obs_dim, action_low, action_high, cfg=None, device="cpu"):
        self.cfg = cfg or AACContinuousConfig()
        self.device = torch.device(device)
        low = np.asarray(action_low, dtype=np.float32)
        high = np.asarray(action_high, dtype=np.float32)
        self.action_dim = int(low.size)
        self.log_alpha = nn.Parameter(torch.tensor(math.log(self.cfg.alpha), device=self.device))
        self.alpha_optim = torch.optim.Adam([self.log_alpha], lr=self.cfg.lr_alpha)
        self.actor = SquashedGaussianActor(obs_dim, low, high, self.cfg.hidden).to(self.device)
        self.fast_actor = deepcopy(self.actor)
        self.q = ContinuousQ(obs_dim, self.action_dim, self.cfg.hidden).to(self.device)
        self.advanced_q = deepcopy(self.q)
        self.target_actor = deepcopy(self.fast_actor).requires_grad_(False)
        self.target_advanced_q = deepcopy(self.advanced_q).requires_grad_(False)
        self.pg_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_pg_pi)
        self.pg_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_pg_q)
        self.fast_pi_optim = torch.optim.Adam(self.fast_actor.parameters(), lr=self.cfg.lr_fast_pi)
        self.fast_q_optim = torch.optim.Adam(self.advanced_q.parameters(), lr=self.cfg.lr_fast_q)

    def _actor_for(self, policy):
        policy = self.cfg.behavior_policy if policy is None else policy
        if policy == "pi":
            return self.actor
        if policy in ("fast_pi", "advanced_pi"):
            return self.fast_actor
        raise ValueError("policy must be pi, fast_pi, or advanced_pi")

    @torch.no_grad()
    def act_with_log_prob(self, obs, policy=None, exploration_epsilon=0.0):
        if not math.isfinite(exploration_epsilon) or not 0 <= exploration_epsilon <= 1:
            raise ValueError("exploration_epsilon must be finite and in [0, 1]")
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        actor = self._actor_for(policy)
        action, _ = actor.sample(obs)
        if exploration_epsilon > 0 and torch.rand((), device=self.device) < exploration_epsilon:
            action = actor.action_bias + (2 * torch.rand_like(actor.action_bias) - 1) * actor.action_scale
            action = action.unsqueeze(0)
        policy_log_prob = actor.log_prob(obs, action)
        if exploration_epsilon == 0:
            behavior_log_prob = policy_log_prob
        else:
            uniform_log_prob = -torch.log(2 * actor.action_scale).sum()
            if exploration_epsilon == 1:
                behavior_log_prob = uniform_log_prob.expand_as(policy_log_prob)
            else:
                behavior_log_prob = torch.logaddexp(
                    policy_log_prob + math.log1p(-exploration_epsilon),
                    uniform_log_prob + math.log(exploration_epsilon),
                )
        return action[0].cpu().numpy(), float(behavior_log_prob[0])

    @torch.no_grad()
    def act(self, obs, policy=None, deterministic=False):
        if not deterministic:
            return self.act_with_log_prob(obs, policy)[0]
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        return self._actor_for(policy).deterministic(obs)[0].cpu().numpy()

    def implicit_log_density(self, obs, action):
        """Unnormalized log pi'; its unknown state-only normalizer is omitted."""
        return ((1 - self.cfg.lambda_ratio) * self.actor.log_prob(obs, action)
                + self.cfg.lambda_ratio * self.q(obs, action) / self.cfg.alpha)

    def pg_losses(self, batch):
        """Monte Carlo continuous counterpart of the two discrete PG channels."""
        count = self.cfg.pg_action_samples
        with torch.no_grad():
            actions, _ = self.fast_actor.sample(batch.obs, torch.Size((count,)))
            obs = batch.obs.unsqueeze(0).expand(count, *batch.obs.shape)
            log_tilde = self.implicit_log_density(obs, actions)
            signal = self.advanced_q(obs, actions) - self.cfg.alpha * log_tilde
            # Removes a state baseline and the unknown alpha*log Z(s).
            # Leave-one-out centering is represented compactly by K/(K-1)
            # times the sample-centered values. It avoids the (K-1)/K shrink
            # caused by including an action in its own Monte Carlo baseline.
            signal = (signal - signal.mean(dim=0, keepdim=True)) * count / (count - 1)
        actor_loss = -(signal * self.actor.log_prob(obs, actions)).mean()
        q_loss = -(signal * self.q(obs, actions)).mean()
        return actor_loss, q_loss

    def fast_actor_loss(self, obs):
        """Reverse KL projection; alpha times KL avoids a Q/alpha loss scale."""
        action, fast_log_prob = self.fast_actor.sample(obs)
        base_mean, base_log_std = self.actor.parameters_at(obs)
        base_log_prob = self.actor.log_prob_from(base_mean.detach(), base_log_std.detach(), action)
        base_q = frozen_call(self.q, obs, action)
        return (self.cfg.alpha * fast_log_prob
                - self.cfg.alpha * (1 - self.cfg.lambda_ratio) * base_log_prob
                - self.cfg.lambda_ratio * base_q).mean()

    def q_gauge_loss(self, obs):
        """Match the pi_fast-weighted state level of base Q and advanced Q.

        pi' is generally not directly sampleable in continuous action spaces,
        so its executable approximation pi_fast supplies the reference actions.
        Actions and advanced-Q targets are detached; only base Q receives this
        gradient. This fixes an additive gauge rather than performing full
        action-wise Q chasing.
        """
        with torch.no_grad():
            actions, _ = self.fast_actor.sample(
                obs, torch.Size((self.cfg.pg_action_samples,)))
            expanded_obs = obs.unsqueeze(0).expand(
                self.cfg.pg_action_samples, *obs.shape)
            target_mean = self.advanced_q(expanded_obs, actions).mean(dim=0)
        base_mean = self.q(expanded_obs, actions).mean(dim=0)
        error = base_mean - target_mean
        return 0.5 * error.square().mean(), error

    @torch.no_grad()
    def td_target(self, batch):
        target = batch.rewards.clone()
        live = batch.terminated == 0
        if live.any():
            obs = batch.next_obs[live]
            if self.cfg.q_bootstrap_source == "target_q":
                actor, critic = self.target_actor, self.target_advanced_q
            elif self.cfg.q_bootstrap_source == "advanced_q":
                actor, critic = self.fast_actor, self.advanced_q
            else:
                actor, critic = self.actor, self.q
            action, log_prob = actor.sample(obs)
            target[live] += self.cfg.gamma * (critic(obs, action) - self.cfg.alpha * log_prob)
        return target

    def fast_q_loss(self, batch):
        target = self.td_target(batch)
        prediction = self.advanced_q(batch.obs, batch.actions)
        return 0.5 * (prediction - target).square().mean()

    def update_temperature(self, obs):
        with torch.no_grad():
            _, log_prob = self.fast_actor.sample(obs)
            entropy = -log_prob.mean()
        metrics = {"fast_entropy": float(entropy), "alpha": self.cfg.alpha}
        if self.cfg.use_target_entropy:
            with torch.no_grad():
                self.log_alpha.fill_(math.log(self.cfg.alpha))
            for group in self.alpha_optim.param_groups:
                group["lr"] = self.cfg.lr_alpha
            error = entropy - self.cfg.target_entropy
            loss = self.log_alpha * error
            self._step(loss, self.alpha_optim, self.cfg.lr_alpha > 0)
            self.cfg.alpha = float(self.log_alpha.detach().exp())
            metrics.update(alpha=self.cfg.alpha, alpha_loss=float(loss.detach()),
                           entropy_error=float(error))
        return metrics

    def _step(self, loss, optimizer, enabled):
        optimizer.zero_grad(set_to_none=True)
        if enabled:
            loss.backward()
            if self.cfg.max_grad_norm is not None:
                params = [p for group in optimizer.param_groups for p in group["params"]
                          if p.grad is not None]
                torch.nn.utils.clip_grad_norm_(params, self.cfg.max_grad_norm,
                                               error_if_nonfinite=True)
            optimizer.step()
        optimizer.zero_grad(set_to_none=True)

    def update(self, batch: TransitionBatch, enable_pg=True):
        """Update PG channels, online fast pair, base chasing, and target pair."""
        self.cfg.__post_init__()
        batch = batch.to(self.device)
        if batch.actions.ndim != 2 or batch.actions.shape[1] != self.action_dim:
            raise ValueError("actions must have shape [batch, action_dim]")
        if batch.rewards.ndim != 1 or batch.terminated.shape != batch.rewards.shape:
            raise ValueError("rewards and terminated must have shape [batch]")
        for optimizer, name in ((self.pg_pi_optim, "lr_pg_pi"),
                                (self.pg_q_optim, "lr_pg_q"),
                                (self.fast_pi_optim, "lr_fast_pi"),
                                (self.fast_q_optim, "lr_fast_q")):
            scale = ((1 - self.cfg.lambda_ratio) if name == "lr_pg_pi" else
                     self.cfg.lambda_ratio if name == "lr_pg_q" else 1.0)
            for group in optimizer.param_groups:
                group["lr"] = getattr(self.cfg, name) * scale
        pi_pg, q_pg = self.pg_losses(batch)
        q_gauge, q_gauge_error = self.q_gauge_loss(batch.obs)
        q_pg_total = q_pg + self.cfg.q_gauge_coef * q_gauge
        self._step(pi_pg, self.pg_pi_optim,
                   enable_pg and self.cfg.lr_pg_pi > 0 and self.cfg.lambda_ratio < 1)
        self._step(q_pg_total, self.pg_q_optim,
                   enable_pg and self.cfg.lr_pg_q > 0 and self.cfg.lambda_ratio > 0)
        pi_fast = self.fast_actor_loss(batch.obs)
        self._step(pi_fast, self.fast_pi_optim, self.cfg.lr_fast_pi > 0)
        q_fast = self.fast_q_loss(batch)
        self._step(q_fast, self.fast_q_optim, self.cfg.lr_fast_q > 0)
        soft_update(self.fast_actor, self.actor, self.cfg.tau)
        soft_update(self.advanced_q, self.q, self.cfg.tau)
        soft_update(self.fast_actor, self.target_actor, self.cfg.target_tau)
        soft_update(self.advanced_q, self.target_advanced_q, self.cfg.target_tau)
        metrics = {"pg_pi_loss": float(pi_pg.detach()), "pg_q_loss": float(q_pg.detach()),
                   "q_gauge_loss": float(q_gauge.detach()),
                   "pg_q_total_loss": float(q_pg_total.detach()),
                   "q_gauge_error_abs_mean": float(q_gauge_error.detach().abs().mean()),
                   "fast_pi_loss": float(pi_fast.detach()), "fast_q_loss": float(q_fast.detach()),
                   "pg_enabled": float(enable_pg)}
        metrics.update(self.update_temperature(batch.obs))
        return metrics


==> anc/supplementary/historical_sources/f7b405d037d36ff4/aac_experiments/algorithms/aac_discrete.py <==
"""Discrete AAC draft; algorithm.md is the specification.

Six networks: base actor/Q, online fast actor/advanced critic, and their slow
target copies.
The base pair defines pi'; the fast actor distills it. Both base networks
receive PG and Polyak updates.
No environment dependency: collect transitions with act_with_log_prob(), then
pass a TransitionBatch (or ReplayBuffer.sample()) to update().
"""
from __future__ import annotations

from copy import deepcopy
from dataclasses import dataclass
import math

import numpy as np
import torch
from torch import nn
from torch.nn import functional as F
from torch.distributions import Categorical


@dataclass(slots=True)
class AACDiscreteConfig:
    # Collection-only epsilon schedule.  It mixes the behavior policy with a
    # uniform action distribution and does not change pi' or evaluation.
    exploration_epsilon_start: float = 0.02
    exploration_epsilon_final: float = 0.02
    exploration_epsilon_anneal_steps: int = 0
    advanced_uniform_mix: float = 0.0  # actual advanced policy mixture, distinct from collection epsilon
    q_pg_uniform_mix: float = 0.0  # use diffuse mu for both Q-PG weighting and centering
    # Match only the mu-weighted statewise level of base Q to advanced Q.
    # Keep gauge fixing opt-in: early MountainCar results did not establish a
    # consistent performance benefit across seeds. This is not full Q chasing.
    q_gauge_coef: float = 0.0
    # Canonical AAC signal uses log pi'. fast_pi remains only as an ablation.
    pg_entropy_source: str = "advanced_pi"
    log_pg_diagnostics: bool = False  # observation-only; no RNG draws or gradient rescaling
    log_update_diagnostics: bool = False  # actual base PG and Polyak parameter deltas
    gamma: float = 0.99
    alpha: float = 0.2
    use_target_entropy: bool = False
    target_entropy: float | None = None  # absolute nats, not fraction of log(n_actions)
    lr_alpha: float = 3e-4
    lambda_ratio: float = 0.1
    tau: float = 0.005  # shared base actor/Q Polyak rate
    target_tau: float = 0.005  # online fast actor/Q -> bootstrap target pair
    hidden: int = 128
    lr_pg_pi: float = 3e-4
    lr_pg_q: float = 3e-4
    # These rates train the online approximations of pi' and Q^pi'.  Chasing
    # itself is selected and scaled by tau, which moves the base pair toward
    # these fast networks.
    lr_fast_pi: float = 3e-4
    lr_fast_q: float = 1e-3
    q_bootstrap_source: str = "advanced_q"  # or base_q / target_q
    behavior_policy: str = "advanced_pi"  # or pi
    pg_action_mode: str = "exact"  # or sample (stored behavior action)
    chasing_fast_baseline: bool = False  # sampled CE control variate; exact sums are unchanged
    chasing_action_mode: str = "exact"  # sample draws a fresh action from pi'
    bootstrap_action_mode: str = "exact"  # sample draws a fresh next action from pi'
    use_importance_sampling: bool = True
    max_grad_norm: float | None = None  # per-network L2 clipping before Adam; None disables
    importance_clip: float | None = None  # clipping introduces bias
    batch_size: int = 256
    buffer_size: int = 100_000

    def __post_init__(self):
        for name in ("gamma", "lambda_ratio", "tau", "target_tau", "advanced_uniform_mix",
                     "q_pg_uniform_mix", "exploration_epsilon_start",
                     "exploration_epsilon_final"):
            if not 0 <= getattr(self, name) <= 1:
                raise ValueError(f"{name} must be in [0, 1]")
        if not math.isfinite(self.alpha) or self.alpha <= 0:
            raise ValueError("alpha must be finite and positive")
        if self.advanced_uniform_mix > 0 and self.q_pg_uniform_mix > 0:
            raise ValueError("advanced_uniform_mix and q_pg_uniform_mix are separate ablations")
        for name in ("lr_pg_pi", "lr_pg_q", "lr_fast_pi", "lr_fast_q", "lr_alpha",
                     "q_gauge_coef"):
            if not math.isfinite(getattr(self, name)) or getattr(self, name) < 0:
                raise ValueError(f"{name} must be finite and nonnegative")
        if self.use_target_entropy and self.target_entropy is None:
            raise ValueError("target_entropy is required when use_target_entropy=True")
        if self.target_entropy is not None and (not math.isfinite(self.target_entropy) or self.target_entropy < 0):
            raise ValueError("target_entropy must be finite and nonnegative (nats)")
        for name in ("hidden", "batch_size", "buffer_size"):
            if getattr(self, name) <= 0:
                raise ValueError(f"{name} must be positive")
        if (type(self.exploration_epsilon_anneal_steps) is not int
                or self.exploration_epsilon_anneal_steps < 0):
            raise ValueError("exploration_epsilon_anneal_steps must be a nonnegative integer")
        choices = {"q_bootstrap_source": ("base_q", "advanced_q", "target_q"),
                   "behavior_policy": ("pi", "advanced_pi"),
                   "pg_entropy_source": ("advanced_pi", "fast_pi"),
                   **{k: ("exact", "sample") for k in
                      ("pg_action_mode", "chasing_action_mode", "bootstrap_action_mode")}}
        for name, allowed in choices.items():
            if getattr(self, name) not in allowed:
                raise ValueError(f"{name} must be one of {allowed}")
        if self.max_grad_norm is not None and (
            not math.isfinite(self.max_grad_norm) or self.max_grad_norm <= 0
        ):
            raise ValueError("max_grad_norm must be finite and positive")
        if self.importance_clip is not None and (
            not math.isfinite(self.importance_clip) or self.importance_clip <= 0
        ):
            raise ValueError("importance_clip must be finite and positive")

    def exploration_epsilon(self, step: int) -> float:
        """Linear collection-noise schedule; zero duration means final epsilon."""
        if type(step) is not int or step < 0:
            raise ValueError("step must be a nonnegative integer")
        if self.exploration_epsilon_anneal_steps == 0:
            return self.exploration_epsilon_final
        if step >= self.exploration_epsilon_anneal_steps:
            return self.exploration_epsilon_final
        fraction = min(step / self.exploration_epsilon_anneal_steps, 1.0)
        return (self.exploration_epsilon_start
                + fraction * (self.exploration_epsilon_final
                              - self.exploration_epsilon_start))


@dataclass
class TransitionBatch:
    obs: torch.Tensor
    actions: torch.Tensor
    rewards: torch.Tensor
    next_obs: torch.Tensor
    terminated: torch.Tensor
    behavior_log_probs: torch.Tensor | None = None

    def to(self, device):
        return TransitionBatch(self.obs.to(device=device, dtype=torch.float32),
                               self.actions.to(device=device, dtype=torch.long),
                               self.rewards.to(device=device, dtype=torch.float32),
                               self.next_obs.to(device=device, dtype=torch.float32),
                               self.terminated.to(device=device, dtype=torch.float32),
                               None if self.behavior_log_probs is None else
                               self.behavior_log_probs.to(device=device, dtype=torch.float32))


class ReplayBuffer:
    """Vector observations; store actual collection log probabilities.

    terminated excludes time-limit truncation. For truncation, next_obs must be
    the final observation before reset, not an autoreset observation.
    """
    def __init__(self, capacity: int, obs_dim: int):
        if capacity <= 0 or obs_dim <= 0:
            raise ValueError("capacity and obs_dim must be positive")
        self.capacity = capacity
        self.obs = np.zeros((capacity, obs_dim), dtype=np.float32)
        self.next_obs = np.zeros_like(self.obs)
        self.actions = np.zeros(capacity, dtype=np.int64)
        self.rewards = np.zeros(capacity, dtype=np.float32)
        self.terminated = np.zeros(capacity, dtype=np.float32)
        self.behavior_log_probs = np.zeros(capacity, dtype=np.float32)
        self.pos = self.size = 0

    def add(self, obs, action, reward, next_obs, terminated, behavior_log_prob):
        if not math.isfinite(behavior_log_prob) or behavior_log_prob > 0:
            raise ValueError("expected finite log probability of collected action")
        i = self.pos
        self.obs[i], self.next_obs[i] = obs, next_obs
        self.actions[i], self.rewards[i] = action, reward
        self.terminated[i], self.behavior_log_probs[i] = terminated, behavior_log_prob
        self.pos = (i + 1) % self.capacity
        self.size = min(self.size + 1, self.capacity)

    def sample(self, batch_size: int, device="cpu") -> TransitionBatch:
        if self.size == 0 or batch_size <= 0:
            raise ValueError("need nonempty buffer and positive batch size")
        idx = np.random.randint(self.size, size=batch_size)
        return TransitionBatch(*(torch.as_tensor(x[idx], device=device) for x in
                                 (self.obs, self.actions, self.rewards, self.next_obs,
                                  self.terminated, self.behavior_log_probs)))


class DiscreteQ(nn.Module):
    def __init__(self, obs_dim: int, n_actions: int, hidden: int = 128):
        super().__init__()
        self.net = nn.Sequential(nn.Linear(obs_dim, hidden), nn.ReLU(),
                                 nn.Linear(hidden, hidden), nn.ReLU(),
                                 nn.Linear(hidden, n_actions))

    def forward(self, obs):
        return self.net(obs)


class CategoricalActor(DiscreteQ):
    def dist(self, obs):
        return Categorical(logits=self(obs))


def aac_policy_logits(actor, q, obs, alpha, lambda_ratio):
    """Unnormalized logits; differentiable, including at lambda endpoints."""
    return (1 - lambda_ratio) * F.log_softmax(actor(obs), -1) + lambda_ratio * q(obs) / alpha


@torch.no_grad()
def soft_update(source, target, tau):
    for src, dst in zip(source.parameters(), target.parameters(), strict=True):
        dst.lerp_(src, tau)


class AACDiscreteAgent:
    def __init__(self, obs_dim: int, n_actions: int, cfg=None, device="cpu"):
        self.cfg = cfg or AACDiscreteConfig()
        self.device = torch.device(device)
        self.n_actions = n_actions
        self._grad_stats = {}
        self._validate_entropy_target()
        self.log_alpha = nn.Parameter(torch.tensor(math.log(self.cfg.alpha), device=self.device))
        self.alpha_optim = torch.optim.Adam([self.log_alpha], lr=self.cfg.lr_alpha)
        self.actor = CategoricalActor(obs_dim, n_actions, self.cfg.hidden).to(self.device)
        self.q = DiscreteQ(obs_dim, n_actions, self.cfg.hidden).to(self.device)
        self.advanced_q = deepcopy(self.q)
        self.fast_actor = deepcopy(self.actor)
        # Slow pair used together when q_bootstrap_source="target_q".
        self.target_advanced_q = deepcopy(self.advanced_q)
        self.target_actor = deepcopy(self.fast_actor)
        for network in (self.target_actor, self.target_advanced_q):
            network.requires_grad_(False)
        self.pg_pi_optim = torch.optim.Adam(self.actor.parameters(), lr=self.cfg.lr_pg_pi)
        self.pg_q_optim = torch.optim.Adam(self.q.parameters(), lr=self.cfg.lr_pg_q)
        self.fast_pi_optim = torch.optim.Adam(self.fast_actor.parameters(), lr=self.cfg.lr_fast_pi)
        self.fast_q_optim = torch.optim.Adam(self.advanced_q.parameters(), lr=self.cfg.lr_fast_q)

    def _validate_entropy_target(self):
        if self.cfg.target_entropy is not None and self.cfg.target_entropy > math.log(self.n_actions):
            raise ValueError("target_entropy cannot exceed log(n_actions)")

    def update_temperature(self, obs):
        """SAC-style detached entropy feedback on pi', after the network updates.

        cfg.alpha is the current scalar used by all network calculations. This
        controller does not differentiate the dependence of pi' on alpha.
        """
        self._validate_entropy_target()
        with torch.no_grad():
            log_pi = self.policy_log_probs(obs)
            entropy = -(log_pi.exp() * log_pi).sum(-1).mean()
        metrics = {"advanced_entropy": entropy.item(), "alpha": self.cfg.alpha}
        if self.cfg.use_target_entropy:
            # Resync to support explicit alpha changes between update calls.
            with torch.no_grad():
                self.log_alpha.fill_(math.log(self.cfg.alpha))
            for group in self.alpha_optim.param_groups:
                group["lr"] = self.cfg.lr_alpha
            error = entropy - self.cfg.target_entropy
            loss = self.log_alpha * error
            self._step(loss, self.alpha_optim, self.cfg.lr_alpha > 0)
            updated = self.log_alpha.detach().exp().item()
            if not math.isfinite(updated) or updated <= 0:
                raise FloatingPointError("auto alpha became nonfinite or zero")
            self.cfg.alpha = updated
            metrics.update(alpha=updated, alpha_loss=loss.detach().item(), entropy_error=error.item())
        return metrics

    def policy_log_probs(self, obs, policy="advanced_pi"):
        if policy == "pi":
            return F.log_softmax(self.actor(obs), -1)
        if policy != "advanced_pi":
            raise ValueError("policy must be pi or advanced_pi")
        logp = F.log_softmax(aac_policy_logits(self.actor, self.q, obs,
                                              self.cfg.alpha, self.cfg.lambda_ratio), -1)
        eps = self.cfg.advanced_uniform_mix
        if eps == 0:
            return logp
        if eps == 1:
            return torch.full_like(logp, -math.log(self.n_actions))
        return torch.logaddexp(logp + math.log1p(-eps),
                               torch.full_like(logp, math.log(eps / self.n_actions)))

    def target_policy_log_probs(self, obs):
        """Slow distilled-policy logits paired with target_advanced_q."""
        return F.log_softmax(self.target_actor(obs), -1)

    @torch.no_grad()
    def act_with_log_prob(self, obs, policy=None, exploration_epsilon=0.0):
        """Sample the behavior mixture; store its full probability for optional IS."""
        if not 0 <= exploration_epsilon <= 1:
            raise ValueError("exploration_epsilon must be in [0, 1]")
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        dist = Categorical(logits=self.policy_log_probs(obs, policy or self.cfg.behavior_policy))
        if exploration_epsilon > 0:
            probs = (1 - exploration_epsilon) * dist.probs + exploration_epsilon / dist.probs.shape[-1]
            dist = Categorical(probs=probs)
        action = dist.sample()
        return action.item(), dist.log_prob(action).item()

    @torch.no_grad()
    def act(self, obs, policy=None, deterministic=False):
        """Select pi or advanced_pi for evaluation; stochastic by default."""
        if not deterministic:
            return self.act_with_log_prob(obs, policy)[0]
        obs = torch.as_tensor(obs, dtype=torch.float32, device=self.device).reshape(1, -1)
        return self.policy_log_probs(obs, policy or self.cfg.behavior_policy).argmax(-1).item()

    @torch.no_grad()
    def importance_weights(self, log_pi, batch):
        if not self.cfg.use_importance_sampling:
            return torch.ones_like(batch.rewards)
        if batch.behavior_log_probs is None:
            raise ValueError("sample IS requires collection-time behavior_log_probs")
        log_ratio = log_pi.gather(1, batch.actions[:, None]).squeeze(1) - batch.behavior_log_probs
        if self.cfg.importance_clip is not None:
            log_ratio = log_ratio.clamp(max=math.log(self.cfg.importance_clip))
        weights = log_ratio.exp()
        if not torch.isfinite(weights).all():
            raise ValueError("nonfinite IS weights; check behavior probabilities or set importance_clip")
        return weights

    def action_mean(self, terms, log_pi, batch, mode):
        if mode == "exact":
            return (log_pi.detach().exp() * terms).sum(-1).mean()
        return (self.importance_weights(log_pi, batch) *
                terms.gather(1, batch.actions[:, None]).squeeze(1)).mean()

    @torch.no_grad()
    def pg_diagnostics(self, obs):
        logp = self.policy_log_probs(obs)
        entropy_logp = (logp if self.cfg.pg_entropy_source == "advanced_pi" else
                        F.log_softmax(self.fast_actor(obs), -1))
        p = logp.exp()
        q, qp = self.q(obs), self.advanced_q(obs)
        soft = qp - self.cfg.alpha * entropy_logp
        g = soft - (p * soft).sum(-1, keepdim=True)
        pg = p * g
        q_mix = self.cfg.q_pg_uniform_mix
        mu = (1 - q_mix) * p + q_mix / self.n_actions
        q_centered = soft - (mu * soft).sum(-1, keepdim=True)
        raw_logp = F.log_softmax(aac_policy_logits(self.actor, self.q, obs,
            self.cfg.alpha, self.cfg.lambda_ratio), -1)
        effective = (1-self.cfg.advanced_uniform_mix) * raw_logp.exp() * (
            g - (raw_logp.exp()*g).sum(-1, keepdim=True))
        out = {
            "diag_raw_entropy": -(raw_logp.exp()*raw_logp).sum(-1).mean(),
            "diag_effective_pg_abs_mean": effective.abs().mean(),
            "diag_entropy": -(p * logp).sum(-1).mean(),
            "diag_pmax_mean": p.max(-1).values.mean(),
            "diag_pmin_mean": p.min(-1).values.mean(),
            "diag_zero_prob_fraction": (p == 0).float().mean(),
            "diag_saturated_fraction": (p.max(-1).values > 1 - 1e-6).float().mean(),
            "diag_q_abs_mean": q.abs().mean(),
            "diag_qprime_abs_mean": qp.abs().mean(),
            "diag_q_range": (q.max(-1).values - q.min(-1).values).mean(),
            "diag_qprime_range": (qp.max(-1).values - qp.min(-1).values).mean(),
            "diag_logp_range": (logp.max(-1).values - logp.min(-1).values).mean(),
            "diag_q_error_abs_mean": (qp-q).abs().mean(),
            "diag_signal_abs_mean": g.abs().mean(),
            "diag_weighted_signal_abs_mean": pg.abs().mean(),
            "diag_weighted_signal_abs_max": pg.abs().max(),
            "diag_q_centered_signal_abs_mean": q_centered.abs().mean(),
            "diag_q_weighted_signal_abs_mean": (mu * q_centered).abs().mean(),
            "diag_q_weighted_signal_abs_max": (mu * q_centered).abs().max(),
        }
        return {k: float(v) for k, v in out.items()}

    def pg_losses(self, batch):
        """Unscaled surrogates; lambda factors multiply optimizer LRs in update()."""
        with torch.no_grad():
            log_pi = self.policy_log_probs(batch.obs)
            entropy_log_pi = (log_pi if self.cfg.pg_entropy_source == "advanced_pi" else
                              F.log_softmax(self.fast_actor(batch.obs), -1))
            # Experimental fast_pi source changes only the entropy term in the
            # detached PG signal. The differentiated policy and action weights
            # remain the advanced policy constructed from base pi and Q.
            soft_values = self.advanced_q(batch.obs) - self.cfg.alpha * entropy_log_pi
            pi = log_pi.exp()
            value = (pi * soft_values).sum(-1, keepdim=True)
            actor_signal = soft_values - value  # exact policy-gradient centering
            q_mix = self.cfg.q_pg_uniform_mix
            q_probs = (1 - q_mix) * pi + q_mix / self.n_actions
            q_value = (q_probs * soft_values).sum(-1, keepdim=True)
            q_signal = soft_values - q_value
            if self.cfg.advanced_uniform_mix > 0:
                # Differentiate the MIXED policy, including the raw softmax
                # normalizer. Merely replacing expectation weights is not PG
                # of this policy. Uniform mass has no parameter derivative.
                raw_logp = F.log_softmax(aac_policy_logits(self.actor, self.q, batch.obs,
                    self.cfg.alpha, self.cfg.lambda_ratio), -1)
                raw_mean = (raw_logp.exp() * actor_signal).sum(-1, keepdim=True)
                ratio = (1 - self.cfg.advanced_uniform_mix) * (raw_logp - log_pi).exp()
                actor_signal = ratio * (actor_signal - raw_mean)
                q_signal = actor_signal
                q_probs = log_pi.exp()
        actor_terms = -actor_signal * F.log_softmax(self.actor(batch.obs), -1)
        # Rescale the Q PG channel by alpha: absorb the theoretical 1/alpha
        # into lr_pg_q to avoid amplification at small temperatures. With
        # changing alpha this is a temperature-dependent gradient rescaling.
        # A nonzero Q mix is an intentional surrogate modification. Both its
        # outer action weights and centering distribution are mu, making the
        # output-space coefficients sum to zero. This is not the exact policy
        # gradient of pi'; no separate gauge penalty is applied.
        q_terms = -q_signal * self.q(batch.obs)
        q_log_probs = q_probs.clamp_min(torch.finfo(q_probs.dtype).tiny).log()
        return (self.action_mean(actor_terms, log_pi, batch, self.cfg.pg_action_mode),
                self.action_mean(q_terms, q_log_probs, batch, self.cfg.pg_action_mode))

    def q_gauge_loss(self, obs):
        """Fix Q's policy-invariant state offset using the Q-PG distribution.

        mu and advanced_q are detached, so this term updates only base Q. In
        ideal function space it matches E_mu[Q] to E_mu[Q'] without directly
        constraining action-centered differences. Shared neural parameters can
        make that separation approximate rather than exact.
        """
        with torch.no_grad():
            pi = self.policy_log_probs(obs).exp()
            mix = self.cfg.q_pg_uniform_mix
            mu = (1 - mix) * pi + mix / self.n_actions
            target_mean = (mu * self.advanced_q(obs)).sum(-1)
        base_mean = (mu * self.q(obs)).sum(-1)
        error = base_mean - target_mean
        return 0.5 * error.square().mean(), error

    @torch.no_grad()
    def td_target(self, batch):
        # Avoid evaluating terminal next observations (which can be placeholders).
        target = batch.rewards.clone()
        live = batch.terminated == 0
        if live.any():
            obs = batch.next_obs[live]
            if self.cfg.q_bootstrap_source == "target_q":
                log_pi = self.target_policy_log_probs(obs)
                bootstrap = self.target_advanced_q
            else:
                log_pi = self.policy_log_probs(obs)
                bootstrap = self.q if self.cfg.q_bootstrap_source == "base_q" else self.advanced_q
            soft_values = bootstrap(obs) - self.cfg.alpha * log_pi
            if self.cfg.bootstrap_action_mode == "exact":
                value = (log_pi.exp() * soft_values).sum(-1)
            else:
                actions = Categorical(logits=log_pi).sample()
                value = soft_values.gather(1, actions[:, None]).squeeze(1)
            target[live] += self.cfg.gamma * value
        return target

    def fast_losses(self, batch):
        with torch.no_grad():
            log_pi = self.policy_log_probs(batch.obs)
            target = self.td_target(batch)
            weights = self.importance_weights(log_pi, batch)
        fast_log_pi = F.log_softmax(self.fast_actor(batch.obs), -1)
        if self.cfg.chasing_action_mode == "exact":
            coefficients = log_pi.exp()
            if self.cfg.chasing_fast_baseline:
                # Sum pi_fast * grad(log pi_fast) = 0. Detach is essential:
                # differentiating pi_fast here would add an entropy gradient.
                coefficients = coefficients - fast_log_pi.detach().exp()
            pi_loss = -(coefficients * fast_log_pi).sum(-1).mean()
        else:
            # Fresh target-policy samples: replay provides states, not actions.
            actions = Categorical(logits=log_pi).sample()
            selected_log_pi = fast_log_pi.gather(1, actions[:, None]).squeeze(1)
            coefficients = torch.ones_like(selected_log_pi)
            if self.cfg.chasing_fast_baseline:
                # Actions come from pi_prime, not pi_fast. Importance-correct
                # the zero-mean score term: E_pi_prime[(pi_fast/pi_prime)
                # * grad log pi_fast] = 0. Detach the entire coefficient.
                # This control variate may reduce OR increase variance; a large
                # ratio can be noisy. No clipping: it would bias the gradient.
                target_log_pi = log_pi.gather(1, actions[:, None]).squeeze(1)
                coefficients = 1 - (selected_log_pi.detach() - target_log_pi).exp()
            pi_loss = -(coefficients * selected_log_pi).mean()
        prediction = self.advanced_q(batch.obs).gather(1, batch.actions[:, None]).squeeze(1)
        # Current transition action is always sampled, even with exact actor sums.
        q_loss = (0.5 * weights * (prediction - target).square()).mean()
        return pi_loss, q_loss

    def _step(self, loss, optimizer, enabled, channel=None):
        optimizer.zero_grad(set_to_none=True)
        if enabled:
            loss.backward()
            if channel is not None and (self.cfg.max_grad_norm is not None or self.cfg.log_pg_diagnostics):
                params = [p for group in optimizer.param_groups for p in group["params"] if p.grad is not None]
                if self.cfg.max_grad_norm is not None:
                    norm = float(torch.nn.utils.clip_grad_norm_(
                        params, self.cfg.max_grad_norm, error_if_nonfinite=True))
                else:
                    norm = float(torch.linalg.vector_norm(torch.stack([
                        torch.linalg.vector_norm(p.grad.detach()) for p in params])))
                stats = self._grad_stats.setdefault(channel, {"steps": 0, "clipped": 0, "max": 0.0})
                stats["steps"] += 1
                stats["clipped"] += int(self.cfg.max_grad_norm is not None and norm > self.cfg.max_grad_norm)
                stats["max"] = max(stats["max"], norm)
                stats["norm"] = norm
            optimizer.step()
            optimizer.zero_grad(set_to_none=True)

    def update(self, batch: TransitionBatch, enable_pg: bool = True) -> dict[str, float]:
        """PG snapshot -> PG steps -> chase online pair -> Polyak updates.

        IS corrects action distributions only, not replay state visitation.
        The fast optimizers train only the online approximations. Chasing is
        the tau-controlled base-pair update toward that online pair.
        target_tau separately makes slow bootstrap copies of the online pair.
        """
        self.cfg.__post_init__()  # also validate externally changed alpha/config
        self._validate_entropy_target()
        batch = batch.to(self.device)
        if batch.actions.ndim != 1 or batch.rewards.shape != batch.actions.shape:
            raise ValueError("actions and rewards must have shape [batch]")
        if batch.terminated.shape != batch.actions.shape or not torch.all(
            (batch.terminated == 0) | (batch.terminated == 1)
        ):
            raise ValueError("terminated must be a binary [batch] tensor")
        # Preflight before any mutations.
        if self.cfg.use_importance_sampling:
            if batch.behavior_log_probs is None or batch.behavior_log_probs.shape != batch.actions.shape:
                raise ValueError("IS requires behavior_log_probs of shape [batch]")
            if not torch.isfinite(batch.behavior_log_probs).all() or (batch.behavior_log_probs > 0).any():
                raise ValueError("invalid behavior log probabilities")
        for optimizer, name in ((self.pg_pi_optim, "lr_pg_pi"), (self.pg_q_optim, "lr_pg_q"),
                                (self.fast_pi_optim, "lr_fast_pi"), (self.fast_q_optim, "lr_fast_q")):
            for group in optimizer.param_groups:
                scale = (1 - self.cfg.lambda_ratio) if name == "lr_pg_pi" else (
                    self.cfg.lambda_ratio if name == "lr_pg_q" else 1.0)
                # Design decision: keep lambda factors in optimizer LRs, not losses.
                # Adam can cancel constant gradient scales; LR scaling controls
                # the actual channel step size after moment normalization.
                group["lr"] = getattr(self.cfg, name) * scale
        diagnostics = self.pg_diagnostics(batch.obs) if self.cfg.log_pg_diagnostics else {}
        def flat(module):
            return torch.cat([p.detach().flatten() for p in module.parameters()]).clone()
        if self.cfg.log_update_diagnostics:
            actor_before, q_before = flat(self.actor), flat(self.q)
        pi_pg, q_pg = self.pg_losses(batch)
        q_gauge, q_gauge_error = self.q_gauge_loss(batch.obs)
        q_pg_total = q_pg + self.cfg.q_gauge_coef * q_gauge
        self._step(pi_pg, self.pg_pi_optim,
                   enable_pg and self.cfg.lr_pg_pi > 0 and self.cfg.lambda_ratio < 1, "pg_pi")
        self._step(q_pg_total, self.pg_q_optim,
                   enable_pg and self.cfg.lr_pg_q > 0 and self.cfg.lambda_ratio > 0, "pg_q")
        if self.cfg.log_update_diagnostics:
            actor_after_pg, q_after_pg = flat(self.actor), flat(self.q)
        pi_fast, q_fast = self.fast_losses(batch)
        self._step(pi_fast, self.fast_pi_optim, self.cfg.lr_fast_pi > 0, "fast_pi")
        self._step(q_fast, self.fast_q_optim, self.cfg.lr_fast_q > 0, "fast_q")
        if self.cfg.log_update_diagnostics:
            actor_pg_delta = actor_after_pg - actor_before
            q_pg_delta = q_after_pg - q_before
            actor_polyak_delta = self.cfg.tau * (flat(self.fast_actor) - actor_after_pg)
            q_polyak_delta = self.cfg.tau * (flat(self.advanced_q) - q_after_pg)
        soft_update(self.fast_actor, self.actor, self.cfg.tau)
        soft_update(self.advanced_q, self.q, self.cfg.tau)
        soft_update(self.fast_actor, self.target_actor, self.cfg.target_tau)
        soft_update(self.advanced_q, self.target_advanced_q, self.cfg.target_tau)
        metrics = {name: loss.detach().item() for name, loss in
                (("pg_pi_loss", pi_pg), ("pg_q_loss", q_pg),
                 ("q_gauge_loss", q_gauge), ("pg_q_total_loss", q_pg_total),
                 ("fast_pi_loss", pi_fast), ("fast_q_loss", q_fast))}
        metrics["q_gauge_error_abs_mean"] = q_gauge_error.detach().abs().mean().item()
        metrics["pg_enabled"] = float(enable_pg)
        for channel, stats in self._grad_stats.items():
            metrics[f"{channel}_grad_norm"] = stats["norm"]
            metrics[f"{channel}_grad_norm_max"] = stats["max"]
            metrics[f"{channel}_clip_fraction"] = stats["clipped"] / stats["steps"]
        if self.cfg.log_update_diagnostics:
            def delta_metrics(prefix, pg_delta, polyak_delta, reference):
                pg_norm = torch.linalg.vector_norm(pg_delta)
                polyak_norm = torch.linalg.vector_norm(polyak_delta)
                ref_norm = torch.linalg.vector_norm(reference).clamp_min(1e-30)
                denom = (pg_norm * polyak_norm).clamp_min(1e-30)
                return {
                    f"{prefix}_pg_step_norm": float(pg_norm),
                    f"{prefix}_polyak_step_norm": float(polyak_norm),
                    f"{prefix}_total_step_norm": float(torch.linalg.vector_norm(pg_delta + polyak_delta)),
                    f"{prefix}_pg_relative_step": float(pg_norm / ref_norm),
                    f"{prefix}_polyak_relative_step": float(polyak_norm / ref_norm),
                    f"{prefix}_polyak_to_pg_ratio": float(polyak_norm / pg_norm.clamp_min(1e-30)),
                    f"{prefix}_pg_polyak_cosine": float(torch.dot(pg_delta, polyak_delta) / denom),
                }
            metrics.update(delta_metrics("actor", actor_pg_delta, actor_polyak_delta, actor_after_pg))
            metrics.update(delta_metrics("q", q_pg_delta, q_polyak_delta, q_after_pg))
        metrics.update(diagnostics)
        metrics.update(self.update_temperature(batch.obs))
        return metrics


==> anc/supplementary/historical_sources/f7b405d037d36ff4/aac_experiments/runners/train_continuous.py <==
"""One Gymnasium continuous-action AAC experiment, launched by the sweep runner."""
from __future__ import annotations

import argparse
from dataclasses import asdict, dataclass
import json
from pathlib import Path
import random
import time

import gymnasium as gym
import numpy as np
import torch

from aac_experiments.algorithms.aac_continuous import (
    AACContinuousAgent, AACContinuousConfig, ReplayBuffer,
)


@dataclass
class TrainConfig:
    total_timesteps: int = 100_000
    learning_starts: int = 1_000
    pg_warmup_steps: int = 0
    train_frequency: int = 1
    gradient_steps: int = 1
    eval_frequency: int = 5_000
    eval_episodes: int = 10
    eval_max_steps: int = 10_000
    eval_deterministic: bool = True
    log_frequency: int = 1_000
    device: str = "cpu"
    torch_threads: int = 1
    alpha_final: float | None = None
    random_warmup_steps: int = 0
    bootstrap_truncation: bool = True
    exploration_epsilon: float | None = None

    def __post_init__(self):
        for key in ("random_warmup_steps", "learning_starts", "pg_warmup_steps"):
            if type(getattr(self, key)) is not int or getattr(self, key) < 0:
                raise ValueError(f"{key} must be a nonnegative integer")
        for key in ("total_timesteps", "train_frequency", "gradient_steps",
                    "eval_frequency", "eval_episodes", "eval_max_steps",
                    "log_frequency", "torch_threads"):
            if type(getattr(self, key)) is not int or getattr(self, key) <= 0:
                raise ValueError(f"{key} must be a positive integer")
        if type(self.bootstrap_truncation) is not bool:
            raise ValueError("bootstrap_truncation must be a boolean")
        if self.exploration_epsilon is not None and (
            not np.isfinite(self.exploration_epsilon)
            or not 0 <= self.exploration_epsilon <= 1
        ):
            raise ValueError("exploration_epsilon must be finite and in [0, 1]")
        if self.alpha_final is not None and (
            not np.isfinite(self.alpha_final) or self.alpha_final <= 0
        ):
            raise ValueError("alpha_final must be finite and positive")


def write_json(path, data):
    path = Path(path)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(data, indent=2, allow_nan=False) + "\n")
    temporary.replace(path)


def evaluate(agent, env, cfg, seed):
    results = {}
    devices = [agent.device.index or 0] if agent.device.type == "cuda" else []
    with torch.random.fork_rng(devices=devices):
        for policy in ("pi", "advanced_pi"):
            torch.manual_seed(seed)
            returns, lengths, capped = [], [], 0
            for episode in range(cfg.eval_episodes):
                obs, _ = env.reset(seed=seed + episode)
                score = 0.0
                for length in range(1, cfg.eval_max_steps + 1):
                    action = agent.act(obs, policy=policy,
                                       deterministic=cfg.eval_deterministic)
                    obs, reward, terminated, truncated, _ = env.step(action)
                    score += float(reward)
                    if terminated or truncated:
                        break
                else:
                    capped += 1
                returns.append(score)
                lengths.append(length)
            results[policy] = {
                "returns": returns, "lengths": lengths,
                "mean_return": float(np.mean(returns)),
                "std_return": float(np.std(returns)),
                "capped_episodes": capped,
            }
    return results


def train(spec, output):
    cfg = TrainConfig(**spec["training"])
    algorithm = AACContinuousConfig(**spec["algorithm"])
    if algorithm.use_target_entropy and cfg.alpha_final is not None:
        raise ValueError("auto alpha and alpha_final schedule are mutually exclusive")
    seed = spec["seed"]
    random.seed(seed); np.random.seed(seed); torch.manual_seed(seed)
    torch.set_num_threads(cfg.torch_threads)
    output = Path(output); output.mkdir(parents=True, exist_ok=True)
    env, eval_env = gym.make(spec["env_id"]), gym.make(spec["env_id"])
    started = time.time()
    try:
        if not isinstance(env.action_space, gym.spaces.Box) or len(env.action_space.shape) != 1:
            raise ValueError("runner requires one-dimensional Box actions")
        if not np.isfinite(env.action_space.low).all() or not np.isfinite(env.action_space.high).all():
            raise ValueError("runner requires finite action bounds")
        if not isinstance(env.observation_space, gym.spaces.Box) or len(env.observation_space.shape) != 1:
            raise ValueError("runner requires vector Box observations")
        obs_dim, action_dim = env.observation_space.shape[0], env.action_space.shape[0]
        agent = AACContinuousAgent(obs_dim, env.action_space.low,
                                   env.action_space.high, algorithm, cfg.device)
        replay = ReplayBuffer(algorithm.buffer_size, obs_dim, action_dim)
        obs, _ = env.reset(seed=seed)
        episode_return = 0.0; episode_length = updates = 0
        evaluation_seed = (seed + 1_000_000) % (2**32)
        initial_alpha = algorithm.alpha
        latest = {}
        with (output / "metrics.jsonl").open("w") as log:
            def emit(record):
                log.write(json.dumps(record, allow_nan=False) + "\n"); log.flush()
            evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
            emit({"type": "evaluation", "step": 0, "alpha": algorithm.alpha,
                  "policies": evaluations})
            for step in range(1, cfg.total_timesteps + 1):
                if cfg.alpha_final is not None:
                    fraction = (step - 1) / max(1, cfg.total_timesteps - 1)
                    algorithm.alpha = initial_alpha + fraction * (cfg.alpha_final - initial_alpha)
                schedule_step = max(0, step - cfg.random_warmup_steps)
                scheduled_epsilon = algorithm.exploration_epsilon(schedule_step)
                epsilon = (1.0 if step <= cfg.random_warmup_steps else
                           cfg.exploration_epsilon if cfg.exploration_epsilon is not None
                           else scheduled_epsilon)
                action, log_prob = agent.act_with_log_prob(
                    obs, exploration_epsilon=epsilon)
                next_obs, reward, terminated, truncated, _ = env.step(action)
                td_terminal = terminated or (truncated and not cfg.bootstrap_truncation)
                replay.add(obs, action, reward, next_obs, td_terminal, log_prob)
                obs = next_obs; episode_return += float(reward); episode_length += 1
                if terminated or truncated:
                    emit({"type": "episode", "step": step, "return": episode_return,
                          "length": episode_length, "terminated": bool(terminated),
                          "truncated": bool(truncated)})
                    obs, _ = env.reset(); episode_return = 0.0; episode_length = 0
                if (step >= cfg.learning_starts and replay.size >= algorithm.batch_size
                        and step % cfg.train_frequency == 0):
                    for _ in range(cfg.gradient_steps):
                        latest = agent.update(replay.sample(algorithm.batch_size, agent.device),
                                              enable_pg=step > cfg.pg_warmup_steps)
                        updates += 1
                        if not all(np.isfinite(v) for v in latest.values()):
                            raise FloatingPointError(f"nonfinite loss at step {step}: {latest}")
                if step % cfg.log_frequency == 0:
                    emit({"type": "training", "step": step, "updates": updates,
                          "alpha": algorithm.alpha,
                          "exploration_epsilon": epsilon, **latest})
                if step % cfg.eval_frequency == 0 or step == cfg.total_timesteps:
                    evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
                    emit({"type": "evaluation", "step": step, "alpha": algorithm.alpha,
                          "policies": evaluations})
                    print(f"step={step} updates={updates} "
                          f"pi={evaluations['pi']['mean_return']:.1f} "
                          f"fast_pi={evaluations['advanced_pi']['mean_return']:.1f}", flush=True)
        torch.save({
            "spec": spec, "algorithm": asdict(algorithm), "step": cfg.total_timesteps,
            "architecture": "aac_continuous_online_target_v1",
            "networks": {name: getattr(agent, name).state_dict() for name in
                         ("actor", "q", "fast_actor", "advanced_q",
                          "target_actor", "target_advanced_q")},
        }, output / "checkpoint.pt")
        result = {"status": "complete", "spec": spec, "updates": updates,
                  "elapsed_sec": time.time() - started,
                  "final_evaluation": evaluations,
                  "versions": {"torch": torch.__version__, "numpy": np.__version__,
                               "gymnasium": gym.__version__}}
        write_json(output / "result.json", result)
        return result
    finally:
        env.close(); eval_env.close()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--spec", required=True, type=Path)
    parser.add_argument("--output", required=True, type=Path)
    args = parser.parse_args()
    train(json.loads(args.spec.read_text()), args.output)


if __name__ == "__main__":
    main()


==> anc/supplementary/historical_sources/f7b405d037d36ff4/aac_experiments/runners/train_discrete.py <==
"""One Gymnasium discrete AAC experiment, launched by the sweep runner."""
from __future__ import annotations

import argparse
from dataclasses import asdict, dataclass
import json
from pathlib import Path
import random
import time

import gymnasium as gym
import numpy as np
import torch

from aac_experiments.algorithms.aac_discrete import AACDiscreteAgent, AACDiscreteConfig, ReplayBuffer


@dataclass
class TrainConfig:
    total_timesteps: int = 100_000
    learning_starts: int = 1_000
    # Chasing still trains during this initial interval; only PG is suppressed.
    pg_warmup_steps: int = 0
    train_frequency: int = 1
    gradient_steps: int = 1
    eval_frequency: int = 5_000
    eval_episodes: int = 10
    eval_max_steps: int = 10_000
    eval_deterministic: bool = False
    log_frequency: int = 1_000
    device: str = "cpu"
    torch_threads: int = 1
    alpha_final: float | None = None  # linear schedule, initial value is algorithm.alpha
    random_warmup_steps: int = 0  # uniform actions for exactly the first N transitions
    bootstrap_truncation: bool = True  # False reproduces historical timeout-as-terminal targets
    # Legacy fixed collection epsilon. When present it overrides the schedule
    # in AACDiscreteConfig so saved pre-schedule specs remain exactly reproducible.
    exploration_epsilon: float | None = None
    # Optional evaluation checkpoints. These are intended for post-hoc policy
    # path analysis, not exact training resume.
    snapshot_steps: tuple[int, ...] = ()

    def __post_init__(self):
        if type(self.random_warmup_steps) is not int or self.random_warmup_steps < 0:
            raise ValueError("random_warmup_steps must be a nonnegative integer")
        if type(self.bootstrap_truncation) is not bool:
            raise ValueError("bootstrap_truncation must be a boolean")
        if self.exploration_epsilon is not None and (
            not np.isfinite(self.exploration_epsilon)
            or not 0 <= self.exploration_epsilon <= 1
        ):
            raise ValueError("exploration_epsilon must be finite and in [0, 1]")
        self.snapshot_steps = tuple(self.snapshot_steps)
        if any(type(step) is not int or step <= 0 or step > self.total_timesteps
               for step in self.snapshot_steps):
            raise ValueError("snapshot_steps must be positive integers within total_timesteps")
        if len(set(self.snapshot_steps)) != len(self.snapshot_steps):
            raise ValueError("snapshot_steps must not contain duplicates")
        for key in ("total_timesteps", "train_frequency", "gradient_steps", "eval_frequency",
                    "eval_episodes", "eval_max_steps", "log_frequency", "torch_threads"):
            if type(getattr(self, key)) is not int or getattr(self, key) <= 0:
                raise ValueError(f"{key} must be a positive integer")
        if type(self.learning_starts) is not int or self.learning_starts < 0:
            raise ValueError("learning_starts must be a nonnegative integer")
        if type(self.pg_warmup_steps) is not int or self.pg_warmup_steps < 0:
            raise ValueError("pg_warmup_steps must be a nonnegative integer")
        if self.alpha_final is not None and (not np.isfinite(self.alpha_final) or self.alpha_final <= 0):
            raise ValueError("alpha_final must be finite and positive")


def write_json(path, data):
    path = Path(path)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(data, indent=2, allow_nan=False) + "\n")
    temporary.replace(path)


def normalize_algorithm_config(config):
    """Read pre-rename sweep specs without retaining legacy names internally."""
    config = dict(config)
    for old, new in (("lr_chasing_pi", "lr_fast_pi"),
                     ("lr_chasing_q", "lr_fast_q")):
        if old in config:
            if new in config:
                raise ValueError(f"spec contains both {old} and {new}")
            config[new] = config.pop(old)
    # Specs expanded before gauge fixing was introduced must retain their
    # original ungauged behavior even after the dataclass default changes.
    config.setdefault("q_gauge_coef", 0.0)
    return config


def checkpoint_payload(agent, spec, algorithm, step):
    """Networks and optimizer state for evaluation and approximate resume."""
    return {
        "spec": spec, "algorithm": asdict(algorithm), "step": step,
        "temperature": {"log_alpha": agent.log_alpha.detach().cpu(),
                        "optimizer": agent.alpha_optim.state_dict()},
        "architecture": "aac_discrete_online_target_v2",
        "networks": {name: getattr(agent, name).state_dict() for name in
                     ("actor", "q", "fast_actor", "advanced_q",
                      "target_actor", "target_advanced_q")},
        "optimizers": {name: getattr(agent, name).state_dict() for name in
                       ("pg_pi_optim", "pg_q_optim", "fast_pi_optim", "fast_q_optim")},
    }


def evaluate(agent, env, cfg, seed):
    """Use a separate env and restore torch RNG so evaluation cannot affect training."""
    results = {}
    devices = [agent.device.index or 0] if agent.device.type == "cuda" else []
    with torch.random.fork_rng(devices=devices):
        for policy in ("pi", "advanced_pi"):
            torch.manual_seed(seed)
            returns, lengths, capped = [], [], 0
            for episode in range(cfg.eval_episodes):
                obs, _ = env.reset(seed=seed + episode)
                score = 0.
                for length in range(1, cfg.eval_max_steps + 1):
                    action = agent.act(obs, policy=policy, deterministic=cfg.eval_deterministic)
                    obs, reward, terminated, truncated, _ = env.step(action)
                    score += float(reward)
                    if terminated or truncated:
                        break
                else:
                    capped += 1
                returns.append(score)
                lengths.append(length)
            results[policy] = {"returns": returns, "lengths": lengths,
                               "mean_return": float(np.mean(returns)),
                               "std_return": float(np.std(returns)), "capped_episodes": capped}
    return results


def train(spec, output):
    spec = dict(spec)
    spec["algorithm"] = normalize_algorithm_config(spec["algorithm"])
    cfg = TrainConfig(**spec["training"])
    algorithm = AACDiscreteConfig(**spec["algorithm"])
    if algorithm.use_target_entropy and cfg.alpha_final is not None:
        raise ValueError("auto alpha and alpha_final schedule are mutually exclusive")
    seed = spec["seed"]
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.set_num_threads(cfg.torch_threads)
    output = Path(output)
    output.mkdir(parents=True, exist_ok=True)
    env = gym.make(spec["env_id"])
    eval_env = gym.make(spec["env_id"])
    started = time.time()
    try:
        if not isinstance(env.action_space, gym.spaces.Discrete) or env.action_space.start != 0:
            raise ValueError("runner requires zero-based Discrete actions")
        if not isinstance(env.observation_space, gym.spaces.Box) or len(env.observation_space.shape) != 1:
            raise ValueError("runner requires vector Box observations")
        agent = AACDiscreteAgent(env.observation_space.shape[0], env.action_space.n, algorithm, cfg.device)
        replay = ReplayBuffer(algorithm.buffer_size, env.observation_space.shape[0])
        obs, _ = env.reset(seed=seed)
        episode_return, episode_length, updates = 0., 0, 0
        evaluation_seed = (seed + 1_000_000) % (2**32)
        initial_alpha = algorithm.alpha
        latest = {}
        with (output / "metrics.jsonl").open("w") as log:
            def emit(record):
                log.write(json.dumps(record, allow_nan=False) + "\n")
                log.flush()
            if algorithm.log_pg_diagnostics:
                emit({"type": "initial_diagnostics", "step": 0, "state_source": "initial_reset",
                      **agent.pg_diagnostics(torch.as_tensor(obs, dtype=torch.float32, device=agent.device).reshape(1, -1))})
            evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
            emit({"type": "evaluation", "step": 0, "alpha": algorithm.alpha, "policies": evaluations})
            for step in range(1, cfg.total_timesteps + 1):
                if cfg.alpha_final is not None:
                    fraction = (step - 1) / max(1, cfg.total_timesteps - 1)
                    algorithm.alpha = initial_alpha + fraction * (cfg.alpha_final - initial_alpha)
                # Uniform warmup is independent of the optimizer start step.
                schedule_step = max(0, step - cfg.random_warmup_steps)
                scheduled_epsilon = algorithm.exploration_epsilon(schedule_step)
                epsilon = (1.0 if step <= cfg.random_warmup_steps else
                           (cfg.exploration_epsilon if cfg.exploration_epsilon is not None
                            else scheduled_epsilon))
                action, log_prob = agent.act_with_log_prob(obs, exploration_epsilon=epsilon)
                next_obs, reward, terminated, truncated, _ = env.step(action)
                # Ablation only: optionally treat timeout as terminal for TD.
                # Keep actual environment flags in episode logs for success counts.
                td_terminal = terminated or (truncated and not cfg.bootstrap_truncation)
                replay.add(obs, action, reward, next_obs, td_terminal, log_prob)
                obs = next_obs
                episode_return += float(reward)
                episode_length += 1
                if terminated or truncated:
                    emit({"type": "episode", "step": step, "return": episode_return,
                          "length": episode_length, "terminated": bool(terminated), "truncated": bool(truncated)})
                    obs, _ = env.reset()
                    episode_return, episode_length = 0., 0
                if step >= cfg.learning_starts and replay.size >= algorithm.batch_size and step % cfg.train_frequency == 0:
                    for _ in range(cfg.gradient_steps):
                        latest = agent.update(
                            replay.sample(algorithm.batch_size, agent.device),
                            enable_pg=step > cfg.pg_warmup_steps,
                        )
                        updates += 1
                        if not all(np.isfinite(v) for v in latest.values()):
                            raise FloatingPointError(f"nonfinite loss at step {step}: {latest}")
                if step % cfg.log_frequency == 0 or (algorithm.log_pg_diagnostics and cfg.learning_starts <= step <= cfg.learning_starts + 100):
                    emit({"type": "training", "step": step, "updates": updates,
                          "alpha": algorithm.alpha, "exploration_epsilon": epsilon, **latest})
                if step % cfg.eval_frequency == 0 or step == cfg.total_timesteps:
                    evaluations = evaluate(agent, eval_env, cfg, evaluation_seed)
                    emit({"type": "evaluation", "step": step, "alpha": algorithm.alpha, "policies": evaluations})
                    print(f"step={step} updates={updates} pi={evaluations['pi']['mean_return']:.1f} "
                          f"advanced_pi={evaluations['advanced_pi']['mean_return']:.1f}", flush=True)
                if step in cfg.snapshot_steps:
                    torch.save(checkpoint_payload(agent, spec, algorithm, step),
                               output / f"checkpoint_step_{step}.pt")
        # Evaluation/reuse checkpoint; not a promise of exact mid-episode training resume.
        torch.save(checkpoint_payload(agent, spec, algorithm, cfg.total_timesteps),
                   output / "checkpoint.pt")
        result = {"status": "complete", "spec": spec, "updates": updates,
                  "elapsed_sec": time.time() - started, "final_evaluation": evaluations,
                  "versions": {"torch": torch.__version__, "numpy": np.__version__, "gymnasium": gym.__version__}}
        write_json(output / "result.json", result)
        return result
    finally:
        env.close()
        eval_env.close()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--spec", required=True, type=Path)
    parser.add_argument("--output", required=True, type=Path)
    args = parser.parse_args()
    train(json.loads(args.spec.read_text()), args.output)


if __name__ == "__main__":
    main()


==> anc/supplementary/requirements.txt <==
numpy==2.0.1
torch==2.5.1
gymnasium[classic-control,box2d,mujoco]==1.3.0
matplotlib>=3.8,<4


==> anc/supplementary/results/Acrobot-v1/chasing/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-255.0, -90.0, -83.0, -97.0, -88.0, -62.0, -82.0, -83.0, -82.0, -103.0], "lengths": [256, 91, 84, 98, 89, 63, 83, 84, 83, 104], "mean_return": -102.5, "std_return": 51.859907443033485, "capped_episodes": 0}, "advanced_pi": {"returns": [-82.0, -102.0, -194.0, -73.0, -72.0, -94.0, -78.0, -62.0, -96.0, -62.0], "lengths": [83, 103, 195, 74, 73, 95, 79, 63, 97, 63], "mean_return": -91.5, "std_return": 36.576631884305584, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-83.0, -95.0, -82.0, -108.0, -71.0, -97.0, -98.0, -71.0, -82.0, -93.0], "lengths": [84, 96, 83, 109, 72, 98, 99, 72, 83, 94], "mean_return": -88.0, "std_return": 11.532562594670797, "capped_episodes": 0}, "advanced_pi": {"returns": [-96.0, -63.0, -95.0, -71.0, -70.0, -107.0, -76.0, -78.0, -74.0, -94.0], "lengths": [97, 64, 96, 72, 71, 108, 77, 79, 75, 95], "mean_return": -82.4, "std_return": 13.690872872099865, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-104.0, -100.0, -91.0, -88.0, -61.0, -70.0, -88.0, -412.0, -105.0, -71.0], "lengths": [105, 101, 92, 89, 62, 71, 89, 413, 106, 72], "mean_return": -119.0, "std_return": 98.69447806235159, "capped_episodes": 0}, "advanced_pi": {"returns": [-85.0, -98.0, -83.0, -82.0, -63.0, -87.0, -82.0, -70.0, -72.0, -63.0], "lengths": [86, 99, 84, 83, 64, 88, 83, 71, 73, 64], "mean_return": -78.5, "std_return": 10.651291001564083, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-113.0, -72.0, -79.0, -72.0, -96.0, -95.0, -131.0, -71.0, -75.0, -71.0], "lengths": [114, 73, 80, 73, 97, 96, 132, 72, 76, 72], "mean_return": -87.5, "std_return": 19.81035082980612, "capped_episodes": 0}, "advanced_pi": {"returns": [-70.0, -96.0, -109.0, -91.0, -86.0, -76.0, -76.0, -75.0, -136.0, -75.0], "lengths": [71, 97, 110, 92, 87, 77, 77, 76, 137, 76], "mean_return": -89.0, "std_return": 19.395875850293535, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-93.0, -84.0, -77.0, -83.0, -102.0, -97.0, -72.0, -78.0, -88.0, -63.0], "lengths": [94, 85, 78, 84, 103, 98, 73, 79, 89, 64], "mean_return": -83.7, "std_return": 11.225417586887358, "capped_episodes": 0}, "advanced_pi": {"returns": [-180.0, -93.0, -500.0, -63.0, -90.0, -91.0, -76.0, -106.0, -76.0, -102.0], "lengths": [181, 94, 500, 64, 91, 92, 77, 107, 77, 103], "mean_return": -137.7, "std_return": 124.4902004175429, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/chasing/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 452.994277715683,
  "final_evaluation": {
    "pi": {
      "returns": [
        -93.0,
        -84.0,
        -77.0,
        -83.0,
        -102.0,
        -97.0,
        -72.0,
        -78.0,
        -88.0,
        -63.0
      ],
      "lengths": [
        94,
        85,
        78,
        84,
        103,
        98,
        73,
        79,
        89,
        64
      ],
      "mean_return": -83.7,
      "std_return": 11.225417586887358,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -180.0,
        -93.0,
        -500.0,
        -63.0,
        -90.0,
        -91.0,
        -76.0,
        -106.0,
        -76.0,
        -102.0
      ],
      "lengths": [
        181,
        94,
        500,
        64,
        91,
        92,
        77,
        107,
        77,
        103
      ],
      "mean_return": -137.7,
      "std_return": 124.4902004175429,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/chasing/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-97.0, -73.0, -82.0, -81.0, -83.0, -73.0, -109.0, -102.0, -82.0, -232.0], "lengths": [98, 74, 83, 82, 84, 74, 110, 103, 83, 233], "mean_return": -101.4, "std_return": 45.004888623348464, "capped_episodes": 0}, "advanced_pi": {"returns": [-75.0, -75.0, -84.0, -90.0, -73.0, -75.0, -95.0, -93.0, -107.0, -92.0], "lengths": [76, 76, 85, 91, 74, 76, 96, 94, 108, 93], "mean_return": -85.9, "std_return": 10.765221781273251, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-91.0, -83.0, -75.0, -64.0, -91.0, -95.0, -76.0, -97.0, -71.0, -88.0], "lengths": [92, 84, 76, 65, 92, 96, 77, 98, 72, 89], "mean_return": -83.1, "std_return": 10.539924098398432, "capped_episodes": 0}, "advanced_pi": {"returns": [-88.0, -72.0, -80.0, -83.0, -70.0, -89.0, -91.0, -73.0, -80.0, -74.0], "lengths": [89, 73, 81, 84, 71, 90, 92, 74, 81, 75], "mean_return": -80.0, "std_return": 7.238784428341543, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-91.0, -72.0, -115.0, -89.0, -80.0, -91.0, -96.0, -99.0, -77.0, -113.0], "lengths": [92, 73, 116, 90, 81, 92, 97, 100, 78, 114], "mean_return": -92.3, "std_return": 13.468852957843144, "capped_episodes": 0}, "advanced_pi": {"returns": [-103.0, -90.0, -74.0, -71.0, -77.0, -78.0, -91.0, -77.0, -115.0, -87.0], "lengths": [104, 91, 75, 72, 78, 79, 92, 78, 116, 88], "mean_return": -86.3, "std_return": 13.289469515371936, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-76.0, -86.0, -110.0, -94.0, -83.0, -89.0, -95.0, -73.0, -70.0, -72.0], "lengths": [77, 87, 111, 95, 84, 90, 96, 74, 71, 73], "mean_return": -84.8, "std_return": 12.023310692151309, "capped_episodes": 0}, "advanced_pi": {"returns": [-101.0, -121.0, -97.0, -88.0, -62.0, -74.0, -85.0, -92.0, -104.0, -71.0], "lengths": [102, 122, 98, 89, 63, 75, 86, 93, 105, 72], "mean_return": -89.5, "std_return": 16.60873264279969, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-63.0, -140.0, -76.0, -89.0, -82.0, -93.0, -97.0, -109.0, -70.0, -87.0], "lengths": [64, 141, 77, 90, 83, 94, 98, 110, 71, 88], "mean_return": -90.6, "std_return": 20.771133815947554, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.0, -89.0, -62.0, -82.0, -87.0, -78.0, -129.0, -82.0, -98.0, -83.0], "lengths": [123, 90, 63, 83, 88, 79, 130, 83, 99, 84], "mean_return": -91.2, "std_return": 19.260321908005587, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/chasing/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 467.8234841823578,
  "final_evaluation": {
    "pi": {
      "returns": [
        -63.0,
        -140.0,
        -76.0,
        -89.0,
        -82.0,
        -93.0,
        -97.0,
        -109.0,
        -70.0,
        -87.0
      ],
      "lengths": [
        64,
        141,
        77,
        90,
        83,
        94,
        98,
        110,
        71,
        88
      ],
      "mean_return": -90.6,
      "std_return": 20.771133815947554,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -122.0,
        -89.0,
        -62.0,
        -82.0,
        -87.0,
        -78.0,
        -129.0,
        -82.0,
        -98.0,
        -83.0
      ],
      "lengths": [
        123,
        90,
        63,
        83,
        88,
        79,
        130,
        83,
        99,
        84
      ],
      "mean_return": -91.2,
      "std_return": 19.260321908005587,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/chasing/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-86.0, -195.0, -91.0, -82.0, -103.0, -101.0, -90.0, -81.0, -125.0, -63.0], "lengths": [87, 196, 92, 83, 104, 102, 91, 82, 126, 64], "mean_return": -101.7, "std_return": 34.73053411624992, "capped_episodes": 0}, "advanced_pi": {"returns": [-95.0, -92.0, -106.0, -85.0, -105.0, -99.0, -117.0, -86.0, -84.0, -123.0], "lengths": [96, 93, 107, 86, 106, 100, 118, 87, 85, 124], "mean_return": -99.2, "std_return": 12.804686642007294, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-108.0, -99.0, -97.0, -74.0, -74.0, -98.0, -91.0, -83.0, -77.0, -95.0], "lengths": [109, 100, 98, 75, 75, 99, 92, 84, 78, 96], "mean_return": -89.6, "std_return": 11.280070921762858, "capped_episodes": 0}, "advanced_pi": {"returns": [-100.0, -77.0, -96.0, -70.0, -103.0, -118.0, -110.0, -100.0, -93.0, -93.0], "lengths": [101, 78, 97, 71, 104, 119, 111, 101, 94, 94], "mean_return": -96.0, "std_return": 13.475904422338413, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-75.0, -80.0, -70.0, -77.0, -75.0, -75.0, -93.0, -105.0, -70.0, -76.0], "lengths": [76, 81, 71, 78, 76, 76, 94, 106, 71, 77], "mean_return": -79.6, "std_return": 10.451794104363136, "capped_episodes": 0}, "advanced_pi": {"returns": [-82.0, -101.0, -77.0, -91.0, -74.0, -89.0, -103.0, -97.0, -92.0, -123.0], "lengths": [83, 102, 78, 92, 75, 90, 104, 98, 93, 124], "mean_return": -92.9, "std_return": 13.560604706280618, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-91.0, -77.0, -80.0, -90.0, -87.0, -102.0, -152.0, -70.0, -91.0, -102.0], "lengths": [92, 78, 81, 91, 88, 103, 153, 71, 92, 103], "mean_return": -94.2, "std_return": 21.5304435625465, "capped_episodes": 0}, "advanced_pi": {"returns": [-83.0, -88.0, -82.0, -71.0, -76.0, -92.0, -116.0, -94.0, -71.0, -89.0], "lengths": [84, 89, 83, 72, 77, 93, 117, 95, 72, 90], "mean_return": -86.2, "std_return": 12.599999999999998, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-113.0, -85.0, -93.0, -78.0, -73.0, -85.0, -88.0, -76.0, -70.0, -100.0], "lengths": [114, 86, 94, 79, 74, 86, 89, 77, 71, 101], "mean_return": -86.1, "std_return": 12.525573839150045, "capped_episodes": 0}, "advanced_pi": {"returns": [-74.0, -94.0, -127.0, -72.0, -174.0, -89.0, -74.0, -100.0, -71.0, -93.0], "lengths": [75, 95, 128, 73, 175, 90, 75, 101, 72, 94], "mean_return": -96.8, "std_return": 30.47228248753283, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/chasing/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 430.1309480667114,
  "final_evaluation": {
    "pi": {
      "returns": [
        -113.0,
        -85.0,
        -93.0,
        -78.0,
        -73.0,
        -85.0,
        -88.0,
        -76.0,
        -70.0,
        -100.0
      ],
      "lengths": [
        114,
        86,
        94,
        79,
        74,
        86,
        89,
        77,
        71,
        101
      ],
      "mean_return": -86.1,
      "std_return": 12.525573839150045,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -74.0,
        -94.0,
        -127.0,
        -72.0,
        -174.0,
        -89.0,
        -74.0,
        -100.0,
        -71.0,
        -93.0
      ],
      "lengths": [
        75,
        95,
        128,
        73,
        175,
        90,
        75,
        101,
        72,
        94
      ],
      "mean_return": -96.8,
      "std_return": 30.47228248753283,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/chasing/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-353.0, -381.0, -500.0, -500.0, -500.0, -456.0, -500.0, -419.0, -500.0, -500.0], "lengths": [354, 382, 500, 500, 500, 457, 500, 420, 500, 500], "mean_return": -460.9, "std_return": 53.83205364836084, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-84.0, -76.0, -107.0, -85.0, -88.0, -81.0, -86.0, -108.0, -143.0, -88.0], "lengths": [85, 77, 108, 86, 89, 82, 87, 109, 144, 89], "mean_return": -94.6, "std_return": 18.900793634130817, "capped_episodes": 0}, "advanced_pi": {"returns": [-75.0, -81.0, -77.0, -69.0, -90.0, -70.0, -79.0, -77.0, -89.0, -92.0], "lengths": [76, 82, 78, 70, 91, 71, 80, 78, 90, 93], "mean_return": -79.9, "std_return": 7.687002016391046, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-63.0, -70.0, -73.0, -75.0, -91.0, -80.0, -74.0, -123.0, -89.0, -95.0], "lengths": [64, 71, 74, 76, 92, 81, 75, 124, 90, 96], "mean_return": -83.3, "std_return": 16.328196471135445, "capped_episodes": 0}, "advanced_pi": {"returns": [-79.0, -120.0, -91.0, -88.0, -87.0, -71.0, -105.0, -71.0, -87.0, -80.0], "lengths": [80, 121, 92, 89, 88, 72, 106, 72, 88, 81], "mean_return": -87.9, "std_return": 14.306991297963384, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-81.0, -85.0, -93.0, -86.0, -75.0, -112.0, -108.0, -70.0, -79.0, -75.0], "lengths": [82, 86, 94, 87, 76, 113, 109, 71, 80, 76], "mean_return": -86.4, "std_return": 13.343163043296741, "capped_episodes": 0}, "advanced_pi": {"returns": [-75.0, -69.0, -87.0, -71.0, -76.0, -91.0, -89.0, -118.0, -94.0, -70.0], "lengths": [76, 70, 88, 72, 77, 92, 90, 119, 95, 71], "mean_return": -84.0, "std_return": 14.401388821915754, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-78.0, -86.0, -78.0, -193.0, -97.0, -76.0, -69.0, -139.0, -89.0, -69.0], "lengths": [79, 87, 79, 194, 98, 77, 70, 140, 90, 70], "mean_return": -97.4, "std_return": 37.27519282310958, "capped_episodes": 0}, "advanced_pi": {"returns": [-112.0, -77.0, -75.0, -81.0, -82.0, -79.0, -89.0, -93.0, -74.0, -76.0], "lengths": [113, 78, 76, 82, 83, 80, 90, 94, 75, 77], "mean_return": -83.8, "std_return": 11.05260150371848, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-99.0, -81.0, -85.0, -73.0, -75.0, -91.0, -86.0, -77.0, -96.0, -70.0], "lengths": [100, 82, 86, 74, 76, 92, 87, 78, 97, 71], "mean_return": -83.3, "std_return": 9.349331526906083, "capped_episodes": 0}, "advanced_pi": {"returns": [-87.0, -93.0, -84.0, -75.0, -91.0, -96.0, -86.0, -109.0, -99.0, -116.0], "lengths": [88, 94, 85, 76, 92, 97, 87, 110, 100, 117], "mean_return": -93.6, "std_return": 11.490865937778581, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/chasing/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 417.71635842323303,
  "final_evaluation": {
    "pi": {
      "returns": [
        -99.0,
        -81.0,
        -85.0,
        -73.0,
        -75.0,
        -91.0,
        -86.0,
        -77.0,
        -96.0,
        -70.0
      ],
      "lengths": [
        100,
        82,
        86,
        74,
        76,
        92,
        87,
        78,
        97,
        71
      ],
      "mean_return": -83.3,
      "std_return": 9.349331526906083,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -87.0,
        -93.0,
        -84.0,
        -75.0,
        -91.0,
        -96.0,
        -86.0,
        -109.0,
        -99.0,
        -116.0
      ],
      "lengths": [
        88,
        94,
        85,
        76,
        92,
        97,
        87,
        110,
        100,
        117
      ],
      "mean_return": -93.6,
      "std_return": 11.490865937778581,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/chasing/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -458.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 459, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -495.8, "std_return": 12.6, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-87.0, -80.0, -95.0, -119.0, -92.0, -101.0, -83.0, -93.0, -107.0, -119.0], "lengths": [88, 81, 96, 120, 93, 102, 84, 94, 108, 120], "mean_return": -97.6, "std_return": 13.078226179417452, "capped_episodes": 0}, "advanced_pi": {"returns": [-88.0, -110.0, -106.0, -93.0, -97.0, -77.0, -101.0, -117.0, -74.0, -95.0], "lengths": [89, 111, 107, 94, 98, 78, 102, 118, 75, 96], "mean_return": -95.8, "std_return": 12.967652061957864, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-94.0, -104.0, -101.0, -84.0, -99.0, -83.0, -94.0, -143.0, -81.0, -120.0], "lengths": [95, 105, 102, 85, 100, 84, 95, 144, 82, 121], "mean_return": -100.3, "std_return": 18.011385288200348, "capped_episodes": 0}, "advanced_pi": {"returns": [-83.0, -93.0, -93.0, -83.0, -100.0, -84.0, -94.0, -92.0, -105.0, -77.0], "lengths": [84, 94, 94, 84, 101, 85, 95, 93, 106, 78], "mean_return": -90.4, "std_return": 8.151073548925934, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-78.0, -115.0, -96.0, -90.0, -75.0, -86.0, -90.0, -69.0, -96.0, -76.0], "lengths": [79, 116, 97, 91, 76, 87, 91, 70, 97, 77], "mean_return": -87.1, "std_return": 12.78632081562167, "capped_episodes": 0}, "advanced_pi": {"returns": [-85.0, -92.0, -73.0, -108.0, -93.0, -107.0, -101.0, -88.0, -192.0, -76.0], "lengths": [86, 93, 74, 109, 94, 108, 102, 89, 193, 77], "mean_return": -101.5, "std_return": 32.159757461772, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-105.0, -70.0, -81.0, -101.0, -93.0, -75.0, -82.0, -76.0, -89.0, -97.0], "lengths": [106, 71, 82, 102, 94, 76, 83, 77, 90, 98], "mean_return": -86.9, "std_return": 11.291146974510607, "capped_episodes": 0}, "advanced_pi": {"returns": [-89.0, -79.0, -63.0, -110.0, -70.0, -89.0, -82.0, -83.0, -87.0, -71.0], "lengths": [90, 80, 64, 111, 71, 90, 83, 84, 88, 72], "mean_return": -82.3, "std_return": 12.41813190459821, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-81.0, -77.0, -75.0, -338.0, -91.0, -76.0, -93.0, -74.0, -78.0, -92.0], "lengths": [82, 78, 76, 339, 92, 77, 94, 75, 79, 93], "mean_return": -107.5, "std_return": 77.15341858919797, "capped_episodes": 0}, "advanced_pi": {"returns": [-83.0, -115.0, -94.0, -108.0, -82.0, -79.0, -81.0, -94.0, -86.0, -69.0], "lengths": [84, 116, 95, 109, 83, 80, 82, 95, 87, 70], "mean_return": -89.1, "std_return": 13.209466302617981, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/chasing/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 418.90264868736267,
  "final_evaluation": {
    "pi": {
      "returns": [
        -81.0,
        -77.0,
        -75.0,
        -338.0,
        -91.0,
        -76.0,
        -93.0,
        -74.0,
        -78.0,
        -92.0
      ],
      "lengths": [
        82,
        78,
        76,
        339,
        92,
        77,
        94,
        75,
        79,
        93
      ],
      "mean_return": -107.5,
      "std_return": 77.15341858919797,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -83.0,
        -115.0,
        -94.0,
        -108.0,
        -82.0,
        -79.0,
        -81.0,
        -94.0,
        -86.0,
        -69.0
      ],
      "lengths": [
        84,
        116,
        95,
        109,
        83,
        80,
        82,
        95,
        87,
        70
      ],
      "mean_return": -89.1,
      "std_return": 13.209466302617981,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/combined/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-110.0, -94.0, -174.0, -105.0, -108.0, -112.0, -101.0, -142.0, -93.0, -87.0], "lengths": [111, 95, 175, 106, 109, 113, 102, 143, 94, 88], "mean_return": -112.6, "std_return": 24.98079262153225, "capped_episodes": 0}, "advanced_pi": {"returns": [-104.0, -115.0, -108.0, -104.0, -102.0, -86.0, -166.0, -86.0, -116.0, -98.0], "lengths": [105, 116, 109, 105, 103, 87, 167, 87, 117, 99], "mean_return": -108.5, "std_return": 21.472074888095936, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-71.0, -96.0, -85.0, -75.0, -89.0, -90.0, -194.0, -76.0, -71.0, -99.0], "lengths": [72, 97, 86, 76, 90, 91, 195, 77, 72, 100], "mean_return": -94.6, "std_return": 34.48245930904581, "capped_episodes": 0}, "advanced_pi": {"returns": [-216.0, -70.0, -89.0, -136.0, -155.0, -93.0, -119.0, -95.0, -61.0, -83.0], "lengths": [217, 71, 90, 137, 156, 94, 120, 96, 62, 84], "mean_return": -111.7, "std_return": 44.35549571360916, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-63.0, -109.0, -95.0, -74.0, -102.0, -84.0, -86.0, -97.0, -69.0, -219.0], "lengths": [64, 110, 96, 75, 103, 85, 87, 98, 70, 220], "mean_return": -99.8, "std_return": 42.11603020228758, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.0, -230.0, -92.0, -104.0, -78.0, -76.0, -83.0, -90.0, -75.0, -70.0], "lengths": [123, 231, 93, 105, 79, 77, 84, 91, 76, 71], "mean_return": -102.0, "std_return": 45.164145071062734, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-71.0, -86.0, -96.0, -65.0, -103.0, -76.0, -102.0, -99.0, -77.0, -104.0], "lengths": [72, 87, 97, 66, 104, 77, 103, 100, 78, 105], "mean_return": -87.9, "std_return": 13.960300856356929, "capped_episodes": 0}, "advanced_pi": {"returns": [-82.0, -91.0, -79.0, -75.0, -75.0, -91.0, -62.0, -78.0, -93.0, -87.0], "lengths": [83, 92, 80, 76, 76, 92, 63, 79, 94, 88], "mean_return": -81.3, "std_return": 9.089004345911603, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-71.0, -95.0, -113.0, -90.0, -71.0, -79.0, -109.0, -104.0, -120.0, -96.0], "lengths": [72, 96, 114, 91, 72, 80, 110, 105, 121, 97], "mean_return": -94.8, "std_return": 16.30828010551695, "capped_episodes": 0}, "advanced_pi": {"returns": [-119.0, -115.0, -70.0, -103.0, -93.0, -70.0, -70.0, -69.0, -62.0, -91.0], "lengths": [120, 116, 71, 104, 94, 71, 71, 70, 63, 92], "mean_return": -86.2, "std_return": 19.81312696168881, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/combined/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 250.28767085075378,
  "final_evaluation": {
    "pi": {
      "returns": [
        -71.0,
        -95.0,
        -113.0,
        -90.0,
        -71.0,
        -79.0,
        -109.0,
        -104.0,
        -120.0,
        -96.0
      ],
      "lengths": [
        72,
        96,
        114,
        91,
        72,
        80,
        110,
        105,
        121,
        97
      ],
      "mean_return": -94.8,
      "std_return": 16.30828010551695,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -119.0,
        -115.0,
        -70.0,
        -103.0,
        -93.0,
        -70.0,
        -70.0,
        -69.0,
        -62.0,
        -91.0
      ],
      "lengths": [
        120,
        116,
        71,
        104,
        94,
        71,
        71,
        70,
        63,
        92
      ],
      "mean_return": -86.2,
      "std_return": 19.81312696168881,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/combined/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-91.0, -74.0, -101.0, -85.0, -82.0, -79.0, -101.0, -91.0, -93.0, -77.0], "lengths": [92, 75, 102, 86, 83, 80, 102, 92, 94, 78], "mean_return": -87.4, "std_return": 9.0575934993794, "capped_episodes": 0}, "advanced_pi": {"returns": [-92.0, -95.0, -83.0, -76.0, -70.0, -81.0, -62.0, -72.0, -75.0, -72.0], "lengths": [93, 96, 84, 77, 71, 82, 63, 73, 76, 73], "mean_return": -77.8, "std_return": 9.61041102138717, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-87.0, -94.0, -70.0, -75.0, -81.0, -89.0, -89.0, -78.0, -84.0, -79.0], "lengths": [88, 95, 71, 76, 82, 90, 90, 79, 85, 80], "mean_return": -82.6, "std_return": 6.974238309665077, "capped_episodes": 0}, "advanced_pi": {"returns": [-70.0, -75.0, -92.0, -108.0, -92.0, -74.0, -71.0, -90.0, -97.0, -91.0], "lengths": [71, 76, 93, 109, 93, 75, 72, 91, 98, 92], "mean_return": -86.0, "std_return": 12.09958676980334, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-73.0, -88.0, -90.0, -79.0, -90.0, -68.0, -97.0, -62.0, -81.0, -78.0], "lengths": [74, 89, 91, 80, 91, 69, 98, 63, 82, 79], "mean_return": -80.6, "std_return": 10.355674772799695, "capped_episodes": 0}, "advanced_pi": {"returns": [-83.0, -104.0, -63.0, -500.0, -91.0, -92.0, -92.0, -74.0, -500.0, -72.0], "lengths": [84, 105, 64, 500, 92, 93, 93, 75, 500, 73], "mean_return": -167.1, "std_return": 166.82892435066526, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-88.0, -92.0, -62.0, -81.0, -77.0, -96.0, -65.0, -91.0, -83.0, -71.0], "lengths": [89, 93, 63, 82, 78, 97, 66, 92, 84, 72], "mean_return": -80.6, "std_return": 11.092339699089637, "capped_episodes": 0}, "advanced_pi": {"returns": [-90.0, -80.0, -88.0, -63.0, -71.0, -94.0, -89.0, -91.0, -63.0, -72.0], "lengths": [91, 81, 89, 64, 72, 95, 90, 92, 64, 73], "mean_return": -80.1, "std_return": 11.335342959081565, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-69.0, -73.0, -86.0, -109.0, -61.0, -90.0, -74.0, -77.0, -63.0, -104.0], "lengths": [70, 74, 87, 110, 62, 91, 75, 78, 64, 105], "mean_return": -80.6, "std_return": 15.538339679644025, "capped_episodes": 0}, "advanced_pi": {"returns": [-98.0, -122.0, -126.0, -199.0, -81.0, -73.0, -70.0, -70.0, -63.0, -88.0], "lengths": [99, 123, 127, 200, 82, 74, 71, 71, 64, 89], "mean_return": -99.0, "std_return": 39.18928424965171, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/combined/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 242.51198554039001,
  "final_evaluation": {
    "pi": {
      "returns": [
        -69.0,
        -73.0,
        -86.0,
        -109.0,
        -61.0,
        -90.0,
        -74.0,
        -77.0,
        -63.0,
        -104.0
      ],
      "lengths": [
        70,
        74,
        87,
        110,
        62,
        91,
        75,
        78,
        64,
        105
      ],
      "mean_return": -80.6,
      "std_return": 15.538339679644025,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -98.0,
        -122.0,
        -126.0,
        -199.0,
        -81.0,
        -73.0,
        -70.0,
        -70.0,
        -63.0,
        -88.0
      ],
      "lengths": [
        99,
        123,
        127,
        200,
        82,
        74,
        71,
        71,
        64,
        89
      ],
      "mean_return": -99.0,
      "std_return": 39.18928424965171,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/combined/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-108.0, -95.0, -99.0, -88.0, -105.0, -87.0, -81.0, -73.0, -97.0, -77.0], "lengths": [109, 96, 100, 89, 106, 88, 82, 74, 98, 78], "mean_return": -91.0, "std_return": 11.16243700990066, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.0, -75.0, -500.0, -81.0, -74.0, -75.0, -116.0, -500.0, -82.0, -74.0], "lengths": [123, 76, 500, 82, 75, 76, 117, 500, 83, 75], "mean_return": -169.9, "std_return": 165.88155412823934, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-114.0, -67.0, -92.0, -77.0, -117.0, -72.0, -75.0, -88.0, -85.0, -76.0], "lengths": [115, 68, 93, 78, 118, 73, 76, 89, 86, 77], "mean_return": -86.3, "std_return": 16.260688792299053, "capped_episodes": 0}, "advanced_pi": {"returns": [-73.0, -88.0, -81.0, -92.0, -83.0, -94.0, -88.0, -79.0, -88.0, -62.0], "lengths": [74, 89, 82, 93, 84, 95, 89, 80, 89, 63], "mean_return": -82.8, "std_return": 9.15204895091804, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-72.0, -91.0, -62.0, -97.0, -87.0, -62.0, -75.0, -88.0, -73.0, -82.0], "lengths": [73, 92, 63, 98, 88, 63, 76, 89, 74, 83], "mean_return": -78.9, "std_return": 11.40570032922135, "capped_episodes": 0}, "advanced_pi": {"returns": [-105.0, -88.0, -89.0, -93.0, -94.0, -74.0, -74.0, -85.0, -71.0, -95.0], "lengths": [106, 89, 90, 94, 95, 75, 75, 86, 72, 96], "mean_return": -86.8, "std_return": 10.371113729971338, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-77.0, -75.0, -82.0, -74.0, -89.0, -71.0, -107.0, -62.0, -71.0, -91.0], "lengths": [78, 76, 83, 75, 90, 72, 108, 63, 72, 92], "mean_return": -79.9, "std_return": 12.210241602851271, "capped_episodes": 0}, "advanced_pi": {"returns": [-91.0, -93.0, -100.0, -81.0, -146.0, -94.0, -88.0, -90.0, -89.0, -96.0], "lengths": [92, 94, 101, 82, 147, 95, 89, 91, 90, 97], "mean_return": -96.8, "std_return": 17.0926884953772, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-72.0, -74.0, -62.0, -74.0, -93.0, -90.0, -86.0, -81.0, -74.0, -89.0], "lengths": [73, 75, 63, 75, 94, 91, 87, 82, 75, 90], "mean_return": -79.5, "std_return": 9.3834961501564, "capped_episodes": 0}, "advanced_pi": {"returns": [-94.0, -106.0, -74.0, -110.0, -82.0, -91.0, -78.0, -76.0, -92.0, -87.0], "lengths": [95, 107, 75, 111, 83, 92, 79, 77, 93, 88], "mean_return": -89.0, "std_return": 11.55854662143991, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/combined/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 255.22871780395508,
  "final_evaluation": {
    "pi": {
      "returns": [
        -72.0,
        -74.0,
        -62.0,
        -74.0,
        -93.0,
        -90.0,
        -86.0,
        -81.0,
        -74.0,
        -89.0
      ],
      "lengths": [
        73,
        75,
        63,
        75,
        94,
        91,
        87,
        82,
        75,
        90
      ],
      "mean_return": -79.5,
      "std_return": 9.3834961501564,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -94.0,
        -106.0,
        -74.0,
        -110.0,
        -82.0,
        -91.0,
        -78.0,
        -76.0,
        -92.0,
        -87.0
      ],
      "lengths": [
        95,
        107,
        75,
        111,
        83,
        92,
        79,
        77,
        93,
        88
      ],
      "mean_return": -89.0,
      "std_return": 11.55854662143991,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/combined/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-353.0, -381.0, -500.0, -500.0, -500.0, -456.0, -500.0, -419.0, -500.0, -500.0], "lengths": [354, 382, 500, 500, 500, 457, 500, 420, 500, 500], "mean_return": -460.9, "std_return": 53.83205364836084, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-99.0, -107.0, -103.0, -87.0, -87.0, -84.0, -158.0, -70.0, -128.0, -82.0], "lengths": [100, 108, 104, 88, 88, 85, 159, 71, 129, 83], "mean_return": -100.5, "std_return": 24.540782383616055, "capped_episodes": 0}, "advanced_pi": {"returns": [-109.0, -63.0, -83.0, -125.0, -121.0, -125.0, -94.0, -90.0, -97.0, -83.0], "lengths": [110, 64, 84, 126, 122, 126, 95, 91, 98, 84], "mean_return": -99.0, "std_return": 19.6316071680339, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-69.0, -70.0, -100.0, -70.0, -62.0, -69.0, -121.0, -100.0, -70.0, -70.0], "lengths": [70, 71, 101, 71, 63, 70, 122, 101, 71, 71], "mean_return": -80.1, "std_return": 18.565828826098766, "capped_episodes": 0}, "advanced_pi": {"returns": [-98.0, -71.0, -98.0, -70.0, -195.0, -71.0, -63.0, -71.0, -70.0, -72.0], "lengths": [99, 72, 99, 71, 196, 72, 64, 72, 71, 73], "mean_return": -87.9, "std_return": 37.47652598627573, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-136.0, -72.0, -70.0, -75.0, -199.0, -64.0, -64.0, -75.0, -70.0, -92.0], "lengths": [137, 73, 71, 76, 200, 65, 65, 76, 71, 93], "mean_return": -91.7, "std_return": 41.107298622020885, "capped_episodes": 0}, "advanced_pi": {"returns": [-70.0, -106.0, -72.0, -72.0, -96.0, -76.0, -78.0, -111.0, -95.0, -70.0], "lengths": [71, 107, 73, 73, 97, 77, 79, 112, 96, 71], "mean_return": -84.6, "std_return": 15.014659503298768, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-147.0, -93.0, -62.0, -71.0, -67.0, -95.0, -88.0, -72.0, -89.0, -97.0], "lengths": [148, 94, 63, 72, 68, 96, 89, 73, 90, 98], "mean_return": -88.1, "std_return": 23.01933969513461, "capped_episodes": 0}, "advanced_pi": {"returns": [-72.0, -94.0, -108.0, -76.0, -71.0, -96.0, -71.0, -71.0, -106.0, -500.0], "lengths": [73, 95, 109, 77, 72, 97, 72, 72, 107, 500], "mean_return": -126.5, "std_return": 125.30462880516426, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-89.0, -72.0, -81.0, -69.0, -87.0, -87.0, -102.0, -91.0, -82.0, -90.0], "lengths": [90, 73, 82, 70, 88, 88, 103, 92, 83, 91], "mean_return": -85.0, "std_return": 9.077444574328174, "capped_episodes": 0}, "advanced_pi": {"returns": [-85.0, -71.0, -117.0, -62.0, -93.0, -125.0, -70.0, -114.0, -63.0, -86.0], "lengths": [86, 72, 118, 63, 94, 126, 71, 115, 64, 87], "mean_return": -88.6, "std_return": 21.987269043698902, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/combined/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 299.11023116111755,
  "final_evaluation": {
    "pi": {
      "returns": [
        -89.0,
        -72.0,
        -81.0,
        -69.0,
        -87.0,
        -87.0,
        -102.0,
        -91.0,
        -82.0,
        -90.0
      ],
      "lengths": [
        90,
        73,
        82,
        70,
        88,
        88,
        103,
        92,
        83,
        91
      ],
      "mean_return": -85.0,
      "std_return": 9.077444574328174,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -85.0,
        -71.0,
        -117.0,
        -62.0,
        -93.0,
        -125.0,
        -70.0,
        -114.0,
        -63.0,
        -86.0
      ],
      "lengths": [
        86,
        72,
        118,
        63,
        94,
        126,
        71,
        115,
        64,
        87
      ],
      "mean_return": -88.6,
      "std_return": 21.987269043698902,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/combined/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -458.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 459, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -495.8, "std_return": 12.6, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-96.0, -113.0, -135.0, -110.0, -98.0, -79.0, -118.0, -132.0, -193.0, -108.0], "lengths": [97, 114, 136, 111, 99, 80, 119, 133, 194, 109], "mean_return": -118.2, "std_return": 29.50186434786792, "capped_episodes": 0}, "advanced_pi": {"returns": [-99.0, -98.0, -138.0, -136.0, -103.0, -180.0, -129.0, -84.0, -127.0, -102.0], "lengths": [100, 99, 139, 137, 104, 181, 130, 85, 128, 103], "mean_return": -119.6, "std_return": 26.72526894158411, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-121.0, -96.0, -101.0, -112.0, -100.0, -103.0, -94.0, -99.0, -92.0, -104.0], "lengths": [122, 97, 102, 113, 101, 104, 95, 100, 93, 105], "mean_return": -102.2, "std_return": 8.24378553820998, "capped_episodes": 0}, "advanced_pi": {"returns": [-106.0, -79.0, -92.0, -160.0, -120.0, -114.0, -81.0, -106.0, -102.0, -201.0], "lengths": [107, 80, 93, 161, 121, 115, 82, 107, 103, 202], "mean_return": -116.1, "std_return": 35.70280101056498, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-110.0, -106.0, -105.0, -69.0, -72.0, -63.0, -85.0, -82.0, -180.0, -102.0], "lengths": [111, 107, 106, 70, 73, 64, 86, 83, 181, 103], "mean_return": -97.4, "std_return": 31.875382350647968, "capped_episodes": 0}, "advanced_pi": {"returns": [-106.0, -100.0, -72.0, -108.0, -99.0, -110.0, -89.0, -72.0, -80.0, -103.0], "lengths": [107, 101, 73, 109, 100, 111, 90, 73, 81, 104], "mean_return": -93.9, "std_return": 13.88128236151113, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-100.0, -138.0, -107.0, -93.0, -91.0, -76.0, -89.0, -86.0, -74.0, -69.0], "lengths": [101, 139, 108, 94, 92, 77, 90, 87, 75, 70], "mean_return": -92.3, "std_return": 18.868227261722282, "capped_episodes": 0}, "advanced_pi": {"returns": [-71.0, -62.0, -104.0, -71.0, -82.0, -93.0, -70.0, -71.0, -85.0, -79.0], "lengths": [72, 63, 105, 72, 83, 94, 71, 72, 86, 80], "mean_return": -78.8, "std_return": 11.948221624995076, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-73.0, -62.0, -91.0, -69.0, -95.0, -63.0, -75.0, -84.0, -86.0, -77.0], "lengths": [74, 63, 92, 70, 96, 64, 76, 85, 87, 78], "mean_return": -77.5, "std_return": 10.735455276791944, "capped_episodes": 0}, "advanced_pi": {"returns": [-71.0, -61.0, -91.0, -97.0, -70.0, -79.0, -103.0, -69.0, -74.0, -70.0], "lengths": [72, 62, 92, 98, 71, 80, 104, 70, 75, 71], "mean_return": -78.5, "std_return": 13.10152662860325, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/combined/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 280.728004693985,
  "final_evaluation": {
    "pi": {
      "returns": [
        -73.0,
        -62.0,
        -91.0,
        -69.0,
        -95.0,
        -63.0,
        -75.0,
        -84.0,
        -86.0,
        -77.0
      ],
      "lengths": [
        74,
        63,
        92,
        70,
        96,
        64,
        76,
        85,
        87,
        78
      ],
      "mean_return": -77.5,
      "std_return": 10.735455276791944,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -71.0,
        -61.0,
        -91.0,
        -97.0,
        -70.0,
        -79.0,
        -103.0,
        -69.0,
        -74.0,
        -70.0
      ],
      "lengths": [
        72,
        62,
        92,
        98,
        71,
        80,
        104,
        70,
        75,
        71
      ],
      "mean_return": -78.5,
      "std_return": 13.10152662860325,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/direct/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-94.0, -163.0, -101.0, -151.0, -80.0, -134.0, -84.0, -69.0, -75.0, -126.0], "lengths": [95, 164, 102, 152, 81, 135, 85, 70, 76, 127], "mean_return": -107.7, "std_return": 31.761769472118523, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -188.0, -126.0, -91.0, -77.0, -500.0, -105.0, -72.0, -99.0, -87.0], "lengths": [500, 189, 127, 92, 78, 500, 106, 73, 100, 88], "mean_return": -184.5, "std_return": 160.8124684220723, "capped_episodes": 0}, "advanced_pi": {"returns": [-72.0, -72.0, -71.0, -74.0, -78.0, -87.0, -61.0, -70.0, -74.0, -88.0], "lengths": [73, 73, 72, 75, 79, 88, 62, 71, 75, 89], "mean_return": -74.7, "std_return": 7.603288762108145, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-73.0, -95.0, -85.0, -76.0, -85.0, -72.0, -78.0, -70.0, -78.0, -77.0], "lengths": [74, 96, 86, 77, 86, 73, 79, 71, 79, 78], "mean_return": -78.9, "std_return": 7.133722730804723, "capped_episodes": 0}, "advanced_pi": {"returns": [-104.0, -84.0, -69.0, -93.0, -119.0, -82.0, -61.0, -76.0, -77.0, -112.0], "lengths": [105, 85, 70, 94, 120, 83, 62, 77, 78, 113], "mean_return": -87.7, "std_return": 17.95577901401106, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-72.0, -82.0, -85.0, -78.0, -87.0, -82.0, -74.0, -70.0, -79.0, -72.0], "lengths": [73, 83, 86, 79, 88, 83, 75, 71, 80, 73], "mean_return": -78.1, "std_return": 5.61159513863928, "capped_episodes": 0}, "advanced_pi": {"returns": [-75.0, -75.0, -73.0, -71.0, -88.0, -87.0, -61.0, -92.0, -76.0, -86.0], "lengths": [76, 76, 74, 72, 89, 88, 62, 93, 77, 87], "mean_return": -78.4, "std_return": 9.079647570252932, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-189.0, -87.0, -84.0, -90.0, -92.0, -184.0, -82.0, -77.0, -76.0, -86.0], "lengths": [190, 88, 85, 91, 93, 185, 83, 78, 77, 87], "mean_return": -104.7, "std_return": 41.19478122286851, "capped_episodes": 0}, "advanced_pi": {"returns": [-76.0, -74.0, -70.0, -69.0, -89.0, -87.0, -61.0, -61.0, -106.0, -62.0], "lengths": [77, 75, 71, 70, 90, 88, 62, 62, 107, 63], "mean_return": -75.5, "std_return": 13.865424623862047, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/direct/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 619.5497500896454,
  "final_evaluation": {
    "pi": {
      "returns": [
        -189.0,
        -87.0,
        -84.0,
        -90.0,
        -92.0,
        -184.0,
        -82.0,
        -77.0,
        -76.0,
        -86.0
      ],
      "lengths": [
        190,
        88,
        85,
        91,
        93,
        185,
        83,
        78,
        77,
        87
      ],
      "mean_return": -104.7,
      "std_return": 41.19478122286851,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -76.0,
        -74.0,
        -70.0,
        -69.0,
        -89.0,
        -87.0,
        -61.0,
        -61.0,
        -106.0,
        -62.0
      ],
      "lengths": [
        77,
        75,
        71,
        70,
        90,
        88,
        62,
        62,
        107,
        63
      ],
      "mean_return": -75.5,
      "std_return": 13.865424623862047,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/direct/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-83.0, -112.0, -90.0, -99.0, -111.0, -89.0, -98.0, -221.0, -120.0, -107.0], "lengths": [84, 113, 91, 100, 112, 90, 99, 222, 121, 108], "mean_return": -113.0, "std_return": 37.656340767525464, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-120.0, -91.0, -89.0, -114.0, -86.0, -81.0, -77.0, -77.0, -91.0, -76.0], "lengths": [121, 92, 90, 115, 87, 82, 78, 78, 92, 77], "mean_return": -90.2, "std_return": 14.524462124292244, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-95.0, -88.0, -121.0, -78.0, -110.0, -110.0, -103.0, -77.0, -83.0, -100.0], "lengths": [96, 89, 122, 79, 111, 111, 104, 78, 84, 101], "mean_return": -96.5, "std_return": 14.136831328130077, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-97.0, -70.0, -82.0, -118.0, -70.0, -71.0, -81.0, -87.0, -138.0, -62.0], "lengths": [98, 71, 83, 119, 71, 72, 82, 88, 139, 63], "mean_return": -87.6, "std_return": 22.756098083810414, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-69.0, -81.0, -63.0, -73.0, -70.0, -92.0, -100.0, -72.0, -96.0, -63.0], "lengths": [70, 82, 64, 74, 71, 93, 101, 73, 97, 64], "mean_return": -77.9, "std_return": 12.918591254467339, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/direct/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 571.6466248035431,
  "final_evaluation": {
    "pi": {
      "returns": [
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": -500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -69.0,
        -81.0,
        -63.0,
        -73.0,
        -70.0,
        -92.0,
        -100.0,
        -72.0,
        -96.0,
        -63.0
      ],
      "lengths": [
        70,
        82,
        64,
        74,
        71,
        93,
        101,
        73,
        97,
        64
      ],
      "mean_return": -77.9,
      "std_return": 12.918591254467339,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/direct/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-78.0, -94.0, -82.0, -93.0, -86.0, -86.0, -77.0, -96.0, -77.0, -86.0], "lengths": [79, 95, 83, 94, 87, 87, 78, 97, 78, 87], "mean_return": -85.5, "std_return": 6.726812023536855, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-73.0, -74.0, -88.0, -70.0, -90.0, -82.0, -132.0, -93.0, -101.0, -78.0], "lengths": [74, 75, 89, 71, 91, 83, 133, 94, 102, 79], "mean_return": -88.1, "std_return": 17.36346739565574, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -311.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -410.0], "lengths": [500, 500, 312, 500, 500, 500, 500, 500, 500, 411], "mean_return": -472.1, "std_return": 60.03074212434826, "capped_episodes": 0}, "advanced_pi": {"returns": [-104.0, -88.0, -79.0, -75.0, -85.0, -74.0, -94.0, -88.0, -76.0, -93.0], "lengths": [105, 89, 80, 76, 86, 75, 95, 89, 77, 94], "mean_return": -85.6, "std_return": 9.264987857520376, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -167.0, -500.0, -500.0, -500.0, -500.0, -133.0, -500.0, -500.0], "lengths": [500, 500, 168, 500, 500, 500, 500, 134, 500, 500], "mean_return": -430.0, "std_return": 140.206276607005, "capped_episodes": 0}, "advanced_pi": {"returns": [-86.0, -72.0, -75.0, -86.0, -117.0, -83.0, -61.0, -89.0, -71.0, -69.0], "lengths": [87, 73, 76, 87, 118, 84, 62, 90, 72, 70], "mean_return": -80.9, "std_return": 14.74754216810381, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-153.0, -500.0, -102.0, -500.0, -374.0, -104.0, -322.0, -105.0, -500.0, -119.0], "lengths": [154, 500, 103, 500, 375, 105, 323, 106, 500, 120], "mean_return": -277.9, "std_return": 170.61386227384926, "capped_episodes": 0}, "advanced_pi": {"returns": [-74.0, -74.0, -72.0, -62.0, -82.0, -71.0, -93.0, -78.0, -63.0, -72.0], "lengths": [75, 75, 73, 63, 83, 72, 94, 79, 64, 73], "mean_return": -74.1, "std_return": 8.50235261559999, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/direct/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 790.4670217037201,
  "final_evaluation": {
    "pi": {
      "returns": [
        -153.0,
        -500.0,
        -102.0,
        -500.0,
        -374.0,
        -104.0,
        -322.0,
        -105.0,
        -500.0,
        -119.0
      ],
      "lengths": [
        154,
        500,
        103,
        500,
        375,
        105,
        323,
        106,
        500,
        120
      ],
      "mean_return": -277.9,
      "std_return": 170.61386227384926,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -74.0,
        -74.0,
        -72.0,
        -62.0,
        -82.0,
        -71.0,
        -93.0,
        -78.0,
        -63.0,
        -72.0
      ],
      "lengths": [
        75,
        75,
        73,
        63,
        83,
        72,
        94,
        79,
        64,
        73
      ],
      "mean_return": -74.1,
      "std_return": 8.50235261559999,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/direct/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-353.0, -381.0, -500.0, -500.0, -500.0, -456.0, -500.0, -419.0, -500.0, -500.0], "lengths": [354, 382, 500, 500, 500, 457, 500, 420, 500, 500], "mean_return": -460.9, "std_return": 53.83205364836084, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-134.0, -74.0, -132.0, -108.0, -98.0, -107.0, -88.0, -138.0, -91.0, -100.0], "lengths": [135, 75, 133, 109, 99, 108, 89, 139, 92, 101], "mean_return": -107.0, "std_return": 20.376457003120045, "capped_episodes": 0}, "advanced_pi": {"returns": [-85.0, -98.0, -87.0, -92.0, -78.0, -91.0, -77.0, -163.0, -76.0, -92.0], "lengths": [86, 99, 88, 93, 79, 92, 78, 164, 77, 93], "mean_return": -93.9, "std_return": 24.068444071023784, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-70.0, -93.0, -97.0, -136.0, -95.0, -84.0, -76.0, -90.0, -94.0, -74.0], "lengths": [71, 94, 98, 137, 96, 85, 77, 91, 95, 75], "mean_return": -90.9, "std_return": 17.59232787325202, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-99.0, -111.0, -91.0, -84.0, -98.0, -93.0, -61.0, -71.0, -61.0, -76.0], "lengths": [100, 112, 92, 85, 99, 94, 62, 72, 62, 77], "mean_return": -84.5, "std_return": 16.02654048757872, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-203.0, -68.0, -87.0, -77.0, -80.0, -71.0, -74.0, -84.0, -77.0, -72.0], "lengths": [204, 69, 88, 78, 81, 72, 75, 85, 78, 73], "mean_return": -89.3, "std_return": 38.30417731788531, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-74.0, -118.0, -85.0, -99.0, -85.0, -62.0, -62.0, -74.0, -61.0, -155.0], "lengths": [75, 119, 86, 100, 86, 63, 63, 75, 62, 156], "mean_return": -87.5, "std_return": 28.281619472724685, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/direct/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 506.7016565799713,
  "final_evaluation": {
    "pi": {
      "returns": [
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": -500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -74.0,
        -118.0,
        -85.0,
        -99.0,
        -85.0,
        -62.0,
        -62.0,
        -74.0,
        -61.0,
        -155.0
      ],
      "lengths": [
        75,
        119,
        86,
        100,
        86,
        63,
        63,
        75,
        62,
        156
      ],
      "mean_return": -87.5,
      "std_return": 28.281619472724685,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Acrobot-v1/direct/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -458.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 459, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -495.8, "std_return": 12.6, "capped_episodes": 0}, "advanced_pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [-79.0, -107.0, -88.0, -95.0, -134.0, -123.0, -100.0, -110.0, -101.0, -100.0], "lengths": [80, 108, 89, 96, 135, 124, 101, 111, 102, 101], "mean_return": -103.7, "std_return": 15.192432326655268, "capped_episodes": 0}, "advanced_pi": {"returns": [-88.0, -75.0, -92.0, -68.0, -76.0, -94.0, -76.0, -66.0, -68.0, -69.0], "lengths": [89, 76, 93, 69, 77, 95, 77, 67, 69, 70], "mean_return": -77.2, "std_return": 9.937806599043874, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -129.0, -500.0, -500.0, -500.0, -500.0, -110.0, -500.0, -500.0, -500.0], "lengths": [500, 130, 500, 500, 500, 500, 111, 500, 500, 500], "mean_return": -423.9, "std_return": 152.25928543113554, "capped_episodes": 0}, "advanced_pi": {"returns": [-66.0, -109.0, -84.0, -81.0, -92.0, -90.0, -121.0, -97.0, -68.0, -90.0], "lengths": [67, 110, 85, 82, 93, 91, 122, 98, 69, 91], "mean_return": -89.8, "std_return": 15.973728431396347, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-74.0, -84.0, -83.0, -74.0, -71.0, -82.0, -77.0, -95.0, -79.0, -75.0], "lengths": [75, 85, 84, 75, 72, 83, 78, 96, 80, 76], "mean_return": -79.4, "std_return": 6.62117814289874, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-87.0, -62.0, -83.0, -61.0, -97.0, -78.0, -116.0, -124.0, -72.0, -76.0], "lengths": [88, 63, 84, 62, 98, 79, 117, 125, 73, 77], "mean_return": -85.6, "std_return": 20.085815890822058, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0, -500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": -500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-62.0, -88.0, -62.0, -62.0, -62.0, -69.0, -73.0, -69.0, -73.0, -109.0], "lengths": [63, 89, 63, 63, 63, 70, 74, 70, 74, 110], "mean_return": -72.9, "std_return": 14.272000560538105, "capped_episodes": 0}}}


==> anc/supplementary/results/Acrobot-v1/direct/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Acrobot-v1",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.0,
      "exploration_epsilon_final": 0.0,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "advanced_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.0,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 273.70113492012024,
  "final_evaluation": {
    "pi": {
      "returns": [
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0,
        -500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": -500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -62.0,
        -88.0,
        -62.0,
        -62.0,
        -62.0,
        -69.0,
        -73.0,
        -69.0,
        -73.0,
        -109.0
      ],
      "lengths": [
        63,
        89,
        63,
        63,
        63,
        70,
        74,
        70,
        74,
        110
      ],
      "mean_return": -72.9,
      "std_return": 14.272000560538105,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/chasing/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [38.0, 19.0, 15.0, 21.0, 14.0, 25.0, 35.0, 51.0, 18.0, 59.0], "lengths": [38, 19, 15, 21, 14, 25, 35, 51, 18, 59], "mean_return": 29.5, "std_return": 14.901342221424217, "capped_episodes": 0}, "advanced_pi": {"returns": [9.0, 9.0, 9.0, 10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0], "lengths": [9, 9, 9, 10, 10, 10, 8, 9, 10, 9], "mean_return": 9.3, "std_return": 0.6403124237432849, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 305.0, 373.0, 290.0, 450.0, 299.0, 500.0, 463.0, 346.0, 500.0], "lengths": [500, 305, 373, 290, 450, 299, 500, 463, 346, 500], "mean_return": 402.6, "std_return": 84.4821874716795, "capped_episodes": 0}, "advanced_pi": {"returns": [327.0, 316.0, 365.0, 287.0, 466.0, 336.0, 316.0, 410.0, 367.0, 348.0], "lengths": [327, 316, 365, 287, 466, 336, 316, 410, 367, 348], "mean_return": 353.8, "std_return": 49.43237805325574, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [214.0, 208.0, 114.0, 189.0, 500.0, 500.0, 205.0, 198.0, 500.0, 198.0], "lengths": [214, 208, 114, 189, 500, 500, 205, 198, 500, 198], "mean_return": 282.6, "std_return": 144.7696100706222, "capped_episodes": 0}, "advanced_pi": {"returns": [241.0, 238.0, 244.0, 259.0, 244.0, 244.0, 252.0, 249.0, 245.0, 235.0], "lengths": [241, 238, 244, 259, 244, 244, 252, 249, 245, 235], "mean_return": 245.1, "std_return": 6.549045732013177, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [162.0, 167.0, 156.0, 161.0, 150.0, 153.0, 163.0, 148.0, 153.0, 160.0], "lengths": [162, 167, 156, 161, 150, 153, 163, 148, 153, 160], "mean_return": 157.3, "std_return": 5.9, "capped_episodes": 0}, "advanced_pi": {"returns": [165.0, 169.0, 153.0, 165.0, 145.0, 155.0, 163.0, 151.0, 153.0, 158.0], "lengths": [165, 169, 153, 165, 145, 155, 163, 151, 153, 158], "mean_return": 157.7, "std_return": 7.211795892841117, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [412.0, 435.0, 500.0, 336.0, 283.0, 464.0, 384.0, 408.0, 345.0, 312.0], "lengths": [412, 435, 500, 336, 283, 464, 384, 408, 345, 312], "mean_return": 387.9, "std_return": 65.47892790814461, "capped_episodes": 0}, "advanced_pi": {"returns": [466.0, 500.0, 500.0, 306.0, 443.0, 500.0, 452.0, 490.0, 500.0, 500.0], "lengths": [466, 500, 500, 306, 443, 500, 452, 490, 500, 500], "mean_return": 465.7, "std_return": 57.16651117568747, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/chasing/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 989.6865303516388,
  "final_evaluation": {
    "pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/chasing/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [23.0, 35.0, 17.0, 44.0, 17.0, 13.0, 13.0, 22.0, 25.0, 27.0], "lengths": [23, 35, 17, 44, 17, 13, 13, 22, 25, 27], "mean_return": 23.6, "std_return": 9.350935782048769, "capped_episodes": 0}, "advanced_pi": {"returns": [9.0, 9.0, 10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0], "lengths": [9, 9, 10, 10, 10, 8, 9, 10, 9, 10], "mean_return": 9.4, "std_return": 0.66332495807108, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [228.0, 249.0, 213.0, 295.0, 243.0, 250.0, 278.0, 253.0, 257.0, 236.0], "lengths": [228, 249, 213, 295, 243, 250, 278, 253, 257, 236], "mean_return": 250.2, "std_return": 22.283626275810676, "capped_episodes": 0}, "advanced_pi": {"returns": [223.0, 257.0, 211.0, 292.0, 248.0, 241.0, 278.0, 262.0, 263.0, 245.0], "lengths": [223, 257, 211, 292, 248, 241, 278, 262, 263, 245], "mean_return": 252.0, "std_return": 22.869193252058544, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [213.0, 236.0, 219.0, 239.0, 232.0, 218.0, 220.0, 227.0, 233.0, 231.0], "lengths": [213, 236, 219, 239, 232, 218, 220, 227, 233, 231], "mean_return": 226.8, "std_return": 8.316249154516717, "capped_episodes": 0}, "advanced_pi": {"returns": [216.0, 241.0, 222.0, 240.0, 231.0, 227.0, 243.0, 235.0, 236.0, 230.0], "lengths": [216, 241, 222, 240, 231, 227, 243, 235, 236, 230], "mean_return": 232.1, "std_return": 8.227393268830657, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 117.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 117, 500], "mean_return": 461.7, "std_return": 114.9, "capped_episodes": 0}, "advanced_pi": {"returns": [375.0, 500.0, 500.0, 500.0, 500.0, 500.0, 325.0, 500.0, 500.0, 149.0], "lengths": [375, 500, 500, 500, 500, 500, 325, 500, 500, 149], "mean_return": 434.9, "std_return": 112.72572909500298, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/chasing/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 886.3587727546692,
  "final_evaluation": {
    "pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        117.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        117,
        500
      ],
      "mean_return": 461.7,
      "std_return": 114.9,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        375.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        325.0,
        500.0,
        500.0,
        149.0
      ],
      "lengths": [
        375,
        500,
        500,
        500,
        500,
        500,
        325,
        500,
        500,
        149
      ],
      "mean_return": 434.9,
      "std_return": 112.72572909500298,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/chasing/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [19.0, 26.0, 26.0, 11.0, 19.0, 14.0, 12.0, 34.0, 50.0, 20.0], "lengths": [19, 26, 26, 11, 19, 14, 12, 34, 50, 20], "mean_return": 23.1, "std_return": 11.202231920470133, "capped_episodes": 0}, "advanced_pi": {"returns": [24.0, 21.0, 18.0, 15.0, 29.0, 23.0, 21.0, 12.0, 20.0, 17.0], "lengths": [24, 21, 18, 15, 29, 23, 21, 12, 20, 17], "mean_return": 20.0, "std_return": 4.58257569495584, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [177.0, 158.0, 301.0, 225.0, 156.0, 170.0, 190.0, 174.0, 222.0, 156.0], "lengths": [177, 158, 301, 225, 156, 170, 190, 174, 222, 156], "mean_return": 192.9, "std_return": 43.18205645867274, "capped_episodes": 0}, "advanced_pi": {"returns": [177.0, 159.0, 376.0, 228.0, 157.0, 187.0, 191.0, 179.0, 235.0, 157.0], "lengths": [177, 159, 376, 228, 157, 187, 191, 179, 235, 157], "mean_return": 204.6, "std_return": 62.747430226265045, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [157.0, 150.0, 204.0, 196.0, 148.0, 160.0, 171.0, 146.0, 199.0, 145.0], "lengths": [157, 150, 204, 196, 148, 160, 171, 146, 199, 145], "mean_return": 167.6, "std_return": 22.294393914165955, "capped_episodes": 0}, "advanced_pi": {"returns": [154.0, 150.0, 197.0, 192.0, 153.0, 157.0, 168.0, 145.0, 196.0, 150.0], "lengths": [154, 150, 197, 192, 153, 157, 168, 145, 196, 150], "mean_return": 166.2, "std_return": 19.71699774306423, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [107.0, 110.0, 104.0, 106.0, 111.0, 105.0, 106.0, 113.0, 106.0, 116.0], "lengths": [107, 110, 104, 106, 111, 105, 106, 113, 106, 116], "mean_return": 108.4, "std_return": 3.7202150475476548, "capped_episodes": 0}, "advanced_pi": {"returns": [107.0, 110.0, 104.0, 106.0, 111.0, 107.0, 106.0, 112.0, 106.0, 111.0], "lengths": [107, 110, 104, 106, 111, 107, 106, 112, 106, 111], "mean_return": 108.0, "std_return": 2.6076809620810595, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [404.0, 500.0, 234.0, 500.0, 461.0, 368.0, 402.0, 197.0, 500.0, 247.0], "lengths": [404, 500, 234, 500, 461, 368, 402, 197, 500, 247], "mean_return": 381.3, "std_return": 111.10450035889636, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 230.0, 500.0, 297.0, 500.0, 500.0, 205.0, 500.0, 254.0], "lengths": [500, 500, 230, 500, 297, 500, 500, 205, 500, 254], "mean_return": 398.6, "std_return": 126.02793341160522, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/chasing/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 835.9382200241089,
  "final_evaluation": {
    "pi": {
      "returns": [
        404.0,
        500.0,
        234.0,
        500.0,
        461.0,
        368.0,
        402.0,
        197.0,
        500.0,
        247.0
      ],
      "lengths": [
        404,
        500,
        234,
        500,
        461,
        368,
        402,
        197,
        500,
        247
      ],
      "mean_return": 381.3,
      "std_return": 111.10450035889636,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        500.0,
        500.0,
        230.0,
        500.0,
        297.0,
        500.0,
        500.0,
        205.0,
        500.0,
        254.0
      ],
      "lengths": [
        500,
        500,
        230,
        500,
        297,
        500,
        500,
        205,
        500,
        254
      ],
      "mean_return": 398.6,
      "std_return": 126.02793341160522,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/chasing/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [56.0, 44.0, 42.0, 16.0, 52.0, 13.0, 43.0, 18.0, 12.0, 15.0], "lengths": [56, 44, 42, 16, 52, 13, 43, 18, 12, 15], "mean_return": 31.1, "std_return": 16.837161280928566, "capped_episodes": 0}, "advanced_pi": {"returns": [9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0, 9.0, 11.0, 10.0], "lengths": [9, 8, 8, 10, 10, 9, 10, 9, 11, 10], "mean_return": 9.4, "std_return": 0.9165151389911681, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [160.0, 175.0, 165.0, 158.0, 164.0, 163.0, 161.0, 161.0, 159.0, 154.0], "lengths": [160, 175, 165, 158, 164, 163, 161, 161, 159, 154], "mean_return": 162.0, "std_return": 5.272570530585627, "capped_episodes": 0}, "advanced_pi": {"returns": [162.0, 175.0, 163.0, 159.0, 165.0, 169.0, 166.0, 163.0, 159.0, 161.0], "lengths": [162, 175, 163, 159, 165, 169, 166, 163, 159, 161], "mean_return": 164.2, "std_return": 4.643274706497559, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [183.0, 194.0, 194.0, 179.0, 180.0, 190.0, 184.0, 176.0, 177.0, 185.0], "lengths": [183, 194, 194, 179, 180, 190, 184, 176, 177, 185], "mean_return": 184.2, "std_return": 6.257795138864806, "capped_episodes": 0}, "advanced_pi": {"returns": [179.0, 192.0, 193.0, 191.0, 199.0, 193.0, 187.0, 192.0, 188.0, 182.0], "lengths": [179, 192, 193, 191, 199, 193, 187, 192, 188, 182], "mean_return": 189.6, "std_return": 5.517245689653489, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [197.0, 193.0, 194.0, 178.0, 195.0, 183.0, 193.0, 194.0, 183.0, 199.0], "lengths": [197, 193, 194, 178, 195, 183, 193, 194, 183, 199], "mean_return": 190.9, "std_return": 6.624952830020754, "capped_episodes": 0}, "advanced_pi": {"returns": [207.0, 190.0, 194.0, 190.0, 211.0, 194.0, 182.0, 173.0, 188.0, 205.0], "lengths": [207, 190, 194, 190, 211, 194, 182, 173, 188, 205], "mean_return": 193.4, "std_return": 11.083320801997928, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [225.0, 201.0, 196.0, 286.0, 202.0, 209.0, 243.0, 229.0, 271.0, 242.0], "lengths": [225, 201, 196, 286, 202, 209, 243, 229, 271, 242], "mean_return": 230.4, "std_return": 28.942010987490136, "capped_episodes": 0}, "advanced_pi": {"returns": [296.0, 232.0, 231.0, 275.0, 228.0, 231.0, 241.0, 235.0, 280.0, 285.0], "lengths": [296, 232, 231, 275, 228, 231, 241, 235, 280, 285], "mean_return": 253.4, "std_return": 25.663982543634962, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [304.0, 258.0, 279.0, 239.0, 265.0, 252.0, 226.0, 254.0, 236.0, 295.0], "lengths": [304, 258, 279, 239, 265, 252, 226, 254, 236, 295], "mean_return": 260.8, "std_return": 24.11970149069014, "capped_episodes": 0}, "advanced_pi": {"returns": [406.0, 281.0, 289.0, 239.0, 294.0, 281.0, 227.0, 290.0, 232.0, 365.0], "lengths": [406, 281, 289, 239, 294, 281, 227, 290, 232, 365], "mean_return": 290.4, "std_return": 54.02999167129309, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/chasing/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 1045.0015759468079,
  "final_evaluation": {
    "pi": {
      "returns": [
        304.0,
        258.0,
        279.0,
        239.0,
        265.0,
        252.0,
        226.0,
        254.0,
        236.0,
        295.0
      ],
      "lengths": [
        304,
        258,
        279,
        239,
        265,
        252,
        226,
        254,
        236,
        295
      ],
      "mean_return": 260.8,
      "std_return": 24.11970149069014,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        406.0,
        281.0,
        289.0,
        239.0,
        294.0,
        281.0,
        227.0,
        290.0,
        232.0,
        365.0
      ],
      "lengths": [
        406,
        281,
        289,
        239,
        294,
        281,
        227,
        290,
        232,
        365
      ],
      "mean_return": 290.4,
      "std_return": 54.02999167129309,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/chasing/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [15.0, 20.0, 36.0, 14.0, 13.0, 15.0, 15.0, 15.0, 21.0, 13.0], "lengths": [15, 20, 36, 14, 13, 15, 15, 15, 21, 13], "mean_return": 17.7, "std_return": 6.618912297349165, "capped_episodes": 0}, "advanced_pi": {"returns": [10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0, 10.0], "lengths": [10, 10, 8, 9, 10, 9, 10, 8, 9, 10], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 474.0, 474.0, 500.0, 495.0, 492.0, 469.0, 470.0, 453.0, 499.0], "lengths": [500, 474, 474, 500, 495, 492, 469, 470, 453, 499], "mean_return": 482.6, "std_return": 15.761979571107176, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 480.0, 485.0, 500.0, 500.0, 489.0, 472.0, 478.0, 456.0, 492.0], "lengths": [500, 480, 485, 500, 500, 489, 472, 478, 456, 492], "mean_return": 485.2, "std_return": 13.504073459515835, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [488.0, 445.0, 446.0, 472.0, 464.0, 444.0, 442.0, 449.0, 415.0, 462.0], "lengths": [488, 445, 446, 472, 464, 444, 442, 449, 415, 462], "mean_return": 452.7, "std_return": 18.873526432545667, "capped_episodes": 0}, "advanced_pi": {"returns": [480.0, 440.0, 445.0, 470.0, 456.0, 440.0, 442.0, 447.0, 411.0, 453.0], "lengths": [480, 440, 445, 470, 456, 440, 442, 447, 411, 453], "mean_return": 448.4, "std_return": 17.715529910222838, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [326.0, 329.0, 328.0, 337.0, 346.0, 318.0, 348.0, 338.0, 334.0, 334.0], "lengths": [326, 329, 328, 337, 346, 318, 348, 338, 334, 334], "mean_return": 333.8, "std_return": 8.63481325796916, "capped_episodes": 0}, "advanced_pi": {"returns": [344.0, 337.0, 345.0, 354.0, 354.0, 333.0, 347.0, 342.0, 341.0, 339.0], "lengths": [344, 337, 345, 354, 354, 333, 347, 342, 341, 339], "mean_return": 343.6, "std_return": 6.452906321960671, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [348.0, 335.0, 328.0, 348.0, 335.0, 320.0, 341.0, 324.0, 318.0, 344.0], "lengths": [348, 335, 328, 348, 335, 320, 341, 324, 318, 344], "mean_return": 334.1, "std_return": 10.63437821407533, "capped_episodes": 0}, "advanced_pi": {"returns": [349.0, 334.0, 338.0, 334.0, 342.0, 341.0, 342.0, 336.0, 337.0, 337.0], "lengths": [349, 334, 338, 334, 342, 341, 342, 336, 337, 337], "mean_return": 339.0, "std_return": 4.358898943540674, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [361.0, 389.0, 406.0, 415.0, 415.0, 290.0, 407.0, 383.0, 359.0, 420.0], "lengths": [361, 389, 406, 415, 415, 290, 407, 383, 359, 420], "mean_return": 384.5, "std_return": 37.74188654532256, "capped_episodes": 0}, "advanced_pi": {"returns": [479.0, 421.0, 437.0, 461.0, 471.0, 409.0, 441.0, 439.0, 409.0, 435.0], "lengths": [479, 421, 437, 461, 471, 409, 441, 439, 409, 435], "mean_return": 440.2, "std_return": 22.894540834006698, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/chasing/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 948.9355843067169,
  "final_evaluation": {
    "pi": {
      "returns": [
        361.0,
        389.0,
        406.0,
        415.0,
        415.0,
        290.0,
        407.0,
        383.0,
        359.0,
        420.0
      ],
      "lengths": [
        361,
        389,
        406,
        415,
        415,
        290,
        407,
        383,
        359,
        420
      ],
      "mean_return": 384.5,
      "std_return": 37.74188654532256,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        479.0,
        421.0,
        437.0,
        461.0,
        471.0,
        409.0,
        441.0,
        439.0,
        409.0,
        435.0
      ],
      "lengths": [
        479,
        421,
        437,
        461,
        471,
        409,
        441,
        439,
        409,
        435
      ],
      "mean_return": 440.2,
      "std_return": 22.894540834006698,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/combined/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [38.0, 19.0, 15.0, 21.0, 14.0, 25.0, 35.0, 51.0, 18.0, 59.0], "lengths": [38, 19, 15, 21, 14, 25, 35, 51, 18, 59], "mean_return": 29.5, "std_return": 14.901342221424217, "capped_episodes": 0}, "advanced_pi": {"returns": [9.0, 9.0, 9.0, 10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0], "lengths": [9, 9, 9, 10, 10, 10, 8, 9, 10, 9], "mean_return": 9.3, "std_return": 0.6403124237432849, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [221.0, 222.0, 192.0, 230.0, 184.0, 209.0, 208.0, 190.0, 194.0, 201.0], "lengths": [221, 222, 192, 230, 184, 209, 208, 190, 194, 201], "mean_return": 205.1, "std_return": 14.720394016465727, "capped_episodes": 0}, "advanced_pi": {"returns": [215.0, 217.0, 194.0, 220.0, 185.0, 206.0, 206.0, 189.0, 191.0, 202.0], "lengths": [215, 217, 194, 220, 185, 206, 206, 189, 191, 202], "mean_return": 202.5, "std_return": 11.791946404220129, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [214.0, 217.0, 205.0, 246.0, 211.0, 225.0, 207.0, 190.0, 206.0, 218.0], "lengths": [214, 217, 205, 246, 211, 225, 207, 190, 206, 218], "mean_return": 213.9, "std_return": 13.960300856356929, "capped_episodes": 0}, "advanced_pi": {"returns": [205.0, 218.0, 212.0, 202.0, 210.0, 227.0, 214.0, 187.0, 211.0, 221.0], "lengths": [205, 218, 212, 202, 210, 227, 214, 187, 211, 221], "mean_return": 210.7, "std_return": 10.526632889960588, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [237.0, 191.0, 238.0, 309.0, 242.0, 327.0, 210.0, 346.0, 352.0, 262.0], "lengths": [237, 191, 238, 309, 242, 327, 210, 346, 352, 262], "mean_return": 271.4, "std_return": 54.82006931772342, "capped_episodes": 0}, "advanced_pi": {"returns": [268.0, 435.0, 315.0, 371.0, 280.0, 310.0, 481.0, 272.0, 311.0, 268.0], "lengths": [268, 435, 315, 371, 280, 310, 481, 272, 311, 268], "mean_return": 331.1, "std_return": 70.73393810611707, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [236.0, 219.0, 253.0, 228.0, 274.0, 254.0, 243.0, 264.0, 261.0, 236.0], "lengths": [236, 219, 253, 228, 274, 254, 243, 264, 261, 236], "mean_return": 246.8, "std_return": 16.436544649043483, "capped_episodes": 0}, "advanced_pi": {"returns": [216.0, 216.0, 230.0, 215.0, 246.0, 229.0, 221.0, 240.0, 235.0, 226.0], "lengths": [216, 216, 230, 215, 246, 229, 221, 240, 235, 226], "mean_return": 227.4, "std_return": 10.141005867269776, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/combined/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 1452.1621973514557,
  "final_evaluation": {
    "pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/combined/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [23.0, 35.0, 17.0, 44.0, 17.0, 13.0, 13.0, 22.0, 25.0, 27.0], "lengths": [23, 35, 17, 44, 17, 13, 13, 22, 25, 27], "mean_return": 23.6, "std_return": 9.350935782048769, "capped_episodes": 0}, "advanced_pi": {"returns": [9.0, 9.0, 10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0], "lengths": [9, 9, 10, 10, 10, 8, 9, 10, 9, 10], "mean_return": 9.4, "std_return": 0.66332495807108, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [307.0, 256.0, 324.0, 255.0, 291.0, 271.0, 244.0, 270.0, 279.0, 294.0], "lengths": [307, 256, 324, 255, 291, 271, 244, 270, 279, 294], "mean_return": 279.1, "std_return": 23.775828061289474, "capped_episodes": 0}, "advanced_pi": {"returns": [338.0, 272.0, 316.0, 254.0, 293.0, 287.0, 247.0, 272.0, 272.0, 279.0], "lengths": [338, 272, 316, 254, 293, 287, 247, 272, 272, 279], "mean_return": 283.0, "std_return": 25.973062969160953, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [325.0, 315.0, 353.0, 304.0, 331.0, 303.0, 295.0, 306.0, 314.0, 310.0], "lengths": [325, 315, 353, 304, 331, 303, 295, 306, 314, 310], "mean_return": 315.6, "std_return": 16.0262285020525, "capped_episodes": 0}, "advanced_pi": {"returns": [334.0, 301.0, 342.0, 296.0, 314.0, 308.0, 296.0, 298.0, 310.0, 323.0], "lengths": [334, 301, 342, 296, 314, 308, 296, 298, 310, 323], "mean_return": 312.2, "std_return": 15.354478174135389, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [253.0, 241.0, 257.0, 252.0, 243.0, 250.0, 236.0, 243.0, 261.0, 250.0], "lengths": [253, 241, 257, 252, 243, 250, 236, 243, 261, 250], "mean_return": 248.6, "std_return": 7.337574531137657, "capped_episodes": 0}, "advanced_pi": {"returns": [242.0, 242.0, 256.0, 246.0, 246.0, 244.0, 224.0, 245.0, 241.0, 244.0], "lengths": [242, 242, 256, 246, 246, 244, 224, 245, 241, 244], "mean_return": 243.0, "std_return": 7.483314773547883, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/combined/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 1171.502341747284,
  "final_evaluation": {
    "pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/combined/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [19.0, 26.0, 26.0, 11.0, 19.0, 14.0, 12.0, 34.0, 50.0, 20.0], "lengths": [19, 26, 26, 11, 19, 14, 12, 34, 50, 20], "mean_return": 23.1, "std_return": 11.202231920470133, "capped_episodes": 0}, "advanced_pi": {"returns": [24.0, 21.0, 18.0, 15.0, 29.0, 23.0, 21.0, 12.0, 20.0, 17.0], "lengths": [24, 21, 18, 15, 29, 23, 21, 12, 20, 17], "mean_return": 20.0, "std_return": 4.58257569495584, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [186.0, 205.0, 176.0, 189.0, 190.0, 173.0, 186.0, 187.0, 205.0, 201.0], "lengths": [186, 205, 176, 189, 190, 173, 186, 187, 205, 201], "mean_return": 189.8, "std_return": 10.476640682967036, "capped_episodes": 0}, "advanced_pi": {"returns": [190.0, 212.0, 173.0, 195.0, 195.0, 193.0, 190.0, 194.0, 204.0, 191.0], "lengths": [190, 212, 173, 195, 195, 193, 190, 194, 204, 191], "mean_return": 193.7, "std_return": 9.529428104561156, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [343.0, 346.0, 500.0, 313.0, 315.0, 291.0, 304.0, 468.0, 304.0, 310.0], "lengths": [343, 346, 500, 313, 315, 291, 304, 468, 304, 310], "mean_return": 349.4, "std_return": 69.56464619330713, "capped_episodes": 0}, "advanced_pi": {"returns": [314.0, 331.0, 223.0, 319.0, 312.0, 286.0, 296.0, 214.0, 303.0, 318.0], "lengths": [314, 331, 223, 319, 312, 286, 296, 214, 303, 318], "mean_return": 291.6, "std_return": 38.50506460194555, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [190.0, 215.0, 190.0, 214.0, 203.0, 201.0, 195.0, 183.0, 222.0, 198.0], "lengths": [190, 215, 190, 214, 203, 201, 195, 183, 222, 198], "mean_return": 201.1, "std_return": 11.920151005754917, "capped_episodes": 0}, "advanced_pi": {"returns": [189.0, 184.0, 192.0, 196.0, 199.0, 199.0, 195.0, 179.0, 210.0, 196.0], "lengths": [189, 184, 192, 196, 199, 199, 195, 179, 210, 196], "mean_return": 193.9, "std_return": 8.178630692236935, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [279.0, 500.0, 226.0, 500.0, 500.0, 247.0, 264.0, 254.0, 362.0, 500.0], "lengths": [279, 500, 226, 500, 500, 247, 264, 254, 362, 500], "mean_return": 363.2, "std_return": 116.6360150210903, "capped_episodes": 0}, "advanced_pi": {"returns": [230.0, 314.0, 227.0, 244.0, 225.0, 228.0, 235.0, 217.0, 500.0, 227.0], "lengths": [230, 314, 227, 244, 225, 228, 235, 217, 500, 227], "mean_return": 264.7, "std_return": 82.67532884724439, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [429.0, 447.0, 425.0, 434.0, 424.0, 402.0, 411.0, 443.0, 421.0, 428.0], "lengths": [429, 447, 425, 434, 424, 402, 411, 443, 421, 428], "mean_return": 426.4, "std_return": 12.792185114357906, "capped_episodes": 0}, "advanced_pi": {"returns": [406.0, 427.0, 410.0, 413.0, 400.0, 383.0, 401.0, 424.0, 401.0, 417.0], "lengths": [406, 427, 410, 413, 400, 383, 401, 424, 401, 417], "mean_return": 408.2, "std_return": 12.319090875547595, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/combined/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 1071.3911454677582,
  "final_evaluation": {
    "pi": {
      "returns": [
        429.0,
        447.0,
        425.0,
        434.0,
        424.0,
        402.0,
        411.0,
        443.0,
        421.0,
        428.0
      ],
      "lengths": [
        429,
        447,
        425,
        434,
        424,
        402,
        411,
        443,
        421,
        428
      ],
      "mean_return": 426.4,
      "std_return": 12.792185114357906,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        406.0,
        427.0,
        410.0,
        413.0,
        400.0,
        383.0,
        401.0,
        424.0,
        401.0,
        417.0
      ],
      "lengths": [
        406,
        427,
        410,
        413,
        400,
        383,
        401,
        424,
        401,
        417
      ],
      "mean_return": 408.2,
      "std_return": 12.319090875547595,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/combined/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [56.0, 44.0, 42.0, 16.0, 52.0, 13.0, 43.0, 18.0, 12.0, 15.0], "lengths": [56, 44, 42, 16, 52, 13, 43, 18, 12, 15], "mean_return": 31.1, "std_return": 16.837161280928566, "capped_episodes": 0}, "advanced_pi": {"returns": [9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0, 9.0, 11.0, 10.0], "lengths": [9, 8, 8, 10, 10, 9, 10, 9, 11, 10], "mean_return": 9.4, "std_return": 0.9165151389911681, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [132.0, 147.0, 141.0, 137.0, 144.0, 141.0, 137.0, 137.0, 138.0, 131.0], "lengths": [132, 147, 141, 137, 144, 141, 137, 137, 138, 131], "mean_return": 138.5, "std_return": 4.695742752749559, "capped_episodes": 0}, "advanced_pi": {"returns": [137.0, 148.0, 141.0, 138.0, 142.0, 140.0, 137.0, 139.0, 137.0, 132.0], "lengths": [137, 148, 141, 138, 142, 140, 137, 139, 137, 132], "mean_return": 139.1, "std_return": 3.961060464067672, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [134.0, 144.0, 137.0, 135.0, 141.0, 140.0, 136.0, 138.0, 132.0, 134.0], "lengths": [134, 144, 137, 135, 141, 140, 136, 138, 132, 134], "mean_return": 137.1, "std_return": 3.5057096285916205, "capped_episodes": 0}, "advanced_pi": {"returns": [137.0, 144.0, 140.0, 138.0, 142.0, 143.0, 138.0, 140.0, 138.0, 136.0], "lengths": [137, 144, 140, 138, 142, 143, 138, 140, 138, 136], "mean_return": 139.6, "std_return": 2.537715508089904, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [138.0, 137.0, 138.0, 136.0, 137.0, 140.0, 132.0, 137.0, 135.0, 135.0], "lengths": [138, 137, 138, 136, 137, 140, 132, 137, 135, 135], "mean_return": 136.5, "std_return": 2.0615528128088303, "capped_episodes": 0}, "advanced_pi": {"returns": [143.0, 136.0, 143.0, 136.0, 139.0, 138.0, 135.0, 139.0, 133.0, 138.0], "lengths": [143, 136, 143, 136, 139, 138, 135, 139, 133, 138], "mean_return": 138.0, "std_return": 3.0659419433511785, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [190.0, 319.0, 192.0, 220.0, 194.0, 199.0, 176.0, 198.0, 195.0, 168.0], "lengths": [190, 319, 192, 220, 194, 199, 176, 198, 195, 168], "mean_return": 205.1, "std_return": 40.163291697768, "capped_episodes": 0}, "advanced_pi": {"returns": [207.0, 151.0, 160.0, 174.0, 147.0, 150.0, 197.0, 158.0, 189.0, 195.0], "lengths": [207, 151, 160, 174, 147, 150, 197, 158, 189, 195], "mean_return": 172.8, "std_return": 21.343851573696814, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [223.0, 188.0, 184.0, 220.0, 184.0, 216.0, 226.0, 195.0, 208.0, 234.0], "lengths": [223, 188, 184, 220, 184, 216, 226, 195, 208, 234], "mean_return": 207.8, "std_return": 17.758378304338493, "capped_episodes": 0}, "advanced_pi": {"returns": [215.0, 183.0, 231.0, 241.0, 217.0, 227.0, 220.0, 186.0, 227.0, 225.0], "lengths": [215, 183, 231, 241, 217, 227, 220, 186, 227, 225], "mean_return": 217.2, "std_return": 17.792133093027378, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/combined/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 925.7446451187134,
  "final_evaluation": {
    "pi": {
      "returns": [
        223.0,
        188.0,
        184.0,
        220.0,
        184.0,
        216.0,
        226.0,
        195.0,
        208.0,
        234.0
      ],
      "lengths": [
        223,
        188,
        184,
        220,
        184,
        216,
        226,
        195,
        208,
        234
      ],
      "mean_return": 207.8,
      "std_return": 17.758378304338493,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        215.0,
        183.0,
        231.0,
        241.0,
        217.0,
        227.0,
        220.0,
        186.0,
        227.0,
        225.0
      ],
      "lengths": [
        215,
        183,
        231,
        241,
        217,
        227,
        220,
        186,
        227,
        225
      ],
      "mean_return": 217.2,
      "std_return": 17.792133093027378,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/combined/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [15.0, 20.0, 36.0, 14.0, 13.0, 15.0, 15.0, 15.0, 21.0, 13.0], "lengths": [15, 20, 36, 14, 13, 15, 15, 15, 21, 13], "mean_return": 17.7, "std_return": 6.618912297349165, "capped_episodes": 0}, "advanced_pi": {"returns": [10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0, 10.0], "lengths": [10, 10, 8, 9, 10, 9, 10, 8, 9, 10], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [199.0, 247.0, 250.0, 215.0, 219.0, 230.0, 252.0, 238.0, 348.0, 225.0], "lengths": [199, 247, 250, 215, 219, 230, 252, 238, 348, 225], "mean_return": 242.3, "std_return": 38.70413414610899, "capped_episodes": 0}, "advanced_pi": {"returns": [200.0, 244.0, 240.0, 212.0, 221.0, 232.0, 257.0, 247.0, 422.0, 226.0], "lengths": [200, 244, 240, 212, 221, 232, 257, 247, 422, 226], "mean_return": 250.1, "std_return": 59.55073467221038, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [189.0, 225.0, 236.0, 190.0, 199.0, 218.0, 242.0, 224.0, 290.0, 209.0], "lengths": [189, 225, 236, 190, 199, 218, 242, 224, 290, 209], "mean_return": 222.2, "std_return": 28.389434654462566, "capped_episodes": 0}, "advanced_pi": {"returns": [194.0, 227.0, 226.0, 187.0, 198.0, 208.0, 216.0, 213.0, 220.0, 202.0], "lengths": [194, 227, 226, 187, 198, 208, 216, 213, 220, 202], "mean_return": 209.1, "std_return": 12.95723735986958, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [374.0, 334.0, 303.0, 302.0, 291.0, 353.0, 318.0, 500.0, 352.0, 500.0], "lengths": [374, 334, 303, 302, 291, 353, 318, 500, 352, 500], "mean_return": 362.7, "std_return": 72.97266611547094, "capped_episodes": 0}, "advanced_pi": {"returns": [284.0, 270.0, 251.0, 254.0, 256.0, 306.0, 251.0, 269.0, 272.0, 260.0], "lengths": [284, 270, 251, 254, 256, 306, 251, 269, 272, 260], "mean_return": 267.3, "std_return": 16.42589419179364, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [170.0, 386.0, 377.0, 397.0, 399.0, 156.0, 336.0, 410.0, 371.0, 377.0], "lengths": [170, 386, 377, 397, 399, 156, 336, 410, 371, 377], "mean_return": 337.9, "std_return": 89.5393209712917, "capped_episodes": 0}, "advanced_pi": {"returns": [166.0, 399.0, 374.0, 385.0, 186.0, 150.0, 387.0, 202.0, 433.0, 188.0], "lengths": [166, 399, 374, 385, 186, 150, 387, 202, 433, 188], "mean_return": 287.0, "std_return": 110.30412503619254, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/combined/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 966.2424495220184,
  "final_evaluation": {
    "pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/direct/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [38.0, 19.0, 15.0, 21.0, 14.0, 25.0, 35.0, 51.0, 18.0, 59.0], "lengths": [38, 19, 15, 21, 14, 25, 35, 51, 18, 59], "mean_return": 29.5, "std_return": 14.901342221424217, "capped_episodes": 0}, "advanced_pi": {"returns": [9.0, 9.0, 9.0, 10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0], "lengths": [9, 9, 9, 10, 10, 10, 8, 9, 10, 9], "mean_return": 9.3, "std_return": 0.6403124237432849, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 10.0, 9.0, 9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0], "lengths": [10, 10, 9, 9, 8, 8, 10, 10, 9, 10], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 469.0, 500.0, 398.0, 457.0, 473.0, 407.0, 432.0, 450.0], "lengths": [500, 500, 469, 500, 398, 457, 473, 407, 432, 450], "mean_return": 458.6, "std_return": 35.46322038394144, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [25.0, 18.0, 25.0, 29.0, 27.0, 31.0, 20.0, 26.0, 27.0, 19.0], "lengths": [25, 18, 25, 29, 27, 31, 20, 26, 27, 19], "mean_return": 24.7, "std_return": 4.124318125460256, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 484.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 484, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 498.4, "std_return": 4.8, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [9.0, 9.0, 9.0, 10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0], "lengths": [9, 9, 9, 10, 10, 10, 8, 9, 10, 9], "mean_return": 9.3, "std_return": 0.6403124237432849, "capped_episodes": 0}, "advanced_pi": {"returns": [129.0, 127.0, 132.0, 129.0, 144.0, 139.0, 128.0, 134.0, 136.0, 130.0], "lengths": [129, 127, 132, 129, 144, 139, 128, 134, 136, 130], "mean_return": 132.8, "std_return": 5.192301994298868, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [9.0, 9.0, 9.0, 10.0, 12.0, 10.0, 8.0, 10.0, 10.0, 9.0], "lengths": [9, 9, 9, 10, 12, 10, 8, 10, 10, 9], "mean_return": 9.6, "std_return": 1.0198039027185568, "capped_episodes": 0}, "advanced_pi": {"returns": [277.0, 271.0, 266.0, 246.0, 288.0, 286.0, 309.0, 293.0, 271.0, 264.0], "lengths": [277, 271, 266, 246, 288, 286, 309, 293, 271, 264], "mean_return": 277.1, "std_return": 16.747835681066373, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 10.0, 9.0, 9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0], "lengths": [10, 10, 9, 9, 8, 8, 10, 10, 9, 10], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}, "advanced_pi": {"returns": [109.0, 111.0, 106.0, 110.0, 101.0, 105.0, 109.0, 104.0, 104.0, 108.0], "lengths": [109, 111, 106, 110, 101, 105, 109, 104, 104, 108], "mean_return": 106.7, "std_return": 3.034798181098704, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/direct/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 1265.734944343567,
  "final_evaluation": {
    "pi": {
      "returns": [
        10.0,
        10.0,
        9.0,
        9.0,
        8.0,
        8.0,
        10.0,
        10.0,
        9.0,
        10.0
      ],
      "lengths": [
        10,
        10,
        9,
        9,
        8,
        8,
        10,
        10,
        9,
        10
      ],
      "mean_return": 9.3,
      "std_return": 0.7810249675906655,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        109.0,
        111.0,
        106.0,
        110.0,
        101.0,
        105.0,
        109.0,
        104.0,
        104.0,
        108.0
      ],
      "lengths": [
        109,
        111,
        106,
        110,
        101,
        105,
        109,
        104,
        104,
        108
      ],
      "mean_return": 106.7,
      "std_return": 3.034798181098704,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/direct/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [23.0, 35.0, 17.0, 44.0, 17.0, 13.0, 13.0, 22.0, 25.0, 27.0], "lengths": [23, 35, 17, 44, 17, 13, 13, 22, 25, 27], "mean_return": 23.6, "std_return": 9.350935782048769, "capped_episodes": 0}, "advanced_pi": {"returns": [9.0, 9.0, 10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0], "lengths": [9, 9, 10, 10, 10, 8, 9, 10, 9, 10], "mean_return": 9.4, "std_return": 0.66332495807108, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [12.0, 9.0, 13.0, 8.0, 8.0, 10.0, 10.0, 11.0, 12.0, 9.0], "lengths": [12, 9, 13, 8, 8, 10, 10, 11, 12, 9], "mean_return": 10.2, "std_return": 1.661324772583615, "capped_episodes": 0}, "advanced_pi": {"returns": [324.0, 229.0, 500.0, 206.0, 264.0, 257.0, 218.0, 227.0, 236.0, 265.0], "lengths": [324, 229, 500, 206, 264, 257, 218, 227, 236, 265], "mean_return": 272.6, "std_return": 82.13671529833658, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 9.0, 9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0, 9.0], "lengths": [10, 9, 9, 8, 8, 10, 10, 9, 10, 9], "mean_return": 9.2, "std_return": 0.7483314773547883, "capped_episodes": 0}, "advanced_pi": {"returns": [157.0, 145.0, 159.0, 146.0, 151.0, 155.0, 144.0, 145.0, 151.0, 147.0], "lengths": [157, 145, 159, 146, 151, 155, 144, 145, 151, 147], "mean_return": 150.0, "std_return": 5.176871642217914, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [9.0, 9.0, 10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0], "lengths": [9, 9, 10, 10, 10, 8, 9, 10, 9, 10], "mean_return": 9.4, "std_return": 0.66332495807108, "capped_episodes": 0}, "advanced_pi": {"returns": [169.0, 181.0, 175.0, 186.0, 182.0, 171.0, 180.0, 188.0, 169.0, 187.0], "lengths": [169, 181, 175, 186, 182, 171, 180, 188, 169, 187], "mean_return": 178.8, "std_return": 6.982836100038436, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [9.0, 9.0, 10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0], "lengths": [9, 9, 10, 10, 10, 8, 9, 10, 9, 10], "mean_return": 9.4, "std_return": 0.66332495807108, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 248.0, 312.0, 224.0, 284.0, 307.0, 223.0, 231.0, 316.0, 260.0], "lengths": [500, 248, 312, 224, 284, 307, 223, 231, 316, 260], "mean_return": 290.5, "std_return": 77.82833674183202, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [9.0, 9.0, 10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0], "lengths": [9, 9, 10, 10, 10, 8, 9, 10, 9, 10], "mean_return": 9.4, "std_return": 0.66332495807108, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/direct/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 1008.3565032482147,
  "final_evaluation": {
    "pi": {
      "returns": [
        9.0,
        9.0,
        10.0,
        10.0,
        10.0,
        8.0,
        9.0,
        10.0,
        9.0,
        10.0
      ],
      "lengths": [
        9,
        9,
        10,
        10,
        10,
        8,
        9,
        10,
        9,
        10
      ],
      "mean_return": 9.4,
      "std_return": 0.66332495807108,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/direct/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [19.0, 26.0, 26.0, 11.0, 19.0, 14.0, 12.0, 34.0, 50.0, 20.0], "lengths": [19, 26, 26, 11, 19, 14, 12, 34, 50, 20], "mean_return": 23.1, "std_return": 11.202231920470133, "capped_episodes": 0}, "advanced_pi": {"returns": [24.0, 21.0, 18.0, 15.0, 29.0, 23.0, 21.0, 12.0, 20.0, 17.0], "lengths": [24, 21, 18, 15, 29, 23, 21, 12, 20, 17], "mean_return": 20.0, "std_return": 4.58257569495584, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [9.0, 9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0, 9.0, 11.0], "lengths": [9, 9, 8, 8, 10, 10, 9, 10, 9, 11], "mean_return": 9.3, "std_return": 0.9000000000000001, "capped_episodes": 0}, "advanced_pi": {"returns": [177.0, 197.0, 167.0, 185.0, 185.0, 172.0, 176.0, 180.0, 186.0, 184.0], "lengths": [177, 197, 167, 185, 185, 172, 176, 180, 186, 184], "mean_return": 180.9, "std_return": 8.005623023850173, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [9.0, 9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0, 9.0, 11.0], "lengths": [9, 9, 8, 8, 10, 10, 9, 10, 9, 11], "mean_return": 9.3, "std_return": 0.9000000000000001, "capped_episodes": 0}, "advanced_pi": {"returns": [109.0, 111.0, 105.0, 107.0, 112.0, 107.0, 107.0, 111.0, 108.0, 112.0], "lengths": [109, 111, 105, 107, 112, 107, 107, 111, 108, 112], "mean_return": 108.9, "std_return": 2.3430749027719964, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [9.0, 9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0, 9.0, 11.0], "lengths": [9, 9, 8, 8, 10, 10, 9, 10, 9, 11], "mean_return": 9.3, "std_return": 0.9000000000000001, "capped_episodes": 0}, "advanced_pi": {"returns": [231.0, 154.0, 282.0, 174.0, 196.0, 201.0, 185.0, 265.0, 134.0, 216.0], "lengths": [231, 154, 282, 174, 196, 201, 185, 265, 134, 216], "mean_return": 203.8, "std_return": 44.058597344899674, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [9.0, 9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0, 9.0, 11.0], "lengths": [9, 9, 8, 8, 10, 10, 9, 10, 9, 11], "mean_return": 9.3, "std_return": 0.9000000000000001, "capped_episodes": 0}, "advanced_pi": {"returns": [273.0, 500.0, 272.0, 273.0, 462.0, 275.0, 273.0, 260.0, 309.0, 279.0], "lengths": [273, 500, 272, 273, 462, 275, 273, 260, 309, 279], "mean_return": 317.6, "std_return": 82.98457688028543, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [9.0, 9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0, 9.0, 11.0], "lengths": [9, 9, 8, 8, 10, 10, 9, 10, 9, 11], "mean_return": 9.3, "std_return": 0.9000000000000001, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 471.0, 500.0, 445.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 471, 500, 445, 500, 500, 500, 500, 500], "mean_return": 491.6, "std_return": 17.777513886930308, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/direct/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 1645.8974001407623,
  "final_evaluation": {
    "pi": {
      "returns": [
        9.0,
        9.0,
        8.0,
        8.0,
        10.0,
        10.0,
        9.0,
        10.0,
        9.0,
        11.0
      ],
      "lengths": [
        9,
        9,
        8,
        8,
        10,
        10,
        9,
        10,
        9,
        11
      ],
      "mean_return": 9.3,
      "std_return": 0.9000000000000001,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        500.0,
        500.0,
        471.0,
        500.0,
        445.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        471,
        500,
        445,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 491.6,
      "std_return": 17.777513886930308,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/direct/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [56.0, 44.0, 42.0, 16.0, 52.0, 13.0, 43.0, 18.0, 12.0, 15.0], "lengths": [56, 44, 42, 16, 52, 13, 43, 18, 12, 15], "mean_return": 31.1, "std_return": 16.837161280928566, "capped_episodes": 0}, "advanced_pi": {"returns": [9.0, 8.0, 8.0, 10.0, 10.0, 9.0, 10.0, 9.0, 11.0, 10.0], "lengths": [9, 8, 8, 10, 10, 9, 10, 9, 11, 10], "mean_return": 9.4, "std_return": 0.9165151389911681, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0], "lengths": [10, 10, 10, 8, 9, 10, 9, 10, 8, 9], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}, "advanced_pi": {"returns": [170.0, 367.0, 190.0, 187.0, 222.0, 206.0, 196.0, 187.0, 194.0, 168.0], "lengths": [170, 367, 190, 187, 222, 206, 196, 187, 194, 168], "mean_return": 208.7, "std_return": 54.832563317795014, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0], "lengths": [10, 10, 10, 8, 9, 10, 9, 10, 8, 9], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}, "advanced_pi": {"returns": [150.0, 170.0, 160.0, 158.0, 166.0, 165.0, 159.0, 158.0, 158.0, 150.0], "lengths": [150, 170, 160, 158, 166, 165, 159, 158, 158, 150], "mean_return": 159.4, "std_return": 6.086049621881176, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0], "lengths": [10, 10, 10, 8, 9, 10, 9, 10, 8, 9], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}, "advanced_pi": {"returns": [166.0, 215.0, 267.0, 172.0, 175.0, 264.0, 162.0, 299.0, 175.0, 169.0], "lengths": [166, 215, 267, 172, 175, 264, 162, 299, 175, 169], "mean_return": 206.4, "std_return": 48.7815538907895, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0], "lengths": [10, 10, 10, 8, 9, 10, 9, 10, 8, 9], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}, "advanced_pi": {"returns": [258.0, 310.0, 326.0, 283.0, 291.0, 317.0, 327.0, 322.0, 262.0, 294.0], "lengths": [258, 310, 326, 283, 291, 317, 327, 322, 262, 294], "mean_return": 299.0, "std_return": 24.252834885843757, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0], "lengths": [10, 10, 10, 8, 9, 10, 9, 10, 8, 9], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}, "advanced_pi": {"returns": [500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0, 500.0], "lengths": [500, 500, 500, 500, 500, 500, 500, 500, 500, 500], "mean_return": 500.0, "std_return": 0.0, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/direct/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 1109.8339858055115,
  "final_evaluation": {
    "pi": {
      "returns": [
        10.0,
        10.0,
        10.0,
        8.0,
        9.0,
        10.0,
        9.0,
        10.0,
        8.0,
        9.0
      ],
      "lengths": [
        10,
        10,
        10,
        8,
        9,
        10,
        9,
        10,
        8,
        9
      ],
      "mean_return": 9.3,
      "std_return": 0.7810249675906655,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0,
        500.0
      ],
      "lengths": [
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500,
        500
      ],
      "mean_return": 500.0,
      "std_return": 0.0,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/CartPole-v1/direct/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [15.0, 20.0, 36.0, 14.0, 13.0, 15.0, 15.0, 15.0, 21.0, 13.0], "lengths": [15, 20, 36, 14, 13, 15, 15, 15, 21, 13], "mean_return": 17.7, "std_return": 6.618912297349165, "capped_episodes": 0}, "advanced_pi": {"returns": [10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0, 10.0], "lengths": [10, 10, 8, 9, 10, 9, 10, 8, 9, 10], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 12.0, 10.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0, 10.0], "lengths": [10, 12, 10, 9, 10, 9, 10, 8, 9, 10], "mean_return": 9.7, "std_return": 1.004987562112089, "capped_episodes": 0}, "advanced_pi": {"returns": [212.0, 277.0, 263.0, 228.0, 243.0, 244.0, 312.0, 260.0, 402.0, 251.0], "lengths": [212, 277, 263, 228, 243, 244, 312, 260, 402, 251], "mean_return": 269.2, "std_return": 51.25777989729949, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.001, "policies": {"pi": {"returns": [34.0, 58.0, 36.0, 113.0, 88.0, 39.0, 53.0, 43.0, 39.0, 76.0], "lengths": [34, 58, 36, 113, 88, 39, 53, 43, 39, 76], "mean_return": 57.9, "std_return": 25.061723803441772, "capped_episodes": 0}, "advanced_pi": {"returns": [208.0, 233.0, 225.0, 207.0, 215.0, 219.0, 244.0, 221.0, 250.0, 221.0], "lengths": [208, 233, 225, 207, 215, 219, 244, 221, 250, 221], "mean_return": 224.3, "std_return": 13.51332675546625, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0, 10.0], "lengths": [10, 10, 8, 9, 10, 9, 10, 8, 9, 10], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}, "advanced_pi": {"returns": [153.0, 153.0, 138.0, 145.0, 148.0, 139.0, 146.0, 138.0, 139.0, 151.0], "lengths": [153, 153, 138, 145, 148, 139, 146, 138, 139, 151], "mean_return": 145.0, "std_return": 5.865151319446072, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0, 10.0], "lengths": [10, 10, 8, 9, 10, 9, 10, 8, 9, 10], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}, "advanced_pi": {"returns": [244.0, 254.0, 254.0, 254.0, 258.0, 247.0, 254.0, 248.0, 230.0, 256.0], "lengths": [244, 254, 254, 254, 258, 247, 254, 248, 230, 256], "mean_return": 249.9, "std_return": 7.8287930104199335, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [10.0, 10.0, 8.0, 9.0, 10.0, 9.0, 10.0, 8.0, 9.0, 10.0], "lengths": [10, 10, 8, 9, 10, 9, 10, 8, 9, 10], "mean_return": 9.3, "std_return": 0.7810249675906655, "capped_episodes": 0}, "advanced_pi": {"returns": [251.0, 270.0, 268.0, 258.0, 265.0, 270.0, 272.0, 270.0, 281.0, 263.0], "lengths": [251, 270, 268, 258, 265, 270, 272, 270, 281, 263], "mean_return": 266.8, "std_return": 7.782030583337487, "capped_episodes": 0}}}


==> anc/supplementary/results/CartPole-v1/direct/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "CartPole-v1",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 10000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 49001,
  "elapsed_sec": 1079.948085308075,
  "final_evaluation": {
    "pi": {
      "returns": [
        10.0,
        10.0,
        8.0,
        9.0,
        10.0,
        9.0,
        10.0,
        8.0,
        9.0,
        10.0
      ],
      "lengths": [
        10,
        10,
        8,
        9,
        10,
        9,
        10,
        8,
        9,
        10
      ],
      "mean_return": 9.3,
      "std_return": 0.7810249675906655,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        251.0,
        270.0,
        268.0,
        258.0,
        265.0,
        270.0,
        272.0,
        270.0,
        281.0,
        263.0
      ],
      "lengths": [
        251,
        270,
        268,
        258,
        265,
        270,
        272,
        270,
        281,
        263
      ],
      "mean_return": 266.8,
      "std_return": 7.782030583337487,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/chasing/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [0.16863409218009123, 0.10828182151210336, -0.8731744977098, -0.7519799303739658, -1.3246117354846787, -2.26305541293187, -0.05091368577791966, 0.21234660023313795, -1.2710265191217307, 0.23363010402636541], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.5811869163448268, "std_return": 0.8114233410112998, "capped_episodes": 0}, "advanced_pi": {"returns": [0.16863409218009123, 0.10828182151210336, -0.8731744977098, -0.7519799303739658, -1.3246117354846787, -2.26305541293187, -0.05091368577791966, 0.21234660023313795, -1.2710265191217307, 0.23363010402636541], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.5811869163448268, "std_return": 0.8114233410112998, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [78.32657063928171, -36.485009211588874, 30.375548846502603, -67.66688535333431, 13.875687834399272, -86.31579999178436, -82.72788606210483, 3.2427278826949646, 101.35898942507123, 122.94506308813598], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 7.69290070972734, "std_return": 72.2927281444497, "capped_episodes": 0}, "advanced_pi": {"returns": [101.09160177432963, -90.69183943740657, 209.421403227235, -94.65372940069788, 95.2319246615529, 93.70175336609336, -68.01403450826956, -72.19730622002481, -108.92892680282714, 41.99664774145015], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 10.695749440143507, "std_return": 105.56226183545921, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [2380.112089553176, 2379.678719018148, 2516.468483997999, 2347.135055752476, 2420.6607029784504, 2454.7398033247873, 2379.380287371452, 2657.9393265275457, 2579.231901588035, 2387.464534650239], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2450.281090476231, "std_return": 97.23610688183022, "capped_episodes": 0}, "advanced_pi": {"returns": [2696.2485940334823, 2482.6810401154653, 2651.6132872526255, 2553.4500105661277, 2376.1642247802934, 2688.545810908806, 2599.4386270451705, 2387.3838644125617, 2592.4281801938987, 2572.5224505375104], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2560.0476089845947, "std_return": 107.63713438666183, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [3426.9515757904655, 3241.965541283751, 3350.899044839518, 3418.121685063949, 3072.864313392302, 3487.9757226854767, 3366.2363827678087, 3152.108016356304, 3096.4504577309644, 3369.0009444347015], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3298.257368434524, "std_return": 139.77700625041504, "capped_episodes": 0}, "advanced_pi": {"returns": [3360.6881252571575, 3122.5410345428672, 3283.8313263702585, 3151.5557804526693, 3324.6486233098094, 3252.345314609336, 3321.360958914151, 3287.0979532060815, 3448.567521298073, 3271.3109202494934], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3282.3947558209898, "std_return": 89.87160163022614, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [4578.222726770294, 1786.7709090924677, 4571.816389707615, 4418.544785998643, 4464.298195164816, 4369.184944474277, 3169.9115243244937, 4455.074201814339, 4352.219895452021, 4402.369723177554], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4056.841329597652, "std_return": 850.6784866952911, "capped_episodes": 0}, "advanced_pi": {"returns": [4173.262027412757, 4684.231334010729, 4291.810783858777, 4317.654680391597, 413.9209622061309, 4400.676282113285, 4313.7714229479125, 4266.333550736387, 4384.768726980694, 4252.775365994277], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3949.920513665255, "std_return": 1185.7910229882812, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [4689.888356459007, 4887.536645415661, 4902.427374891076, 4862.672638191319, 4914.938864790496, 5259.722380308231, 5074.449725732664, 4930.549058131359, 4999.7892890285075, 4808.879941948884], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4933.085427489721, "std_return": 146.28912688456768, "capped_episodes": 0}, "advanced_pi": {"returns": [4845.806058849674, 4922.752804955225, 4975.72785896025, 5050.757664863943, 4991.370623196762, 4947.323409259834, 5135.302465763549, 5028.185065276854, 4773.636906906618, 4872.6291515087305], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4954.349200954144, "std_return": 100.73849856443344, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [5927.3470852888495, 5734.49715015931, 5822.7444309937155, 5775.696742072292, 5750.176254740158, 5588.99897457874, 5689.251731695595, 5829.32133325815, 5855.376878622678, 5644.400323591581], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5761.781090500107, "std_return": 97.16770365905148, "capped_episodes": 0}, "advanced_pi": {"returns": [5567.175789831785, 2176.0124622902604, 5679.530173085661, 5591.1709402659835, 5767.87182663604, 5389.9287642714135, 5843.164965922625, 5599.592915625663, 5652.3953580778825, 5326.804519669531], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5259.364771567684, "std_return": 1038.251837660297, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [6313.678191778359, 5974.669058975525, 5891.033541827021, 5955.0546468953735, 6068.015004327525, 860.833497983394, 6342.286437697216, 3636.0940850487636, 6083.462957317187, 6352.872976216278], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5347.800039806663, "std_return": 1676.6525136892594, "capped_episodes": 0}, "advanced_pi": {"returns": [6052.170957541855, 3064.9421228756783, 6437.531474887535, 6065.2422327055, 6309.036569551081, 3782.7565652211592, 5950.838805265165, 6321.697692364693, 6450.926808172139, 6163.744699196847], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5659.888792778165, "std_return": 1140.3484620992288, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [6418.824945167909, 6837.288782564583, 6307.943760941442, 6991.511153619639, 6695.487633078406, 6908.031918327044, 6372.1662364786225, 6642.88254199368, 6858.86627720025, 6377.774256110649], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6641.077750548223, "std_return": 241.86341162130853, "capped_episodes": 0}, "advanced_pi": {"returns": [6592.055589032031, 6729.640868989663, 6567.872485396815, 6667.7338055963255, 6523.870658731847, 6837.424857970432, 6695.8119606983055, 709.3886594910917, 6822.97187724048, 6596.695609801481], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6074.346637294847, "std_return": 1791.0820989146407, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [7070.5493498343985, 7227.526515667044, 7043.391957527761, 7134.577599631976, 6878.021782724535, 6917.237790366836, 6947.859252528623, 7042.6573579590495, 7124.9291057224555, 7113.687578193342], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 7050.043829015602, "std_return": 103.19612087141343, "capped_episodes": 0}, "advanced_pi": {"returns": [6974.397723157768, 7008.434655631703, 6942.787419594908, 6961.7531466914525, 6818.889830099474, 6929.956648223183, 7022.138995897687, 7188.2670034283565, 6982.14421233096, 7080.488768793899], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6990.92584038494, "std_return": 92.2378192264804, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [7356.452650920334, 7409.067304657843, 7299.092779024483, 7196.325797126358, 7362.250097123515, 7033.3227133540495, 7252.023516575568, 7278.454647222737, 7375.986165719162, 7174.342794085802], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 7273.731846580986, "std_return": 108.74419941489411, "capped_episodes": 0}, "advanced_pi": {"returns": [7285.860405344783, 7226.82191085075, 7463.505973818641, 7317.839811458597, 7317.702732202571, 7291.0110840032685, 7162.545670425742, 7305.938321704407, 7141.832973398228, 7211.767011892959], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 7272.482589509995, "std_return": 87.84096802233228, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/chasing/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 8240.172132253647,
  "final_evaluation": {
    "pi": {
      "returns": [
        7356.452650920334,
        7409.067304657843,
        7299.092779024483,
        7196.325797126358,
        7362.250097123515,
        7033.3227133540495,
        7252.023516575568,
        7278.454647222737,
        7375.986165719162,
        7174.342794085802
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 7273.731846580986,
      "std_return": 108.74419941489411,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        7285.860405344783,
        7226.82191085075,
        7463.505973818641,
        7317.839811458597,
        7317.702732202571,
        7291.0110840032685,
        7162.545670425742,
        7305.938321704407,
        7141.832973398228,
        7211.767011892959
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 7272.482589509995,
      "std_return": 87.84096802233228,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/chasing/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.4237120149390725, -1.5566435133871654, -1.3957735822393817, -2.285372927440273, -3.302891867258957, -1.011290917140658, -0.2533993043320362, -1.8857995948177828, -0.6688058866878859, -1.895326624158259], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.567901623240147, "std_return": 0.8142403140028468, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.4237120149390725, -1.5566435133871654, -1.3957735822393817, -2.285372927440273, -3.302891867258957, -1.011290917140658, -0.2533993043320362, -1.8857995948177828, -0.6688058866878859, -1.895326624158259], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.567901623240147, "std_return": 0.8142403140028468, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [11.267827502586236, 14.835788028326565, 183.43633933407042, 38.69135264862395, -7.085842775195719, 111.08887844889078, 8.203370033739894, -50.13659925660152, -64.33799129128515, -16.75252594505238], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 22.92105967281031, "std_return": 70.44939483955874, "capped_episodes": 0}, "advanced_pi": {"returns": [-2.193674754067505, -40.19594521425169, -47.97711190333853, -15.009044586466295, -35.24974670787638, -8.941505674122272, -12.586907646671385, -10.793942049761501, -18.700882782145648, -38.83317847795088], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -23.048193979665207, "std_return": 15.134668191394839, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [2502.96763474957, 2424.0819280139776, 2422.2978390082594, 2430.930463136642, 2445.4675845057814, 2458.7158265896364, 2515.7850744155953, 2430.2392945217784, 2412.583593655, 2421.4051963824854], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2446.4474434978724, "std_return": 33.933003620571746, "capped_episodes": 0}, "advanced_pi": {"returns": [2537.563428699345, 2595.841782299823, 2675.723283604285, 2445.807359112685, 2458.4230980299885, 2570.3102549971727, 2306.1596873438707, 2603.7077491624577, 2415.1917099445027, 2446.9312221782043], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2505.5659575372338, "std_return": 104.45700087969458, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [3969.0327276581675, 3922.08782182443, 4094.8117178453667, 3787.891739843876, 3710.345780160504, 3749.1983636840705, 3692.569361170261, 3949.90215803323, 4055.6031955227354, 3926.2932677991503], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3885.773613354179, "std_return": 135.23335324712903, "capped_episodes": 0}, "advanced_pi": {"returns": [3907.7438272995023, 3756.1328320656685, 3845.457576232715, 4071.629051333168, 4082.257295393846, 3791.806534167218, 3839.3016510792622, 3826.298845591501, 3825.8133883480696, 3885.440516194078], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3883.1881517705033, "std_return": 104.93716363940554, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [4444.4107241428455, 4557.236871054512, 4580.867377001688, 4492.003385504805, 4592.792496497908, 4417.275795603486, 4667.364067756787, 4381.465354022867, 4617.702831923881, 4456.868762674882], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4520.798766618366, "std_return": 90.48370777381368, "capped_episodes": 0}, "advanced_pi": {"returns": [4173.77015082674, 4513.458471419059, 4369.890122023305, 4259.122808334017, 4613.732659731442, 4356.4386086725335, 4543.589960419455, 4441.4835329797415, 4205.425068407702, 4503.295956289356], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4398.0207339103345, "std_return": 142.55323420270648, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [4715.086483127153, 4789.068179646402, 4460.142935237896, 4687.103377099391, 4649.224071128583, 4780.607118030281, 4938.687309087226, 4660.707396276215, 4655.780126905429, 4767.605438703705], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4710.4012435242275, "std_return": 117.85319406113592, "capped_episodes": 0}, "advanced_pi": {"returns": [4682.577418176828, 4520.860817771294, 4672.8417590194995, 4850.584115787204, 4596.483075154457, 4757.794873759669, 4643.7885102050805, 4609.445582579218, 4612.171699206997, 4910.9460208167], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4685.749387247694, "std_return": 114.63184927833242, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [5535.210271315789, 5455.785706917779, 5508.219716308409, 5470.413309742187, 5395.497422371268, 5515.4181053726015, 5500.869923715542, 5535.179236631311, 5602.683206525697, 5630.185191653867], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5514.946209055445, "std_return": 64.64717970191683, "capped_episodes": 0}, "advanced_pi": {"returns": [5389.800906684686, 5325.828344911586, 5617.544584148607, 5595.935678811493, 5495.233499105962, 5324.793399198041, 5439.389855457624, 5290.88421338161, 5376.003257288421, 5334.294407874617], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5418.970814686265, "std_return": 109.90873959967887, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [5844.277398030268, 6075.253993804299, 5848.065176114153, 6097.921532742781, 6085.679488274178, 6070.872162172961, 5994.758858954424, 6007.136025512919, 5998.74135534171, 5744.98838909364], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5976.769438004134, "std_return": 116.04467067048394, "capped_episodes": 0}, "advanced_pi": {"returns": [6118.559596115757, 6015.021561353798, 5971.380501820387, 6133.288295053824, 5876.817087443266, 6144.260706159101, 5985.754629680977, 5949.018459106964, 6105.715378209765, 6024.416884886613], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6032.423309983044, "std_return": 85.38929379080007, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [6490.7931976826185, 6468.811065590051, 6498.352687361745, 6384.5458757625765, 6451.598905247416, 6648.236916654396, 6425.400518866441, 6408.93197641754, 6502.603677184713, 6549.492815776136], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6482.876763654364, "std_return": 72.17303231596134, "capped_episodes": 0}, "advanced_pi": {"returns": [6616.267104823761, 6441.444466039125, 6401.449395996611, 6419.987956686467, 6466.67535311208, 6543.8396087301835, 6478.154843448929, 6449.921697184956, 6466.02898923581, 6475.308127911701], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6475.907754316962, "std_return": 59.19272303807732, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [6826.851108776519, 6882.619371153545, 6782.435685112677, 6795.514776702684, 6819.006286800865, 6736.438537227526, 6773.06491627262, 6613.56595782507, 6765.037665089398, 6745.7454377247595], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6774.027974268565, "std_return": 67.21642314700932, "capped_episodes": 0}, "advanced_pi": {"returns": [6503.027609233746, 6842.048736566654, 6724.827654781732, 6831.144707748786, 6742.995918349516, 6549.325643135464, 6743.872831012155, 4785.193797508592, 6838.872667505096, 6866.0478892049705], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6542.735745504671, "std_return": 597.435134904064, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [7229.583057598878, 6971.665187299919, 7121.804730107518, 7060.389966652066, 3870.8188466036904, 6939.132442415777, 7406.42727359534, 7023.748614211818, 7066.3107620262645, 7076.84735157031], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6776.672823208159, "std_return": 976.9735724009007, "capped_episodes": 0}, "advanced_pi": {"returns": [7214.876255668882, 6943.009808901579, 7161.418212391058, 7082.943845702179, 7097.477879609654, 7042.040722759832, 7181.338099808128, 7183.079113603875, 7108.2468675032505, 7179.378505462334], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 7119.380931141078, "std_return": 78.35942889756923, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/chasing/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 10983.402338504791,
  "final_evaluation": {
    "pi": {
      "returns": [
        7229.583057598878,
        6971.665187299919,
        7121.804730107518,
        7060.389966652066,
        3870.8188466036904,
        6939.132442415777,
        7406.42727359534,
        7023.748614211818,
        7066.3107620262645,
        7076.84735157031
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 6776.672823208159,
      "std_return": 976.9735724009007,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        7214.876255668882,
        6943.009808901579,
        7161.418212391058,
        7082.943845702179,
        7097.477879609654,
        7042.040722759832,
        7181.338099808128,
        7183.079113603875,
        7108.2468675032505,
        7179.378505462334
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 7119.380931141078,
      "std_return": 78.35942889756923,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/chasing/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.0395503118706677, -0.8976582018790218, -1.6143313473504262, -3.0581149859637544, -0.25823030097696753, 0.0008062719282849184, -1.5232477402468017, -0.18764998542007733, -1.7413847832544491, 1.089086608150005], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.9230274776883878, "std_return": 1.0938693320530382, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.0395503118706677, -0.8976582018790218, -1.6143313473504262, -3.0581149859637544, -0.25823030097696753, 0.0008062719282849184, -1.5232477402468017, -0.18764998542007733, -1.7413847832544491, 1.089086608150005], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.9230274776883878, "std_return": 1.0938693320530382, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-40.84023704567342, -285.2851866201964, -224.5809304042858, -77.19937596792656, -215.390536736169, -107.73939083566822, -217.78277524560144, -227.52797102905174, -235.9106027678251, -215.84260468392074], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -184.80996113363184, "std_return": 75.72694382994783, "capped_episodes": 0}, "advanced_pi": {"returns": [-184.69370595193567, -226.39324445871748, 59.44930116574018, -166.6023162765378, -180.2594129651598, -226.98454887577296, -127.427993856845, -103.9947513246052, -202.26383009921, -191.2854677621759], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -155.04559704052195, "std_return": 80.51948595949509, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [2021.1129581566386, 1788.51353865756, 1969.1155749510644, 1923.5529008616718, 1939.515729580386, 1856.5610016934208, 1973.4653527552257, 1902.745341902701, 2013.139602901806, 1894.6472163515414], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1928.2369217812018, "std_return": 67.92525338375798, "capped_episodes": 0}, "advanced_pi": {"returns": [1912.3947451928886, 1867.9241869850146, 1840.3977538259483, 1856.0335555300398, 1834.780161423382, 1838.0216959236386, 1693.550910635124, 1971.0910048709754, 1986.7176501133815, 1857.4648068262345], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1865.8376471326628, "std_return": 77.52198941963286, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [3218.371468327236, 3104.186926717633, 3003.261664405136, 3068.838140129743, 2968.8771903864017, 3160.38734332985, 3065.493076799274, 3163.50262310951, 3063.2331087049915, 3139.049228868045], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3095.520077077782, "std_return": 72.86822679075627, "capped_episodes": 0}, "advanced_pi": {"returns": [3188.0406095596677, 3097.3263748044847, 3047.93217298487, 3043.517724491299, 2977.015426143565, 3024.9122311039355, 3015.0836090361163, 3057.9004169954733, 3107.5008553448683, 2977.3138842395597], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3053.6543304703837, "std_return": 60.856458192841885, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [3865.8850322622316, 4001.4822509907995, 3795.4103926006824, 3831.1990483472437, 3723.9500800709175, 2392.063157221423, 3855.838136664919, 3697.0954636032466, 3902.146270003115, 3844.739296995567], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3690.980912876015, "std_return": 440.6008643141628, "capped_episodes": 0}, "advanced_pi": {"returns": [3957.270011306305, 3909.238841172473, 3744.9708503390516, 3805.903236832511, 3927.5422602668173, 3796.0826689640344, 3943.252712981187, 3905.4637157205057, 3894.7698841697593, 3805.7257522593645], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3869.0219934012007, "std_return": 70.02149998014094, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [4351.723484912156, 4315.684387649508, 4593.807267323718, 4540.407050308805, 4407.807538256402, 4519.477824791651, 4624.948491006768, 4657.627633642165, 4524.391293169936, 4570.975961087837], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4510.685093214895, "std_return": 109.64440023016428, "capped_episodes": 0}, "advanced_pi": {"returns": [4344.008397789762, 4325.549185136588, 4477.211901183619, 4417.472523746558, 4551.188727892287, 4405.727706042007, 4418.287760502176, 4290.4805086722645, 4524.32843576636, 4646.028537307138], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4440.028368403875, "std_return": 104.94267372439904, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [5299.861088952696, 5177.95856423441, 5230.906795698768, 5177.811389143859, 5275.539716574194, 5255.099444306074, 5250.858843694809, 5178.736526161511, 5272.063642605378, 5125.230435148773], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5224.406644652047, "std_return": 53.39793504996507, "capped_episodes": 0}, "advanced_pi": {"returns": [5336.359613461926, 5234.4686307701195, 5193.691619554237, 5084.910601776112, 5268.435001828131, 5235.295377373566, 5345.721998123575, 5294.74727988394, 5208.091106092009, 5216.695086075958], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5241.841631493958, "std_return": 72.14251693408248, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [5766.3141844550555, 5814.196981068042, 5887.114801405385, 5867.976941943387, 5766.693041096978, 5612.321962292425, 5808.58693601965, 5760.043862462599, 5793.96125329887, 5853.92428527702], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5793.113424931941, "std_return": 73.49749335125192, "capped_episodes": 0}, "advanced_pi": {"returns": [5720.182727982872, 5765.246687540934, 5756.078907767685, 5801.481226991138, 5892.242829476087, 5732.5328867073395, 5814.763682903896, 5862.038003389858, 5670.394640885059, 5706.558860215766], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5772.152045386063, "std_return": 66.64141890175304, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [6358.7264996942085, 6409.045023197486, 6233.857768667841, 6321.725754852465, 6162.57484193218, 6224.793411637101, 6334.418000013759, 6370.123406257775, 6313.1932641220155, 6369.240448849907], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6309.769841922474, "std_return": 74.0566146515631, "capped_episodes": 0}, "advanced_pi": {"returns": [6230.065910746667, 6214.128843353612, 6258.096209827556, 6210.852792961743, 6235.012366686755, 6303.069992233972, 6147.263820711132, 6144.17211887679, 6382.85322185337, 6257.893982540313], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6238.3409259791915, "std_return": 66.656154898754, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [6361.323309092363, 6350.256914726322, 6736.672359583199, 6489.018488454231, 6493.083736108453, 6468.2221880156085, 6596.372593989821, 6575.076286211171, 6541.8137852555255, 6557.436828475312], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6516.927648991201, "std_return": 107.68116554820865, "capped_episodes": 0}, "advanced_pi": {"returns": [6343.014794761704, 6533.62096752069, 6700.673107874135, 6631.838104894445, 6404.133784771193, 6633.336748005672, 6686.166463008287, 6523.408094584074, 6706.1681874123815, 6231.003294265634], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6539.3363547098215, "std_return": 156.5220999913864, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [6478.9116638665055, 6918.909675250857, 6815.491764806467, 6854.485785311037, 6635.741385140136, 6746.955332397522, 6758.7456607487, 6599.460067207596, 6887.637023516138, 6778.56720931664], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6747.49055675616, "std_return": 131.42523982274685, "capped_episodes": 0}, "advanced_pi": {"returns": [6808.62021375955, 6629.00493868653, 6780.521964213342, 6811.778497997526, 6674.682619462273, 6874.466727954082, 6785.772278288327, 6718.582539271697, 6656.198457626638, 6587.572250453105], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6732.720048771307, "std_return": 88.57269916784688, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/chasing/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 11399.736088991165,
  "final_evaluation": {
    "pi": {
      "returns": [
        6478.9116638665055,
        6918.909675250857,
        6815.491764806467,
        6854.485785311037,
        6635.741385140136,
        6746.955332397522,
        6758.7456607487,
        6599.460067207596,
        6887.637023516138,
        6778.56720931664
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 6747.49055675616,
      "std_return": 131.42523982274685,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        6808.62021375955,
        6629.00493868653,
        6780.521964213342,
        6811.778497997526,
        6674.682619462273,
        6874.466727954082,
        6785.772278288327,
        6718.582539271697,
        6656.198457626638,
        6587.572250453105
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 6732.720048771307,
      "std_return": 88.57269916784688,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/chasing/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-2.54876686397025, -3.7108409279162644, -4.402637319660484, -2.7845656755423365, -2.155439705244767, -3.6497893905911947, -2.1726774739498205, -3.680506843324378, -1.0071966137733506, -3.1037294477892807], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -2.9216150261762124, "std_return": 0.9447937938680466, "capped_episodes": 0}, "advanced_pi": {"returns": [-2.54876686397025, -3.7108409279162644, -4.402637319660484, -2.7845656755423365, -2.155439705244767, -3.6497893905911947, -2.1726774739498205, -3.680506843324378, -1.0071966137733506, -3.1037294477892807], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -2.9216150261762124, "std_return": 0.9447937938680466, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-36.08088594361412, 70.2643661930662, 122.37248664157788, 96.59663448411052, 115.29171263528983, 88.12516750435077, 94.12544400366332, -21.563517853627204, 80.98608543411976, 77.75901261592567], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 68.78765057148627, "std_return": 51.20103201513157, "capped_episodes": 0}, "advanced_pi": {"returns": [-48.61085722360728, -43.960990448184795, 91.3046408950488, 74.165463248239, 91.99749121152689, -35.81585316947904, 87.95727800073475, 90.16520361290401, -44.729887455988404, -40.89256528724601], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 22.157992338394788, "std_return": 65.19846349051495, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [248.86795596036404, 252.60006719351804, 278.3757018445997, 305.5333170006181, 333.37855850450984, 403.4168078739028, 452.92281446212394, 329.2509194980574, 482.5983582147211, 426.52042278608127], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 351.3464923338496, "std_return": 80.24623995765693, "capped_episodes": 0}, "advanced_pi": {"returns": [254.12058309963237, 307.7629832557432, 318.0677968650045, 372.5166182634979, 432.0137485553909, 248.09054065755373, 239.9201506113002, 273.59510049928974, 305.2345799417071, 326.35281769957874], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 307.76749194486985, "std_return": 56.83119858484011, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [1565.282142282282, 1574.2885817704546, 1563.9814390404226, 1574.0544493253938, 1525.5538842807953, 1528.470117734815, 1633.3712609417814, 1556.568820396919, 1542.5671890710005, 1586.680502589855], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1565.081838743372, "std_return": 29.628919240201625, "capped_episodes": 0}, "advanced_pi": {"returns": [1520.1790857401843, 1612.0030807075232, 1541.8079324939793, 1629.648118595116, 1562.8187894109783, 1604.2134229800797, 1566.9299673113287, 1528.4335776617538, 1589.6354805645753, 1563.3965304556295], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1571.9065985921147, "std_return": 34.57050823775529, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [2834.8292788239405, 2801.816663751033, 2814.1274746064046, 2741.5733841207148, 2734.73959244733, 2860.7615864003856, 2778.821868649395, 2760.0046291231006, 2812.5546263794195, 2843.524795197717], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2798.2753899499444, "std_return": 41.04991068155824, "capped_episodes": 0}, "advanced_pi": {"returns": [2914.7876996761015, 2886.0199734169664, 2988.7382138796015, 2841.0027659712428, 2861.7109090449076, 2952.9658210573443, 2960.4644982309514, 2856.252848209486, 2974.541441563028, 2901.741000529161], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2913.822517157879, "std_return": 50.25863183617914, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [3328.558659681674, 3315.524320310466, 3355.6641155540497, 3385.9919602580644, 3376.3546666102534, 3256.7744151111747, 3238.9911068962547, 3306.2752457388906, 3342.428392219797, 3298.7622051407698], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3320.532508752139, "std_return": 45.382291753755744, "capped_episodes": 0}, "advanced_pi": {"returns": [3424.2725972717444, 3311.6692153733866, 3309.524980251702, 3303.473655250362, 3352.0158849424124, 3266.950434879178, 3183.8294622509807, 3308.7622978743702, 3335.2465854820775, 3379.7589610291798], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3317.550407460539, "std_return": 61.29974219189888, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [3946.9765254253216, 3849.6544865372334, 3843.653022280466, 3730.766269668609, 3919.5062067918643, 3791.4437570752725, 3842.9965999343103, 3894.8186638152947, 3861.4279773482867, 3756.596901746126], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3843.7840410622784, "std_return": 65.15181886892732, "capped_episodes": 0}, "advanced_pi": {"returns": [3701.4251029299653, 3892.064593175293, 3913.455948078254, 3823.221117736959, 3818.5132632154964, 3873.253736477916, 3873.7781232720545, 3877.8384453877493, 3821.7582932523583, 3782.705035383721], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3837.801365890976, "std_return": 59.412426716200216, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [4243.240756038105, 4227.426408656936, 4215.782455165636, 4124.839403362025, 4238.837151386685, 4113.983803179749, 4133.645464245178, 4232.655376071261, 4118.66645877773, 4241.208238502892], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4189.02855153862, "std_return": 54.77783998324532, "capped_episodes": 0}, "advanced_pi": {"returns": [4085.929542654021, 4177.215702314643, 4198.609290840939, 4207.751062874498, 4099.978605817565, 4136.549925038732, 4180.977450741004, 4163.600391874241, 4220.555669803122, 4100.6298558545], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4157.179749781327, "std_return": 46.120938289726816, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [4338.179391453666, 4452.6084171078055, 4511.0806158189525, 4395.693056215388, 4538.98659718503, 4547.901207112661, 4427.743302262289, 4531.384139163575, 4289.860728533962, 4466.829441274629], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4450.026689612796, "std_return": 83.51080581441809, "capped_episodes": 0}, "advanced_pi": {"returns": [4556.623896561473, 4402.975810911226, 4358.8260298813075, 4330.284529004259, 4288.202076544012, 4333.758743721975, 4438.0774211466, 4339.918840592974, 4350.219230705154, 4327.391046755423], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4372.62776258244, "std_return": 73.00654069727489, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [4537.714692558715, 4677.431114564997, 4599.984559382197, 4718.260390244033, 4645.622167742688, 4598.105672463333, 4617.361076381429, 4603.807524246415, 4675.69576505367, 4578.475240244719], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4625.24582028822, "std_return": 51.0696404477415, "capped_episodes": 0}, "advanced_pi": {"returns": [4522.831576706789, 4621.503897325136, 4590.928190589417, 4603.1277571108985, 4756.383130697452, 4547.581219789607, 4677.81552758095, 4759.334292973681, 4550.7825338036855, 4655.044495730587], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4628.533262230821, "std_return": 79.0356464094244, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [4950.43437889473, 4831.5939643071915, 4997.479389686437, 4927.592837620351, 4804.317576215652, 5018.000630342872, 4957.895087004281, 4873.025961362187, 4793.778234691321, 4904.207161693727], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4905.832522181875, "std_return": 74.56936617828062, "capped_episodes": 0}, "advanced_pi": {"returns": [4816.325988267069, 4861.622129749286, 4909.091005323988, 4949.788573270934, 4878.774059252963, 4915.426981813777, 4884.106894487715, 4785.714244680693, 4857.747360909561, 5071.994760080108], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4893.059199783609, "std_return": 74.7822455530121, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/chasing/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 6531.809020280838,
  "final_evaluation": {
    "pi": {
      "returns": [
        4950.43437889473,
        4831.5939643071915,
        4997.479389686437,
        4927.592837620351,
        4804.317576215652,
        5018.000630342872,
        4957.895087004281,
        4873.025961362187,
        4793.778234691321,
        4904.207161693727
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4905.832522181875,
      "std_return": 74.56936617828062,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4816.325988267069,
        4861.622129749286,
        4909.091005323988,
        4949.788573270934,
        4878.774059252963,
        4915.426981813777,
        4884.106894487715,
        4785.714244680693,
        4857.747360909561,
        5071.994760080108
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4893.059199783609,
      "std_return": 74.7822455530121,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/chasing/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-2.811590442577323, -3.115824504211745, -2.081966911343096, -0.5421191783649922, -2.2260064866815834, -1.3147769456905578, -2.359356387850776, -0.45516852857668116, -1.8759005167489795, -3.1131362735906287], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.9895846175636365, "std_return": 0.9124427397656462, "capped_episodes": 0}, "advanced_pi": {"returns": [-2.811590442577323, -3.115824504211745, -2.081966911343096, -0.5421191783649922, -2.2260064866815834, -1.3147769456905578, -2.359356387850776, -0.45516852857668116, -1.8759005167489795, -3.1131362735906287], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.9895846175636365, "std_return": 0.9124427397656462, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [391.03112572550907, 334.541370279653, -99.22632382359784, 706.0479762350221, 43.62255045154832, 749.8925976985263, -69.80615927793744, 7.721961337923723, 282.17165265387075, 463.4669361716284], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 280.94636874521467, "std_return": 291.11184495402404, "capped_episodes": 0}, "advanced_pi": {"returns": [149.39064467336854, 83.485549422482, -88.71950616168225, 30.110223996938615, 459.8633338453813, 692.9246254876217, 188.05697695387187, 370.7645771180639, 580.4272342107872, 3.9937851729752083], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 247.0297444719808, "std_return": 250.83671515246783, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [1521.2514438355201, 1607.0601587311369, 1681.1234433589625, 1705.955364784386, 1637.2463578052823, 1677.9005188098354, 1681.0499528250753, 1762.2730220195992, 1758.888488464362, 1716.338619804595], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1674.9087370438751, "std_return": 68.61718533040396, "capped_episodes": 0}, "advanced_pi": {"returns": [1612.105683404398, 115.3744103413097, 1681.6269182214457, 1626.1571242846944, 1609.2256721181443, 1629.7900070347644, 1541.206120369716, 1599.3614062340407, 1012.1657379271991, 1482.9699452696395], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1390.9983025205352, "std_return": 462.4353556425272, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [3083.1852360428475, 3032.9061493439463, 2962.0927754084264, 3068.3994626812323, 3014.9098200666763, 3171.396698894881, 2968.6952068348746, 3096.351200691325, 3087.712335429147, 3078.238813111374], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3056.3887698504727, "std_return": 59.9987911701041, "capped_episodes": 0}, "advanced_pi": {"returns": [3171.0472988948163, 3012.0365976848398, 3234.2965398660363, 3081.479153459803, 3114.3669926594757, 3018.540407468713, 3079.475658411674, 3063.036178445407, 3191.2964321193112, 3003.460803285412], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3096.9036062295486, "std_return": 75.73142549487322, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [3897.332426794055, 4124.862812329669, 3914.354303008743, 4152.358095967011, 3904.392152140767, 4066.8191297878957, 4064.9580072053755, 3938.430233147345, 4160.01027782859, 3973.2256833372985], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4019.674312154674, "std_return": 100.37177408758619, "capped_episodes": 0}, "advanced_pi": {"returns": [3634.8847534783717, 3944.370058142177, 4078.2736243465147, 4061.4112513979085, 4014.947426815697, 3920.9472011566004, 3882.947975168003, 4036.943198325272, 4048.5547434569303, 3997.8022068103965], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3962.108243909787, "std_return": 124.8379847420158, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [4284.067220567776, 4474.102322595905, 4319.168193663151, 4554.994552225109, 4464.715279611901, 4405.874488443119, 4455.263554896835, 4439.300155014703, 4322.284316532182, 4417.890406753175], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4413.766049030386, "std_return": 79.2303909251069, "capped_episodes": 0}, "advanced_pi": {"returns": [4467.619610462412, 4453.653011657479, 4632.441242769025, 4450.860370070496, 4556.509244309437, 4505.387707200199, 4559.371774823334, 4370.908055579963, 4393.671142662871, 4267.196751133408], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4465.761891066862, "std_return": 100.17218993525275, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [5062.365342558587, 4828.349790969434, 5076.818039939617, 5053.239309092068, 5233.799882635334, 4844.744649152973, 5013.263634643198, 5173.926870372175, 5051.584779029927, 4885.36522193795], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5022.345752033127, "std_return": 127.3147871472247, "capped_episodes": 0}, "advanced_pi": {"returns": [5233.703370695369, 4998.333017285653, 4941.410128720527, 5010.351991651817, 5160.203521691683, 5079.016844714072, 5058.751499464301, 5158.636311604642, 4997.415718074298, 4940.479489584934], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5057.83018934873, "std_return": 94.22955528140209, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [5377.817902247478, 5612.371222321741, 5668.840351188587, 5383.69979592155, 5637.26328642942, 5530.3144904289775, 5613.464171680376, 5604.833462806388, 5649.345803985605, 5571.130867446591], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5564.908135445671, "std_return": 99.21996703658219, "capped_episodes": 0}, "advanced_pi": {"returns": [5425.515332176865, 5357.700733664295, 5473.927628954447, 5520.693909236225, 5620.270280269655, 5478.793480698892, 5522.192364669395, 5527.357607793824, 5448.713323531016, 5530.0582183601655], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5490.522287935479, "std_return": 67.59896396919736, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [5919.051734542692, 6122.212162737747, 6028.654622657671, 5962.538134292719, 5947.999614079771, 5931.415978786079, 5993.013861633539, 5956.805240565389, 6024.260744849411, 5988.966707343379], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5987.49188014884, "std_return": 56.72838912088618, "capped_episodes": 0}, "advanced_pi": {"returns": [5908.299982088494, 6126.94275934805, 5988.025596672258, 6035.43108262748, 6193.498101733139, 5926.128590911693, 6039.260601942881, 6032.286882023781, 6070.166240653838, 6195.338040596538], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6051.537787859815, "std_return": 93.76740324579067, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [6443.054801592756, 6341.602374548902, 6330.24847264744, 6060.250784491878, 6256.874623716782, 6380.29705505482, 6504.059010061399, 6270.336164535658, 6364.2975508733925, 6296.417771962749], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6324.743860948578, "std_return": 113.77255775117928, "capped_episodes": 0}, "advanced_pi": {"returns": [6265.245331361548, 6483.588046653498, 6178.144040625226, 6477.587108686322, 6474.880003109939, 6205.449940073406, 6476.292716035882, 6380.188084892774, 6253.915887539953, 6305.661691394758], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6350.0952850373305, "std_return": 116.35760319799876, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [6576.789387443781, 6526.113287208435, 6244.148066373259, 6479.783743548268, 6464.377628673017, 6544.594371753938, 6459.9072019088335, 6435.835092154619, 6573.258233413217, 6386.138588428471], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6469.094560090583, "std_return": 94.9785921115375, "capped_episodes": 0}, "advanced_pi": {"returns": [6379.211031591349, 6500.894175204239, 6517.6723201060795, 6410.731596568612, 6382.463263917184, 6355.250691287651, 6517.725622631711, 6491.663295625065, 6323.643694561338, 6556.798570517701], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6443.605426201093, "std_return": 77.81196743952013, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/chasing/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 6596.552439689636,
  "final_evaluation": {
    "pi": {
      "returns": [
        6576.789387443781,
        6526.113287208435,
        6244.148066373259,
        6479.783743548268,
        6464.377628673017,
        6544.594371753938,
        6459.9072019088335,
        6435.835092154619,
        6573.258233413217,
        6386.138588428471
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 6469.094560090583,
      "std_return": 94.9785921115375,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        6379.211031591349,
        6500.894175204239,
        6517.6723201060795,
        6410.731596568612,
        6382.463263917184,
        6355.250691287651,
        6517.725622631711,
        6491.663295625065,
        6323.643694561338,
        6556.798570517701
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 6443.605426201093,
      "std_return": 77.81196743952013,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/combined/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [0.16863409218009123, 0.10828182151210336, -0.8731744977098, -0.7519799303739658, -1.3246117354846787, -2.26305541293187, -0.05091368577791966, 0.21234660023313795, -1.2710265191217307, 0.23363010402636541], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.5811869163448268, "std_return": 0.8114233410112998, "capped_episodes": 0}, "advanced_pi": {"returns": [0.16863409218009123, 0.10828182151210336, -0.8731744977098, -0.7519799303739658, -1.3246117354846787, -2.26305541293187, -0.05091368577791966, 0.21234660023313795, -1.2710265191217307, 0.23363010402636541], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.5811869163448268, "std_return": 0.8114233410112998, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [820.1086806203107, 23.78639913428906, 179.06851352668485, -36.171354042776585, 325.68672468944305, 388.1452459361618, 677.9762450646731, 143.00503984424427, 505.8511556091857, 605.1519058672158], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 363.2608556249432, "std_return": 273.10409619581856, "capped_episodes": 0}, "advanced_pi": {"returns": [-159.55481017644115, -166.04999791421136, -259.2784488697045, -300.3597311007372, -272.01948689616773, -269.91316673615427, -262.52833743708084, -292.38128849918843, -230.05714767387948, -279.0863045333173], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -249.1228719836882, "std_return": 46.81953560592769, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [2432.0529085134212, 2409.588707644908, 2225.2114575857886, 2323.1124711014822, 2423.761678891289, 2425.701702038508, 2557.2434482274025, 2286.0903006858084, 2464.8698788561765, 2386.1061860465784], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2393.3738739591363, "std_return": 89.70521678446008, "capped_episodes": 0}, "advanced_pi": {"returns": [2674.681497503475, 2732.556269115393, 2527.736851180435, 2700.4268931915394, 601.7263014200558, 2540.948370051307, 737.5298897897624, 2594.5659210768763, 2524.826014296465, 2716.2012824402127], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2235.119929006552, "std_return": 786.8700355374, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [3544.1539792227327, 3509.390890496847, 3286.590876052009, 3395.3717968273536, 3269.576290974959, 3863.2754986043055, 3502.300598607635, 3530.6090173273906, 3732.2157468572495, 3679.4963697185744], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3531.2981064689056, "std_return": 179.13180655509058, "capped_episodes": 0}, "advanced_pi": {"returns": [3426.5020185573976, 3455.691237800768, 3429.886674189472, 3475.260596520012, 3482.556840854171, 3541.159509069223, 3537.0143835806266, 3452.680181013009, 3495.817417876847, 3235.9866447056656], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3453.255550416719, "std_return": 81.46830375777817, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [4790.77040298902, 4733.79762924592, 4706.19044049016, 4761.296444716357, 4761.2357735888745, 4879.729063303905, 4738.164990399355, 4789.598790886202, 4736.697528212568, 4640.057738011041], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4753.753880184339, "std_return": 58.956742170748996, "capped_episodes": 0}, "advanced_pi": {"returns": [4866.270678587059, 4887.423028934541, 4908.957235154237, 4957.02357959473, 4984.985019688805, 4910.421823445983, 4959.527927880652, 4994.23766898278, 5058.962303269824, 5048.511453655959], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4957.632071919456, "std_return": 62.04293435568654, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [5519.619825665704, 5428.799490033506, 5552.997097953698, 5478.5816375822515, 5530.556564491681, 5431.489530874194, 5494.571760040326, 5440.655977285666, 5492.7623057065475, 5444.584794760777], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5481.461898439436, "std_return": 41.93694403370044, "capped_episodes": 0}, "advanced_pi": {"returns": [5069.239689168889, 4962.568591184248, 5021.959536553904, 5152.610120203242, 4948.730499573996, 4885.702535097778, 5158.6019398260805, 5012.104654767047, 5113.248504108081, 5035.123015965497], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5035.988908644877, "std_return": 84.89270850645319, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [5960.874161679409, 5866.999453117956, 5956.996238835267, 5996.1952040099395, 6059.413641443981, 6001.525298013928, 5964.454355247839, 5869.5524908704565, 6056.658440168243, 5728.741521105873], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5946.14108044929, "std_return": 95.22585705952972, "capped_episodes": 0}, "advanced_pi": {"returns": [6139.859966912722, 646.052985510207, 6044.782218832766, 6261.413291011651, 6186.523892553344, 6381.1191783492395, 6149.986334322642, 2271.2752238760754, 2424.62827070012, 6099.920034044668], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4860.5561396113435, "std_return": 2065.684464128517, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [6722.931870862173, 6500.1301590835155, 1254.6438073735808, 6560.572286974977, 6430.346120161219, 2189.9511069426558, 6512.451005664075, 6608.574962113014, 6364.316722009884, 6665.011705021288], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5580.892974620639, "std_return": 1943.1548438718341, "capped_episodes": 0}, "advanced_pi": {"returns": [6726.745577113415, 6764.985243958353, 6554.224883622914, 6490.88648168065, 6606.269238132609, 6772.830429462101, 6716.069446388495, 6776.938931051417, 6707.445666896997, 6736.895399705802], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6685.329129801275, "std_return": 94.57757317232411, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [6818.308094961019, 6860.0063374369565, 6762.051995556016, 6574.7601805793975, 6710.086017307905, 6849.184808027202, 6925.197967082382, 6701.490424427942, 6858.0510544039935, 6749.4218507994365], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6780.8558730582245, "std_return": 97.08471010572315, "capped_episodes": 0}, "advanced_pi": {"returns": [6594.834867659768, 6750.639205159912, 6718.85452760599, 6515.592826671588, 6771.705270369306, 6558.8764282124785, 6657.077066183501, 6709.883599436697, 6817.090467990034, 6473.275044800703], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6656.782930408997, "std_return": 110.19089663286309, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [7568.890815914216, 7480.129731500261, 7426.689225390868, 7317.480259735589, 7431.467804235457, 7793.644963252748, 7626.724843698065, 7571.058186157517, 7490.568954030467, 7684.422073739239], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 7539.107685765443, "std_return": 132.16183659776542, "capped_episodes": 0}, "advanced_pi": {"returns": [6694.111903798628, 4954.852265898148, 6720.16121632251, 6918.278299277933, 6686.756182141483, 6971.271264643222, 7039.830910456551, 6620.611494761064, 6730.767303013814, 6839.383154729108], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6617.602399504246, "std_return": 569.3556796395186, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [7930.741196833938, 7813.513303746054, 7714.078275535697, 7697.08456580073, 7823.938457342834, 7924.577035401281, 7859.841028399838, 7635.338863942025, 7752.638106800707, 7566.039271969666], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 7771.779010577277, "std_return": 114.47849313480616, "capped_episodes": 0}, "advanced_pi": {"returns": [7781.6380492184, 7803.035726434064, 7706.291523097718, 7434.458966322628, 7605.455880092306, 7779.142700394423, 7730.054844917885, 7579.713546173536, 7645.984089259758, 7675.635231439813], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 7674.141055735052, "std_return": 107.34595880537671, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/combined/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 9237.85977268219,
  "final_evaluation": {
    "pi": {
      "returns": [
        7930.741196833938,
        7813.513303746054,
        7714.078275535697,
        7697.08456580073,
        7823.938457342834,
        7924.577035401281,
        7859.841028399838,
        7635.338863942025,
        7752.638106800707,
        7566.039271969666
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 7771.779010577277,
      "std_return": 114.47849313480616,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        7781.6380492184,
        7803.035726434064,
        7706.291523097718,
        7434.458966322628,
        7605.455880092306,
        7779.142700394423,
        7730.054844917885,
        7579.713546173536,
        7645.984089259758,
        7675.635231439813
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 7674.141055735052,
      "std_return": 107.34595880537671,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/combined/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.4237120149390725, -1.5566435133871654, -1.3957735822393817, -2.285372927440273, -3.302891867258957, -1.011290917140658, -0.2533993043320362, -1.8857995948177828, -0.6688058866878859, -1.895326624158259], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.567901623240147, "std_return": 0.8142403140028468, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.4237120149390725, -1.5566435133871654, -1.3957735822393817, -2.285372927440273, -3.302891867258957, -1.011290917140658, -0.2533993043320362, -1.8857995948177828, -0.6688058866878859, -1.895326624158259], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.567901623240147, "std_return": 0.8142403140028468, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [773.6742607983756, 791.1971947162692, 793.8807799103722, 834.3690751046565, 823.3049633686624, 824.5863085286879, 816.3094419114592, 790.8730651065931, 807.8257770333053, 783.462131645636], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 803.9482998124018, "std_return": 19.144116552924277, "capped_episodes": 0}, "advanced_pi": {"returns": [-64.32266587768078, 6.754952798978145, -59.542938070331424, -61.745825290987234, -29.119415688167244, -35.510012629320045, -26.07851016540564, -46.80649397491932, -40.58924845167672, 4.1064634359181404], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -35.285369391359204, "std_return": 23.94693777175377, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [1794.206746794117, 1863.2207716077169, 1932.4843329636474, 1839.557883907416, 2020.9654282105764, 1959.5917721606434, 1928.159476532146, 1943.6491165663979, 1954.9727724333416, 1983.5419242286441], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1922.0350225404648, "std_return": 65.78849261619281, "capped_episodes": 0}, "advanced_pi": {"returns": [2370.352743691409, 2422.884753071623, 2387.3832399131907, 2245.365460678502, 2295.5337777177547, 2411.1939052107386, 2284.0770599113544, 2390.7770379829226, 2421.030985666095, 2438.2594534394543], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2366.6858417283047, "std_return": 63.90863636242645, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [3189.916003427837, 3102.025575638714, 3117.7389096633924, 3235.5579686106416, 3090.684910257069, 3185.9410454832023, 3057.0254510171944, 3052.8964402656648, 3239.530208980464, 3370.8612137315704], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3164.217772707575, "std_return": 94.82250091704645, "capped_episodes": 0}, "advanced_pi": {"returns": [3153.2520844752175, 3052.203133450662, 3224.7620779388026, 3069.3642016555605, 3157.2148699203385, 3130.992386786723, 3304.3419905482533, 3241.913648080027, 3081.469931428176, 3189.225332816827], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3160.4739657100586, "std_return": 77.12792837006562, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [3655.582816750911, 3762.9515839701335, 3733.3905680857933, 3676.624668483172, 3695.16024442582, 3677.3971917772483, 3776.244277491657, 3659.838897859005, 3721.9549653262084, 3749.537178562931], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3710.868239273288, "std_return": 41.60805777149224, "capped_episodes": 0}, "advanced_pi": {"returns": [3879.4949710842443, 3823.8736409009384, 3892.0019799477404, 3657.4597025957555, 3746.866142069741, 3966.0740157927503, 3750.7060570851713, 3880.4117646868076, 3879.3361534639853, 3812.2843683475216], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3828.8508795974653, "std_return": 85.49422820334206, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [4457.445563505877, 4318.5051929733, 4337.348247869089, 4319.826387029236, 4351.87945434429, 4418.200147643771, 4398.60337665635, 4387.997446142483, 4368.486395831706, 4415.089615971013], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4377.338182796711, "std_return": 43.78643044744179, "capped_episodes": 0}, "advanced_pi": {"returns": [4358.628094224935, 4378.616287963312, 4497.782433262158, 4445.95701146741, 4149.517275222338, 4405.603351705983, 4536.035125611948, 4342.369521992291, 4273.743785770341, 4501.910929942785], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4389.01638171635, "std_return": 111.15855334208464, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [4576.53401229084, 4834.4419114382345, 4683.671506513382, 4707.001895981762, 4841.195505234005, 4811.383573506544, 4640.401039946888, 4771.891945557567, 4688.764317451155, 4649.117752734973], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4720.440346065535, "std_return": 85.57701158382093, "capped_episodes": 0}, "advanced_pi": {"returns": [4981.118621004915, 4734.796566812402, 4796.877667689504, 5028.75311690976, 4525.124340854384, 4922.195649246447, 4772.033845856282, 4652.426889229168, 4919.753867218928, 4878.141330222473], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4821.122189504426, "std_return": 147.79279441943177, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [4896.111970676135, 5016.770140210509, 4924.690034031815, 5155.709777475988, 4971.584446752897, 4955.241166059603, 5054.107167945066, 4988.361457463961, 4763.643183348071, 4808.42032490568], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4953.463966886972, "std_return": 108.52475160108862, "capped_episodes": 0}, "advanced_pi": {"returns": [4589.246911186702, 5054.107928808845, 4764.233215050615, 4862.036065541041, 4908.339237658349, 4960.694704836607, 4944.378404347743, 4926.671273686998, 4739.578916847553, 4950.006943473583], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4869.929360143804, "std_return": 128.7703344478384, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [5144.196087470623, 5172.306366105703, 5092.347324252442, 5032.649464063621, 5175.100156396032, 5062.619145000578, 5176.332857975897, 5115.832928499829, 5029.2257306714755, 5030.203632857575], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5103.081369329378, "std_return": 58.886749955155004, "capped_episodes": 0}, "advanced_pi": {"returns": [5093.574037997605, 5057.769023958251, 5135.256436009177, 5111.969894450596, 5215.126722597259, 5123.094265883603, 5133.554160393289, 5084.337878089125, 5164.831299427229, 5111.5741758258555], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5123.108789463198, "std_return": 41.67329063127524, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [5224.499639880791, 5261.004231610362, 5302.357848452613, 5204.841155305352, 5307.496358272187, 5375.040715829451, 5245.778990357312, 5287.39098396653, 5381.816671946444, 5310.319703980942], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5290.054629960197, "std_return": 55.56915452054397, "capped_episodes": 0}, "advanced_pi": {"returns": [5201.790808763777, 5276.244930861476, 5320.741927584171, 5354.9024482405575, 5205.8057502754145, 5316.215931091986, 5281.209930951684, 5277.954948161123, 5228.129028945746, 5314.655649945667], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5277.76513548216, "std_return": 49.05583716326178, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [5582.853033810263, 5467.248840559036, 5614.412262128542, 5443.477622296271, 5359.988977194772, 5395.008704549029, 5527.683262511922, 5412.4090970688085, 5526.499444200312, 5376.926235430277], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5470.6507479749225, "std_return": 83.97772479292598, "capped_episodes": 0}, "advanced_pi": {"returns": [5658.019060883544, 5482.039003921414, 5520.497803134482, 5581.497114543796, 5534.620444479024, 5559.1492756500265, 5516.371483226896, 5677.189483394755, 5399.700729100323, 5538.009605404782], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5546.709400373905, "std_return": 76.42179275749204, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/combined/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 17645.35130906105,
  "final_evaluation": {
    "pi": {
      "returns": [
        5582.853033810263,
        5467.248840559036,
        5614.412262128542,
        5443.477622296271,
        5359.988977194772,
        5395.008704549029,
        5527.683262511922,
        5412.4090970688085,
        5526.499444200312,
        5376.926235430277
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 5470.6507479749225,
      "std_return": 83.97772479292598,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        5658.019060883544,
        5482.039003921414,
        5520.497803134482,
        5581.497114543796,
        5534.620444479024,
        5559.1492756500265,
        5516.371483226896,
        5677.189483394755,
        5399.700729100323,
        5538.009605404782
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 5546.709400373905,
      "std_return": 76.42179275749204,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/combined/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.0395503118706677, -0.8976582018790218, -1.6143313473504262, -3.0581149859637544, -0.25823030097696753, 0.0008062719282849184, -1.5232477402468017, -0.18764998542007733, -1.7413847832544491, 1.089086608150005], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.9230274776883878, "std_return": 1.0938693320530382, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.0395503118706677, -0.8976582018790218, -1.6143313473504262, -3.0581149859637544, -0.25823030097696753, 0.0008062719282849184, -1.5232477402468017, -0.18764998542007733, -1.7413847832544491, 1.089086608150005], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.9230274776883878, "std_return": 1.0938693320530382, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [781.8742791639339, 763.0079917668078, 754.6200573211922, 762.8983459269091, 782.1573207612334, 748.8760376687853, 792.936129017336, 790.1131322765111, 746.6402848277603, 793.6075325123265], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 771.6731111242796, "std_return": 17.53992025356608, "capped_episodes": 0}, "advanced_pi": {"returns": [24.501598312290703, -130.49157953199594, -142.0489228900884, -84.73310417730778, 15.792517227427766, -152.07572248978227, -128.12132407198797, -197.7841023469695, -135.30998700782166, 27.48830861106888], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -90.27823183651661, "std_return": 78.39568747052888, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [1400.8227120667611, 1487.0061388242152, 1374.0429133747934, 1425.6590776440316, 1373.1557129486196, 1400.6312251254703, 1408.172191607121, 1434.1943786491831, 1448.47783475189, 1480.000012473723], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1423.216219746581, "std_return": 37.709590244378894, "capped_episodes": 0}, "advanced_pi": {"returns": [1547.0238395874958, 1572.2775993479231, 1362.951145264976, 1689.462835323971, 1550.0462861664532, 1673.6468698187596, 1604.488769646242, 1469.988667825263, 1480.8275568824674, 1563.3862923324357], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1551.4099862195985, "std_return": 91.94880880575865, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [2950.0315909968726, 2850.152842795272, 3076.029388054342, 3008.4476035016473, 2780.3397512209003, 3061.64659112553, 2900.585529881962, 2928.82971469353, 2827.0290351171766, 2888.8471389910283], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2927.193918637826, "std_return": 93.31070362710255, "capped_episodes": 0}, "advanced_pi": {"returns": [2680.128172619734, 2752.4973203817253, 2786.565881445502, 2895.0925521293293, 2981.8220673543456, 1906.8074032578638, 863.7139839211992, 2983.2620996592045, 2488.612606381244, 2949.0657065939035], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2528.7567793744056, "std_return": 634.2667804088087, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [3614.6621871824946, 3577.0500502622185, 3513.2115716688195, 3570.0115437974855, 3522.5698842053816, 3574.0020911963998, 3653.9457032884256, 3535.9517550734413, 3685.3760663576186, 3572.1177236995727], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3581.889857673186, "std_return": 52.577153675860586, "capped_episodes": 0}, "advanced_pi": {"returns": [3681.4506191053965, 3708.6093961123847, 3855.156499321681, 3694.2617633077543, 3537.0788594960604, 3665.3357192811004, 3544.9083879864543, 3601.144075423681, 3786.7376966524257, 3636.5348634211086], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3671.121788010805, "std_return": 94.50249758676583, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [4289.615143391121, 4278.969853286838, 4466.39563765142, 4517.118348564054, 4176.798536360271, 4499.526719502091, 4379.819913631509, 4595.0448694360575, 4465.194376606315, 4408.128292841916], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4407.661169127159, "std_return": 121.18656701882283, "capped_episodes": 0}, "advanced_pi": {"returns": [4649.538961357902, 4634.573283199916, 4797.150461102693, 4724.103957843169, 4567.710994361257, 4702.772109323219, 4511.828702717939, 4539.168694858216, 4781.514916371398, 4556.807117611475], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4646.516919874719, "std_return": 97.04322777327448, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [5253.405710978272, 5199.633490034781, 5237.276134838619, 5183.753853612736, 5112.531108542006, 5013.996686778898, 5020.299336126985, 4946.796787141924, 5144.575056193644, 5104.588243599418], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5121.685640784728, "std_return": 96.95459038032206, "capped_episodes": 0}, "advanced_pi": {"returns": [4983.205557754032, 5165.767067591592, 4935.275151059431, 5171.880687588176, 5200.451031620738, 4940.862119618992, 5029.6881629523095, 4929.562251058234, 5093.58601429692, 4936.072179697802], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5038.635022323823, "std_return": 104.37062712977519, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [5764.15562131158, 5695.737576255768, 5727.130262525722, 5723.773690171918, 5757.626868947232, 5761.7773580531, 5838.563944612564, 5806.362143537726, 5745.193738504012, 5621.97294713239], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5744.229415105202, "std_return": 56.261714497572015, "capped_episodes": 0}, "advanced_pi": {"returns": [5589.19232686654, 5529.9618423806905, 5589.36967909334, 5582.906835318788, 5657.438910400471, 5593.324736759641, 5487.056505926146, 5620.001847325546, 5755.05533642812, 5633.589651366381], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5603.789767186567, "std_return": 68.52315106626374, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [6421.612253214534, 6378.746121812021, 6417.191335091682, 6265.7807616532755, 6235.911319010229, 6306.062968148384, 6338.838141098003, 6245.207923352509, 6260.206533151348, 6034.504806784213], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6290.406216331619, "std_return": 107.56428746604814, "capped_episodes": 0}, "advanced_pi": {"returns": [4103.247144299041, 6331.393717474742, 6360.824441159126, 6154.902468446745, 6366.9585576013105, 6355.8929134626, 6543.87042165264, 6184.218836675718, 6093.0281731475525, 6326.666788576518], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6082.100346249599, "std_return": 670.8720422748063, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [6817.725740427164, 6959.924292982041, 6792.489756113115, 6824.04572128369, 6851.231545161359, 6797.51558838014, 6807.322906294164, 6912.552636813492, 6776.002777177835, 6951.371919750356], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6849.018288438337, "std_return": 64.29505824215174, "capped_episodes": 0}, "advanced_pi": {"returns": [6990.284889062045, 6764.0121654290215, 6755.246549313562, 6594.738168899381, 6826.90640156994, 6941.633333882313, 6713.220708494856, 6522.460692067012, 6934.577407112262, 6976.81609732094], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6801.989641315134, "std_return": 153.7260051334655, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [7611.207403746227, 7584.069228635726, 7511.135284523078, 7374.845787998092, 7663.488757245517, 7453.211275281878, 7773.941692481334, 7508.521715500652, 7677.529513046575, 7810.032989664515], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 7596.798364812358, "std_return": 131.60344622959514, "capped_episodes": 0}, "advanced_pi": {"returns": [7292.023788012483, 7407.943068382384, 7469.723354108856, 7479.699114511171, 7371.684647483578, 7503.293614094042, 7326.049129767072, 7240.936720466967, 7441.610331659913, 7351.837939267486], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 7388.480170775396, "std_return": 82.40168493332702, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/combined/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 15559.39183473587,
  "final_evaluation": {
    "pi": {
      "returns": [
        7611.207403746227,
        7584.069228635726,
        7511.135284523078,
        7374.845787998092,
        7663.488757245517,
        7453.211275281878,
        7773.941692481334,
        7508.521715500652,
        7677.529513046575,
        7810.032989664515
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 7596.798364812358,
      "std_return": 131.60344622959514,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        7292.023788012483,
        7407.943068382384,
        7469.723354108856,
        7479.699114511171,
        7371.684647483578,
        7503.293614094042,
        7326.049129767072,
        7240.936720466967,
        7441.610331659913,
        7351.837939267486
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 7388.480170775396,
      "std_return": 82.40168493332702,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/combined/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-2.54876686397025, -3.7108409279162644, -4.402637319660484, -2.7845656755423365, -2.155439705244767, -3.6497893905911947, -2.1726774739498205, -3.680506843324378, -1.0071966137733506, -3.1037294477892807], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -2.9216150261762124, "std_return": 0.9447937938680466, "capped_episodes": 0}, "advanced_pi": {"returns": [-2.54876686397025, -3.7108409279162644, -4.402637319660484, -2.7845656755423365, -2.155439705244767, -3.6497893905911947, -2.1726774739498205, -3.680506843324378, -1.0071966137733506, -3.1037294477892807], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -2.9216150261762124, "std_return": 0.9447937938680466, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-95.12959040401567, -93.64066212414957, -111.72369695843074, -102.92646044329497, -92.9072386573066, -95.18452153336425, -109.56497048204034, -91.78391502868377, -101.5232601729908, -94.05925714429962], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -98.84435729485764, "std_return": 6.8331381112127945, "capped_episodes": 0}, "advanced_pi": {"returns": [131.8952855308191, 141.8169559682252, 112.58030089006184, 149.0204611938466, 98.83641927570709, 86.45582400240085, 113.46621668478139, 73.74458827940045, 123.9041914508733, 111.56096595636524], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 114.3281209232481, "std_return": 22.438441796413763, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [458.9787322162458, 508.90796917062465, 400.55981665727177, 479.9651364766762, 444.0261885538441, 466.96230366845583, 462.56785854963226, 486.4613441534301, 497.64932231413337, 422.80105833657706], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 462.88797300968906, "std_return": 31.70652348271882, "capped_episodes": 0}, "advanced_pi": {"returns": [894.5071357266705, 956.4948198090515, 813.0314454381918, 862.1876420706132, 882.3563834252418, 850.9577421701235, 866.254203062549, 919.1890002767265, 891.7558173644148, 218.34941394550458], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 815.5083603289088, "std_return": 202.42670110241295, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [1908.3285342584163, 1971.3190657045018, 1986.5748204980187, 1964.3787686622775, 1940.562828980119, 1918.5795181163735, 1958.5686185954232, 1940.7441190388558, 1982.0777032389346, 1978.6763889173696], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1954.9810366010292, "std_return": 25.63998168514635, "capped_episodes": 0}, "advanced_pi": {"returns": [2240.790097689395, 2257.5573204601874, 2270.408717237749, 2260.3824225744183, 864.0301283696665, 2238.076008225099, 2304.575263586443, 2223.3005496434835, 2286.7057723055996, 2257.7483372665206], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2120.357461735856, "std_return": 419.3742607382909, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [2735.797837209312, 2877.093611692047, 2875.8456694018128, 2806.767636606039, 2738.2031361125837, 2738.65615305893, 2714.472279084967, 2722.863532673987, 2763.421154319339, 2789.4004847455662], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2776.2521494904586, "std_return": 57.02754804477918, "capped_episodes": 0}, "advanced_pi": {"returns": [2649.4135047751756, 2638.2459970568266, 2685.556892481741, 2674.2489675374773, 2625.171145075201, 2718.4559043144072, 2589.684194697692, 2617.9690365755296, 2649.8445943127017, 2634.150435030415], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2648.2740671857164, "std_return": 34.89829776770328, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [3232.179159931504, 3235.0399702498376, 3262.1028257794515, 3275.6196406107756, 3220.7809642329366, 3233.4282174227683, 3221.316451574198, 3211.0095073629877, 3325.410038652109, 3301.630586306995], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3251.851736212356, "std_return": 36.24046330412607, "capped_episodes": 0}, "advanced_pi": {"returns": [3180.255404618851, 3131.0551311547088, 3243.2786971689175, 3203.7440720084783, 3186.453151199623, 3208.4995401369165, 3221.4789444370335, 3183.770911577909, 3265.0203433526085, 3127.343658875422], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3195.0899854530467, "std_return": 41.56477099370692, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [4027.76166484448, 3867.7177242078787, 4009.949227810249, 3974.701915392054, 4025.3818586485368, 3925.987815420293, 3890.132347926748, 3967.830214694042, 3956.74492477458, 3929.500248718242], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3957.57079424371, "std_return": 52.0336145855902, "capped_episodes": 0}, "advanced_pi": {"returns": [3871.5293268768437, 4008.9495819937347, 3914.7270519158164, 3771.7000041765323, 3866.7616211933905, 3889.154238368322, 3901.9177683956555, 3913.624192183919, 4162.06270722003, 3986.3821253455217], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3928.6808617669767, "std_return": 99.33926626878764, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [4310.786818184321, 4298.842100874815, 2040.834372992106, 4378.907068395765, 4269.688411250343, 4356.718214633599, 4389.448458456205, 4345.628787309678, 4173.86993799292, 4324.657460995821], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4088.938163108557, "std_return": 685.2326543673889, "capped_episodes": 0}, "advanced_pi": {"returns": [4393.472043927082, 2333.913257814161, 1010.3039408531674, 4347.19006786069, 1331.4774083984523, 3963.599463188102, 4407.492921110792, 4397.17923623091, 4443.210699820368, 1654.0506072365968], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3228.1889646440322, "std_return": 1384.868944464599, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [4607.360162621209, 4417.898631212583, 4510.318491162364, 4673.899290886145, 4566.141684853082, 4599.460476817659, 4486.632176050981, 4711.078722057242, 4572.483602725995, 4629.695369990036], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4577.496860837729, "std_return": 83.44545267167686, "capped_episodes": 0}, "advanced_pi": {"returns": [4364.375609868626, 4538.089264066421, 4518.481664945615, 4469.336740408002, 4373.982977733145, 4410.850859214916, 4520.32902642898, 4544.221559215245, 4421.466125513316, 4324.870108609886], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4448.600393600415, "std_return": 75.98822435231595, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [4921.679295723136, 4896.855135281947, 4887.496654424019, 4763.9604878956025, 4703.293098741117, 4672.22918368212, 4815.4932875425975, 4716.7016630905955, 4808.592965273195, 4858.788686588785], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4804.509045824311, "std_return": 83.26113987403023, "capped_episodes": 0}, "advanced_pi": {"returns": [4796.233796164304, 4840.881391530096, 4779.6681123075, 4897.706167844204, 4646.274230607103, 4852.5230411539105, 4825.450340525794, 4818.897206316235, 4752.343092372694, 4803.399348118835], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4801.337672694068, "std_return": 64.26920129697116, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [5122.4775655810045, 5064.7882159463425, 4939.29082400121, 5188.2548850808635, 4931.423309387389, 4966.03514019588, 5126.279257183896, 4962.945840969333, 5114.049988829826, 4924.263477878418], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5033.980850505417, "std_return": 94.17857889198588, "capped_episodes": 0}, "advanced_pi": {"returns": [4842.282469427659, 4860.428937926434, 4832.291999883968, 4903.415780432266, 4878.285588621167, 4813.083084229349, 4805.849078820557, 4743.185987882662, 4663.10380445231, 5003.855199356776], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4834.578193103314, "std_return": 86.64865902637648, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/combined/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 11028.24184346199,
  "final_evaluation": {
    "pi": {
      "returns": [
        5122.4775655810045,
        5064.7882159463425,
        4939.29082400121,
        5188.2548850808635,
        4931.423309387389,
        4966.03514019588,
        5126.279257183896,
        4962.945840969333,
        5114.049988829826,
        4924.263477878418
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 5033.980850505417,
      "std_return": 94.17857889198588,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4842.282469427659,
        4860.428937926434,
        4832.291999883968,
        4903.415780432266,
        4878.285588621167,
        4813.083084229349,
        4805.849078820557,
        4743.185987882662,
        4663.10380445231,
        5003.855199356776
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4834.578193103314,
      "std_return": 86.64865902637648,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/combined/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-2.811590442577323, -3.115824504211745, -2.081966911343096, -0.5421191783649922, -2.2260064866815834, -1.3147769456905578, -2.359356387850776, -0.45516852857668116, -1.8759005167489795, -3.1131362735906287], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.9895846175636365, "std_return": 0.9124427397656462, "capped_episodes": 0}, "advanced_pi": {"returns": [-2.811590442577323, -3.115824504211745, -2.081966911343096, -0.5421191783649922, -2.2260064866815834, -1.3147769456905578, -2.359356387850776, -0.45516852857668116, -1.8759005167489795, -3.1131362735906287], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.9895846175636365, "std_return": 0.9124427397656462, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [663.620752915028, 619.1848546203502, 622.7044846909155, 641.0852785171816, 647.8247302427918, 660.9501045654833, 651.7372134891668, 646.4592209878126, 646.6027270505115, 638.4805993699382], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 643.8649966449179, "std_return": 13.666244977235474, "capped_episodes": 0}, "advanced_pi": {"returns": [181.76524063770833, 59.76852727303865, 43.377851389926725, 16.10718609378924, 239.11228289566708, 123.36073716552369, -2.4969924522092253, -0.9522425231181018, 405.1262482264776, -6.8112508667298535], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 105.83575878400742, "std_return": 127.79407177206292, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [1627.3930185085562, 1713.8646510736357, 1651.3595741551808, 1604.7362967449892, 1676.1722143650431, 1706.0204750972935, 1615.632756220924, 1662.0569401980154, 1674.726606213129, 1670.631970691795], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1660.2594503268563, "std_return": 34.31427733365804, "capped_episodes": 0}, "advanced_pi": {"returns": [1753.9927513756377, 1745.0604313261472, 1649.199081583881, 1745.3811903402102, 1766.147513862937, 1801.5981024416951, 1782.047382695591, 1730.8158551527713, 1698.3281969844488, 1820.2277323842193], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1749.2798238147539, "std_return": 47.05039380755684, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [2590.4535930185016, 2612.059076372565, 2614.471634215674, 2479.196353461993, 2582.4745368282797, 2506.5982623659347, 2527.9115411562443, 2598.683928768817, 2568.992909198278, 2549.4528946670225], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2563.029473005331, "std_return": 43.723288636905025, "capped_episodes": 0}, "advanced_pi": {"returns": [814.0219114480749, 2836.3921543121323, 2202.8944726645773, 2774.5861316554497, 2896.545755763038, 2878.805249608448, 3006.2131752989403, 2833.3725120249974, 2950.4173333375693, 2919.6052372027757], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2611.2853933316005, "std_return": 635.8130181401328, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [3287.058872502318, 3445.9139402923242, 3476.0393630753138, 3545.03217720765, 3456.654482983973, 3377.1232654136925, 3397.783183107445, 3457.1451345916103, 3385.0437973040935, 3452.627137328768], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3428.042135380719, "std_return": 66.19165467311102, "capped_episodes": 0}, "advanced_pi": {"returns": [3595.1120745283883, 3653.0764348567304, 3445.8222731656733, 3446.023568123509, 3596.7583284780217, 3601.008248115473, 3438.0595518310943, 3478.7099007779116, 3334.5023123501196, 3528.7094568701486], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3511.7782149097065, "std_return": 94.34435051485902, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [4553.93959877663, 4197.5863029809625, 4412.098572822538, 4518.493572556459, 4332.838692439158, 4398.5857256730005, 4537.231834053193, 4456.148546553698, 4349.475264060702, 4482.8817541541775], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4423.927986407051, "std_return": 104.42716732501094, "capped_episodes": 0}, "advanced_pi": {"returns": [4330.067553977966, 4432.27733306821, 4150.286644226824, 4294.732550584449, 4146.1677980302975, 4024.0530472940886, 4370.8679113463395, 4025.7423108054945, 4078.7611303279323, 4322.309427479011], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4217.526570714062, "std_return": 142.23905096839036, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [4811.296529893915, 4679.071263864704, 4656.323393285552, 4900.311420328909, 4898.360372188814, 4735.535581514983, 4711.287920232584, 4779.959644805923, 4862.213226990422, 4907.045773903172], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4794.1405127008975, "std_return": 90.85402554978582, "capped_episodes": 0}, "advanced_pi": {"returns": [4855.951958064057, 4944.603427734925, 4920.458956722741, 4847.559718708121, 4924.826714855765, 4868.219385627735, 4856.017522991724, 4884.934739870232, 4994.6641784520225, 4786.523673500953], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4888.376027652828, "std_return": 56.01165715246715, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [5342.2832897688995, 5317.52213118629, 5371.793316580192, 5339.054264930131, 5361.06970336737, 5365.034951425551, 5408.061301641721, 5274.6860390746015, 5310.771158946078, 5296.614803846632], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5338.689096076747, "std_return": 37.69685472559482, "capped_episodes": 0}, "advanced_pi": {"returns": [5301.298368255937, 5325.595160482691, 5278.785730902625, 5120.859868586571, 5439.73821720434, 5280.940267779113, 5266.838229135315, 5296.742564430008, 5051.362219385674, 5177.76778812553], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5253.99284142878, "std_return": 104.7822789121055, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [5967.798284016855, 6106.761454166532, 5812.177137961315, 5922.681512549488, 5878.952769866337, 5773.8039079489145, 6005.091201729081, 5986.071142155681, 5821.9339915190085, 5826.323261354217], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5910.159466326743, "std_return": 100.44175925788527, "capped_episodes": 0}, "advanced_pi": {"returns": [5778.334326095741, 5845.168645054162, 5988.095862059296, 5970.247301661005, 5788.962091884565, 5899.968297465776, 5991.0848931894525, 6092.866093891004, 5783.252132120569, 5935.599546421077], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5907.357918984266, "std_return": 101.33300874848062, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [6222.149704490317, 6150.25448012406, 6268.178672002357, 6319.396433269712, 6258.657865688968, 6454.5594458811975, 6279.030620309133, 6222.928084413037, 6284.155025249571, 6120.1762651130475], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6257.948659654141, "std_return": 87.61009292030204, "capped_episodes": 0}, "advanced_pi": {"returns": [6394.162763200087, 6313.924140834577, 6164.105211648366, 6255.138280357268, 5985.820120132643, 6163.916605429317, 6365.8695502253995, 6298.478915390304, 6241.722843503516, 6241.493608943017], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6242.463203966449, "std_return": 111.72451359674521, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [6321.8273995135605, 6396.30689705306, 6227.2099907917645, 6375.999451329317, 6389.068606891264, 6507.827704014417, 6555.00869188837, 6516.5669750094185, 6425.9941883799265, 6559.9504124294535], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6427.576031730056, "std_return": 102.26159026393378, "capped_episodes": 0}, "advanced_pi": {"returns": [6366.941791761836, 6518.126097136778, 6393.1639727673355, 6405.944850293901, 6366.672174561019, 6380.913879733333, 6394.9411325841065, 6681.463883000182, 6476.7820761727035, 6557.0313501300225], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6454.198120814122, "std_return": 98.50441367048076, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/combined/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 12188.25817656517,
  "final_evaluation": {
    "pi": {
      "returns": [
        6321.8273995135605,
        6396.30689705306,
        6227.2099907917645,
        6375.999451329317,
        6389.068606891264,
        6507.827704014417,
        6555.00869188837,
        6516.5669750094185,
        6425.9941883799265,
        6559.9504124294535
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 6427.576031730056,
      "std_return": 102.26159026393378,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        6366.941791761836,
        6518.126097136778,
        6393.1639727673355,
        6405.944850293901,
        6366.672174561019,
        6380.913879733333,
        6394.9411325841065,
        6681.463883000182,
        6476.7820761727035,
        6557.0313501300225
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 6454.198120814122,
      "std_return": 98.50441367048076,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/direct/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [0.16863409218009123, 0.10828182151210336, -0.8731744977098, -0.7519799303739658, -1.3246117354846787, -2.26305541293187, -0.05091368577791966, 0.21234660023313795, -1.2710265191217307, 0.23363010402636541], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.5811869163448268, "std_return": 0.8114233410112998, "capped_episodes": 0}, "advanced_pi": {"returns": [0.16863409218009123, 0.10828182151210336, -0.8731744977098, -0.7519799303739658, -1.3246117354846787, -2.26305541293187, -0.05091368577791966, 0.21234660023313795, -1.2710265191217307, 0.23363010402636541], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.5811869163448268, "std_return": 0.8114233410112998, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.7957252184311674, -2.188654243203801, -2.917146255003549, -2.862432247065382, -3.5303433572378626, -3.791986160889251, -0.9907199667602098, -1.0814351131980195, -3.1597409782673913, -1.4329839219508416], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -2.3751167462007476, "std_return": 0.9662928494492891, "capped_episodes": 0}, "advanced_pi": {"returns": [-59.432476841827636, -77.72421625769888, -83.91506207866371, -46.69646500439811, -72.23937534478232, -69.03587117947988, -73.02020273510112, -84.65861164914067, -77.91628977135107, -93.51423898968024], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -73.81528098521237, "std_return": 12.680630953717928, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-8.306952303409078, -3.668864701116497, -12.139084848998188, -6.784207863873764, -18.71713808025397, -14.49257569977382, -11.79563944037086, -6.430164138180653, -6.313378541608703, -3.0124401446395788], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -9.166044576222513, "std_return": 4.748355752884162, "capped_episodes": 0}, "advanced_pi": {"returns": [1994.1821253041842, 1914.1994867163849, 1906.2463523378688, 2048.3860988415054, 2103.25427030739, 2033.242287725762, 1929.5742589764027, 2013.5159886567922, 1923.4683168171186, 2015.5333506474612], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1988.160253633087, "std_return": 63.34988974546354, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [58.59718196145131, 41.629711487434875, 62.896968254583534, 57.49086182525102, 56.313125658217615, 61.03604408136265, 60.29773289813329, 59.41771230991745, 59.327728653226195, 54.8744727082415], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 57.188153983781945, "std_return": 5.6291733861067055, "capped_episodes": 0}, "advanced_pi": {"returns": [3311.6928759387592, 3242.344143272403, 3509.1827026458914, 3322.3073785089236, 3517.309026868887, 3344.144598611356, 3539.298459342672, 3205.6698000140245, 3500.3069322056713, 3318.6415232167546], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3381.089744062534, "std_return": 117.37322904288617, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [99.41429011417512, 168.92217788532975, 106.0602069309993, 126.36685013832451, 117.46250543271675, 103.37728916236483, 118.06608415797288, 109.49760301180248, 130.481143536649, 154.11306519453257], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 123.37612155648671, "std_return": 21.4671212286383, "capped_episodes": 0}, "advanced_pi": {"returns": [4081.786727869633, 4102.698946439747, 4176.444357390133, 4506.781190714482, 4297.463014348916, 4341.064626650516, 4146.8793671544, 4437.718451549648, 4399.947693806711, 4357.029552208824], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4284.781392813301, "std_return": 141.27989480377684, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [83.03664491974274, 94.47917350802228, 137.39796865968344, 74.16609797540023, 95.21244818179946, 87.58779325179955, 112.1615251516313, 79.04967446882722, 90.40808983623597, 118.96630246530918], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 97.24657184184514, "std_return": 18.77218037587192, "capped_episodes": 0}, "advanced_pi": {"returns": [808.2616200100551, 4866.948328417115, 5110.424515799749, 4656.058660799268, 4880.067867348481, 2515.9446287000146, 4993.287550176429, 5035.784715658536, 4644.558757241663, 4799.261179171561], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4231.059782332287, "std_return": 1347.555081874172, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [28.386251054139606, 36.66461720567784, -0.2683473101136489, 116.94013697259766, 7.828957023245193, 87.20301551428857, 85.61420366070288, 90.06200181221669, 38.19401955758859, 23.789095529981893], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 51.44139510203253, "std_return": 38.071365179881965, "capped_episodes": 0}, "advanced_pi": {"returns": [5847.367311695642, 5542.781687629411, 5676.435986689155, 5791.872777047324, 5787.990144556768, 5645.390722783526, 5851.847381986841, 5765.335935977861, 5603.964925110405, 5734.112363603081], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5724.709923708002, "std_return": 98.87468254989825, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [-112.4539101254108, -123.66653562137313, 23.528189550098702, -138.22499760493395, -71.13871540921176, 19.12980835252632, 16.299795914065076, -89.39441642480051, -50.0780642277646, -77.21502608601246], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -60.32138716828172, "std_return": 57.763315612185906, "capped_episodes": 0}, "advanced_pi": {"returns": [2376.386260154315, 6139.757669813471, 2097.467293541272, 5908.085242488138, 6254.138647210168, 5949.727127019614, 6146.200083236077, 2939.0172850911817, 5987.183717624955, 6249.346245982062], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5004.730957216125, "std_return": 1673.4143294716628, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [-45.420228458181235, -6.862798085867064, -91.54591102592319, 108.02795773847649, -55.43610314587983, -43.04926518833729, -54.064880793593275, -5.913394184987503, -321.52838016901114, -2.727316744837248], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -51.85203200581414, "std_return": 103.22149690842363, "capped_episodes": 0}, "advanced_pi": {"returns": [6644.8095745523515, 6812.490050859175, 6657.508357854629, 6763.8089324915045, 6866.543952411783, 6623.249234934072, 6853.657541885854, 6778.052585915945, 6773.880753609371, 6852.22350493374], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6762.622448944843, "std_return": 86.21031178503367, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [-155.72900519246792, -325.06513693793977, -2.98153232793626, -159.40922122026504, -5.243978551369693, -53.301543196033066, -188.62838986964027, -142.84198011306998, -133.30200001139588, 7.016625717518512], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -115.94861617025995, "std_return": 98.77750277612203, "capped_episodes": 0}, "advanced_pi": {"returns": [6945.368727789219, 6855.275629463715, 6830.928313296233, 6872.477368745207, 6578.2875692773005, 6882.137572341886, 6678.9339120580435, 6783.19904085441, 6740.053378538049, 6792.495119081892], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6795.915663144595, "std_return": 102.33393716994642, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [-86.9115290343081, -7.618751382425204, 10.384663357426584, 29.068985073738663, -34.80701132289202, -19.31760237884606, -8.712206557766633, -89.39060407678234, 31.712080775830962, -27.974865145147884], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -20.3566840691172, "std_return": 39.82472862595905, "capped_episodes": 0}, "advanced_pi": {"returns": [6697.169095192737, 6994.798651412847, 6901.244360987212, 6434.662652042717, 6882.148567537763, 6835.198157309253, 6948.245880360831, 6696.077159704658, 6128.273500410265, 2309.2785020412543], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6282.709652699954, "std_return": 1348.1435246889437, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/direct/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 13711.83693242073,
  "final_evaluation": {
    "pi": {
      "returns": [
        -86.9115290343081,
        -7.618751382425204,
        10.384663357426584,
        29.068985073738663,
        -34.80701132289202,
        -19.31760237884606,
        -8.712206557766633,
        -89.39060407678234,
        31.712080775830962,
        -27.974865145147884
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": -20.3566840691172,
      "std_return": 39.82472862595905,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        6697.169095192737,
        6994.798651412847,
        6901.244360987212,
        6434.662652042717,
        6882.148567537763,
        6835.198157309253,
        6948.245880360831,
        6696.077159704658,
        6128.273500410265,
        2309.2785020412543
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 6282.709652699954,
      "std_return": 1348.1435246889437,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/direct/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.4237120149390725, -1.5566435133871654, -1.3957735822393817, -2.285372927440273, -3.302891867258957, -1.011290917140658, -0.2533993043320362, -1.8857995948177828, -0.6688058866878859, -1.895326624158259], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.567901623240147, "std_return": 0.8142403140028468, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.4237120149390725, -1.5566435133871654, -1.3957735822393817, -2.285372927440273, -3.302891867258957, -1.011290917140658, -0.2533993043320362, -1.8857995948177828, -0.6688058866878859, -1.895326624158259], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.567901623240147, "std_return": 0.8142403140028468, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-0.49176851186134113, -1.2704691803337116, -1.1076946315015948, -1.734428783071583, -2.2953042730359865, -0.7023776931261618, -0.06705932708222218, -1.5012151793573933, -0.6025853800444915, -1.7502228372791455], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.152312579669363, "std_return": 0.6526258662568638, "capped_episodes": 0}, "advanced_pi": {"returns": [30.01991491899126, -142.50936259226913, -124.25574340303395, -93.9366260352727, -38.348614650609974, -131.39365887518198, -149.49420197743095, -17.515326569672865, -91.06460116823766, -54.55192049464912], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -81.30501408473671, "std_return": 56.59286756125884, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-24.84174704717304, -28.718153533483477, -19.07772218835296, -21.86295390711244, -21.806415102446756, -22.28660784394617, -16.983848421208084, -20.88251223392374, -26.574893699011344, -17.314054300570955], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -22.034890827722897, "std_return": 3.621786063722868, "capped_episodes": 0}, "advanced_pi": {"returns": [2430.3332937035743, 2457.8008244157827, 1862.7767808629012, 2529.0484965294063, 1510.14085521864, 2248.9665551212156, 2344.3167141997187, 1994.6517562532438, 2491.6834466090068, 2466.315889264135], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2233.6034612177623, "std_return": 320.5490823664223, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [54.42670520363551, 57.2232385089642, 36.981877542871246, 35.7185577283952, 56.0860209021305, 54.03161997264809, 46.93257847763644, 54.58639440482032, 54.1393638893974, 49.058874299620136], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 49.9185230930119, "std_return": 7.395223889577295, "capped_episodes": 0}, "advanced_pi": {"returns": [3550.5885691836547, 3366.6030474362574, 3339.8852186177346, 209.0789133090176, 3207.361108016847, 3280.757927166687, 3405.3186291071315, 3470.363758937079, 3181.1737988842096, 3178.6798634969846], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3018.9810834155605, "std_return": 943.9705802740475, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [39.36393618912467, 24.710695882984094, 28.425122543172854, 38.18413625749419, 16.799415302232806, 34.354939648905486, 32.27248968637859, 44.55602221903624, 24.79773143908143, 20.39336341032297], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 30.385785257873334, "std_return": 8.445389596104853, "capped_episodes": 0}, "advanced_pi": {"returns": [3930.794745594818, 3614.4186512727506, 4106.15714249143, 3697.2730531349425, 3952.0564101807545, 3937.61284715007, 3817.2918321099446, 3809.7759519018514, 3879.751167328887, 3929.613754375504], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3867.4745555540953, "std_return": 132.6339194150166, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [69.94399804415993, 77.84592938147173, 92.02365583772101, 62.49533218072756, 74.29644800933075, 81.49727770710281, 55.45828513339977, 82.66624625996445, 82.4102971929353, 74.57850373213623], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 75.32159734789496, "std_return": 10.085878815828265, "capped_episodes": 0}, "advanced_pi": {"returns": [4147.922278492052, 4320.614146256184, 4404.12185433184, 188.35812836575028, 4284.460153819013, 4385.713919916593, 1569.7412978465925, 4164.515148369989, 4326.104076186377, 4310.187118297707], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3610.1738121882095, "std_return": 1402.2279918895542, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [-23.057044190909508, -13.941497287716988, -28.213497196755483, -12.759646423368183, -30.725382327274396, -12.996459640604238, -15.574811103534183, -3.5454150147714083, -16.199167878131142, -33.09143435302745], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -19.010435541609297, "std_return": 8.924090418178404, "capped_episodes": 0}, "advanced_pi": {"returns": [4737.943485390494, 4566.424915338338, 4588.502314928775, 4726.670474614291, 4746.940342340005, 4790.21906771164, 4709.059040821355, 4662.056606644215, 4787.461112071655, 4617.38590902076], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4693.266326888153, "std_return": 76.36151725405682, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [11.723028313896675, 48.67219682213745, 23.51612950544537, 18.589549454280686, 31.816964704560938, 10.941580206572919, -23.890645028900998, 3.4693434356606865, 19.54838301621688, 1.5923303084298892], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 14.597886073830049, "std_return": 18.367146028944298, "capped_episodes": 0}, "advanced_pi": {"returns": [5431.367548892065, 5525.256379526217, 5336.975459546248, 5376.072617787065, 5124.853151936359, 5359.438412969109, 5541.2674302337555, 5315.340153073007, 5393.654326031765, 5162.206024514184], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5356.6431504509765, "std_return": 127.85952496789139, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [-63.55149488810211, -18.038531783704116, -82.48314126297687, -25.04193391380555, -59.84080665693406, -112.06855436631808, 5.6887387794541855, -1.3669562444754764, -3.007473381032506, -97.89066852587443], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -45.76008222437691, "std_return": 40.768907447125436, "capped_episodes": 0}, "advanced_pi": {"returns": [5851.23321952334, 5736.849580244878, 5796.546166071157, 5739.8523881398805, 5851.671035684769, 5900.148499286, 5993.006174972432, 5869.412361532231, 5908.970981810997, 5787.669872648801], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5843.536027991449, "std_return": 76.21312840503968, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [-117.4972978258533, -78.3468291415775, -48.11960994786311, -134.27255765405178, -60.94816394534656, -63.72973213235284, -58.03612315308309, -102.75048302133472, -95.62480267104038, -58.374814103727594], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -81.77004135962308, "std_return": 27.710635501762, "capped_episodes": 0}, "advanced_pi": {"returns": [5731.735344967645, 5673.581538163894, 5807.740450796645, 5810.329271346476, 5811.404481895292, 5827.357295068778, 5765.309445528063, 5775.417205391129, 5735.035860886485, 5804.122567787259], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5774.203346183166, "std_return": 45.90990379033216, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [-135.81869997942206, -116.59114104320417, -131.5097595563408, -115.73489009306961, -121.26094649911246, -105.24923962869676, -111.65475924713706, -142.8775994736292, -101.26805713069734, -135.54473592648566], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -121.75098285777952, "std_return": 13.366319326928272, "capped_episodes": 0}, "advanced_pi": {"returns": [6220.110952467083, 1190.6144169091458, 6121.968250518551, 6082.4144328718585, 6300.938441327447, 6204.6233388472865, 2937.0017265934375, 6004.709768084273, 6279.393682380934, 6049.31681732164], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5339.109182732165, "std_return": 1686.0441401971216, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/direct/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 16381.885839700699,
  "final_evaluation": {
    "pi": {
      "returns": [
        -135.81869997942206,
        -116.59114104320417,
        -131.5097595563408,
        -115.73489009306961,
        -121.26094649911246,
        -105.24923962869676,
        -111.65475924713706,
        -142.8775994736292,
        -101.26805713069734,
        -135.54473592648566
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": -121.75098285777952,
      "std_return": 13.366319326928272,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        6220.110952467083,
        1190.6144169091458,
        6121.968250518551,
        6082.4144328718585,
        6300.938441327447,
        6204.6233388472865,
        2937.0017265934375,
        6004.709768084273,
        6279.393682380934,
        6049.31681732164
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 5339.109182732165,
      "std_return": 1686.0441401971216,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/direct/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.0395503118706677, -0.8976582018790218, -1.6143313473504262, -3.0581149859637544, -0.25823030097696753, 0.0008062719282849184, -1.5232477402468017, -0.18764998542007733, -1.7413847832544491, 1.089086608150005], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.9230274776883878, "std_return": 1.0938693320530382, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.0395503118706677, -0.8976582018790218, -1.6143313473504262, -3.0581149859637544, -0.25823030097696753, 0.0008062719282849184, -1.5232477402468017, -0.18764998542007733, -1.7413847832544491, 1.089086608150005], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -0.9230274776883878, "std_return": 1.0938693320530382, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-4.12814548899024, -4.624178556119031, -5.2959426318853, -5.967326288492639, -3.642932458489421, -2.672970238542588, -4.845068480641762, -3.8188562708848, -5.12020901793413, -2.440224558652042], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -4.255585399063195, "std_return": 1.0782322514428744, "capped_episodes": 0}, "advanced_pi": {"returns": [92.5574722077934, 309.2919541743314, 400.241809298555, -12.814764484167917, 125.3908960752308, -3.355077205300418, 126.54004043808384, 30.514234175805157, 41.42207019310043, 143.69282036360624], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 125.34814552370378, "std_return": 127.47768236897896, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-8.452795809081392, -9.694126768805262, -5.696680200824035, -6.160439574493935, -4.9425985954226705, -7.255614473095278, -12.625552105932519, -7.979514458548967, -7.976185305286602, -0.8022754441970688], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -7.158578273568773, "std_return": 2.962941444192544, "capped_episodes": 0}, "advanced_pi": {"returns": [2262.526862023163, 2258.868654738672, 2469.8323400530544, 1498.6101375799906, 1735.9437336206606, 2466.4045487496223, 2419.247470384983, 1776.0389713668706, 2254.259695497746, 2515.3085992451006], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2165.704101325987, "std_return": 343.0547926373282, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [249.94524627414773, 203.7655846317926, 257.0953270260621, 212.58726845062392, 294.379906275754, 221.4797224383757, 214.10626975856195, 191.411100988219, 218.47908601583777, 271.13563479519564], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 233.43851466545703, "std_return": 31.28759609338419, "capped_episodes": 0}, "advanced_pi": {"returns": [3464.4563120412267, 3009.9074223809853, 3255.9117373124004, 3584.587344523435, 3570.977078254195, 3361.2070892136876, 3622.1691444155995, 3578.1406041317564, 3048.6063347940753, 3278.502593720777], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3377.446566078814, "std_return": 213.5754103653809, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [132.86459390195915, 95.23524498329542, 135.92448115667673, 134.4287785958155, 171.04483160397768, 170.96213247615046, 117.00771392207321, 135.90336535705234, 85.40161956805095, 113.05061676523172], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 129.18233783302833, "std_return": 26.65960010930819, "capped_episodes": 0}, "advanced_pi": {"returns": [3807.0889440804795, 3895.1487818250753, 3957.3211523336972, 3604.083782690995, 3718.9759616991787, 3701.3938402927856, 3778.274587748303, 3642.299351195372, 3794.648600598825, 3848.695637904802], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3774.793064036951, "std_return": 104.83902760564985, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [-44.015539335864744, -84.20120173473299, -60.87067414378916, -15.134615422956468, -46.99192088192284, -31.93692527210255, -45.989905814506855, -115.79059803921392, -40.49692697673702, 29.260252156209575], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -45.6168055465617, "std_return": 36.605302149430635, "capped_episodes": 0}, "advanced_pi": {"returns": [4511.186099262962, 4782.202819542304, 4462.757665834817, 4703.767732625183, 4413.736896227663, 4445.116745280172, 4441.993062450471, 4183.60530400771, 4244.100728405723, 4511.486866017668], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4469.995391965467, "std_return": 171.2335726208394, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [25.324217171783157, -53.67997693312235, 64.22527540763215, -86.65344569744568, -69.41946402963124, -155.19052924587544, -33.638066518764, -115.03406865530829, -9.414947203652424, 71.62430022316059], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -36.18567054812236, "std_return": 71.0976331946108, "capped_episodes": 0}, "advanced_pi": {"returns": [5376.432188283218, 5264.160918109303, 5227.116463387653, 5241.105189439386, 5270.010906832751, 5250.91220250408, 5268.202807722135, 5280.486450422808, 5070.246816649587, 5235.994980644749], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5248.466892399567, "std_return": 71.36825724032438, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [58.138159347894785, 9.363918887054613, 64.94837951558486, 138.64220207048686, -38.170010978036224, 81.5710091797362, 76.11034446106495, 118.92917201478829, 136.0661332133206, 82.61615263297028], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 72.82154603448652, "std_return": 52.215934471843674, "capped_episodes": 0}, "advanced_pi": {"returns": [5566.549422094526, 5647.923848869945, 5140.67825384125, 5356.613862916535, 5578.446759828418, 5391.129835862149, 5487.886823713341, 5306.079354715247, 5573.756366537622, 5391.88072110065], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5444.094524947968, "std_return": 147.5181695103711, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [-185.2904037069183, -198.63327021395693, -130.7030930504912, -98.95361251991967, -210.25269442160868, -187.5091114672792, -151.39230516765534, -111.0488879595672, -229.40213369608455, -125.45863801607952], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -162.86441502195606, "std_return": 42.89196390237419, "capped_episodes": 0}, "advanced_pi": {"returns": [6173.921907997761, 5899.975514324092, 6077.622734376129, 5734.188422628385, 5942.233025018858, 6052.151781915746, 6178.921679917698, 5960.875125636142, 5936.241079224653, 6065.053113468409], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6002.118438450787, "std_return": 128.36962109580926, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [-88.20355480364839, -201.09071621984828, -355.30779615155643, -378.41483391005113, -223.7610691774716, -312.23120949618396, -327.5208756531532, -136.52559712367827, -272.0750996638242, -317.00818988955155], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -261.2138942088967, "std_return": 91.27832914602605, "capped_episodes": 0}, "advanced_pi": {"returns": [6329.724795498515, 6401.461924161993, 6658.328525680399, 6556.585125300256, 6673.908568737359, 6502.743698265939, 6554.941597688965, 6408.358261726065, 6486.450642962071, 6697.4454511544745], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6526.994859117604, "std_return": 118.54229991363086, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [-843.4898764157184, -710.4972045250189, -465.915039415387, -748.8622321293642, -715.374304544044, -610.9573780717874, -568.0995547082097, -361.17983154547227, -851.2084456369276, -10.597645160087428], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -588.6181512152017, "std_return": 243.3772899677676, "capped_episodes": 0}, "advanced_pi": {"returns": [6594.321129922289, 6939.474540385609, 6630.483209115776, 6990.377775439634, 6914.990072431883, 6946.857194234885, 7058.618044687371, 6920.181928911166, 6913.673495521211, 6961.5223774283295], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 6887.049976807815, "std_return": 143.55747402629683, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/direct/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 17527.514236211777,
  "final_evaluation": {
    "pi": {
      "returns": [
        -843.4898764157184,
        -710.4972045250189,
        -465.915039415387,
        -748.8622321293642,
        -715.374304544044,
        -610.9573780717874,
        -568.0995547082097,
        -361.17983154547227,
        -851.2084456369276,
        -10.597645160087428
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": -588.6181512152017,
      "std_return": 243.3772899677676,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        6594.321129922289,
        6939.474540385609,
        6630.483209115776,
        6990.377775439634,
        6914.990072431883,
        6946.857194234885,
        7058.618044687371,
        6920.181928911166,
        6913.673495521211,
        6961.5223774283295
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 6887.049976807815,
      "std_return": 143.55747402629683,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/direct/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-2.54876686397025, -3.7108409279162644, -4.402637319660484, -2.7845656755423365, -2.155439705244767, -3.6497893905911947, -2.1726774739498205, -3.680506843324378, -1.0071966137733506, -3.1037294477892807], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -2.9216150261762124, "std_return": 0.9447937938680466, "capped_episodes": 0}, "advanced_pi": {"returns": [-2.54876686397025, -3.7108409279162644, -4.402637319660484, -2.7845656755423365, -2.155439705244767, -3.6497893905911947, -2.1726774739498205, -3.680506843324378, -1.0071966137733506, -3.1037294477892807], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -2.9216150261762124, "std_return": 0.9447937938680466, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-2.3561561741008354, -2.9849527838020333, -4.4316634002970945, -2.184617601212164, -2.185086103136258, -3.473875889506697, -2.4686416226434775, -3.229460550122726, -0.7666637191153077, -2.5632653180016187], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -2.664438316193821, "std_return": 0.9168106901461031, "capped_episodes": 0}, "advanced_pi": {"returns": [239.89973286615827, 237.50634670951428, 253.45155160672482, 261.3609323336796, 254.69835741538907, 244.21559187878157, 235.24329042955608, 237.64054103518703, 236.06851374567157, 246.62820471323295], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 244.67130627338958, "std_return": 8.640873497843108, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [2.7730653457229844, 0.5299967643181864, 5.799309486312723, 12.7902249258306, 2.1041358188219816, 3.2398483554732773, 8.904073602044466, 1.679795422099684, 6.869254153983066, 6.46511904316722], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5.115482291777418, "std_return": 3.5989401569616413, "capped_episodes": 0}, "advanced_pi": {"returns": [580.082164365675, 560.0445782370045, 663.0052699181306, 556.6958898405484, 658.0174239721507, 557.8732865065862, 627.4307017564887, 676.7906269305054, 698.9548103108833, 685.6962641443213], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 626.4591015982294, "std_return": 54.55552653419186, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [78.06868331903986, 88.71825710271028, 84.88011450861725, 83.87978617517429, 92.70287854227387, 78.45948117280109, 75.79630507958846, 108.8237184920641, 94.37958348826679, 88.77603474962972], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 87.44848426301658, "std_return": 9.272606961812084, "capped_episodes": 0}, "advanced_pi": {"returns": [1238.666961071904, 1286.0574677458167, 1418.1201242905192, 1317.4961744669408, 1329.5679846846, 1299.0298632842707, 1257.0644402622302, 1340.19744788359, 1364.6715204174002, 1184.9666125671974], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1303.5838596674469, "std_return": 63.115580500625235, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [16.300782021007294, 26.805154472797575, 32.6326534748456, 29.34840077642824, 16.635795632886136, 33.43004659721444, 38.530249159856645, 28.396331851272674, 18.669065062516374, 22.133070781352288], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 26.288154983017726, "std_return": 7.234886764274077, "capped_episodes": 0}, "advanced_pi": {"returns": [2094.446339765991, 2108.875642062635, 2102.2277765102444, 2009.6830395209868, 2027.9353439554634, 2087.726452670737, 2047.3618413088384, 2032.1128830367918, 789.8652590452295, 2086.024846861223], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1938.6259424738141, "std_return": 384.3471877683545, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [-20.65933776247975, -34.53351192573156, -19.725409414148146, -54.66566252184893, -14.795031066488287, -0.043630813614539576, 29.713692040069724, -27.273356056077283, -17.5521464646435, -17.377968109103833], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -17.69123620940661, "std_return": 20.791117445400477, "capped_episodes": 0}, "advanced_pi": {"returns": [2621.6691304530054, 2624.347198193502, 2564.2393524573245, 2759.608798465835, 2588.8421725340295, 2641.6724104576074, 2600.2202221558327, 2711.0719384314257, 2572.9087902690535, 2710.5868557784247], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2639.516686919604, "std_return": 62.73909587433204, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [84.06995390802706, 40.297981638168224, 82.257168057078, 78.16814676918824, 67.95416734598913, 46.609851889719835, 37.38777794007002, 101.86628492489815, 81.93738853460135, 47.82519730797253], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 66.83739183157125, "std_return": 21.12258058528679, "capped_episodes": 0}, "advanced_pi": {"returns": [3388.5775712087116, 3394.7984009704987, 3482.6684592796537, 3544.1164899204255, 3466.6560631586335, 3428.1947220438633, 3525.8274925513456, 3392.161178958925, 3483.9719300880924, 3441.6009572096636], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3454.8573265389814, "std_return": 52.51838285406218, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [124.32394829765077, 18.64975355485678, 57.33034864519613, 35.74251829713895, 20.335098087119665, 30.547296602408093, 114.4474388334846, 41.73546671358455, 73.96609698732217, 22.071169216895655], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 53.91491352356574, "std_return": 36.66771592402662, "capped_episodes": 0}, "advanced_pi": {"returns": [3919.227873500306, 3911.2036177416717, 3921.550601111476, 3904.3693899989594, 3860.059578246458, 3912.979360024952, 3869.017502928288, 3877.7464892334096, 4053.4422261764153, 3982.788049975429], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3921.238468893737, "std_return": 54.850013193276396, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [-49.8667038291742, -81.2557102417291, -53.42935411250942, -40.525134910929545, -82.9049524316439, -72.92920248967532, -37.383970225075174, -18.47817867962086, -72.03391663769378, -68.30474352368374], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -57.7111867081735, "std_return": 20.16352521268962, "capped_episodes": 0}, "advanced_pi": {"returns": [4181.7133665167685, 4137.677368451655, 4186.237030548615, 4185.407122436174, 4250.261664781024, 4160.37678425059, 4190.645277363625, 4144.6845397294965, 4241.729323260923, 4261.803701299279], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4194.053617863815, "std_return": 41.31811616398856, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [-144.8263444239578, -173.75090927859935, -166.83925686821112, -196.90231396195256, -176.85988358693638, -244.76153995697592, -214.04175503757955, -154.61769862172747, -238.8730418437404, -196.08356692553713], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -190.75563105052177, "std_return": 32.109236123725914, "capped_episodes": 0}, "advanced_pi": {"returns": [4397.797771737375, 4591.300521572923, 4490.081343314097, 4414.98453250081, 4379.569710269747, 4502.4930277652775, 4381.477047471296, 3041.177560992499, 4507.274964814291, 4314.278067253009], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4302.043454769132, "std_return": 427.25928688381725, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [-138.83499684164158, -146.47636519167798, -134.74880293000047, -150.39234394501102, -153.27713822862546, -155.51382059940664, -29.872336754773702, -137.28684855189636, -152.46746344400952, -119.69087204367793], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -131.85609885307207, "std_return": 35.5471066582442, "capped_episodes": 0}, "advanced_pi": {"returns": [4686.403477676587, 4644.126969249253, 4732.844413051745, 4819.694339913004, 4760.153030096796, 4583.629659426685, 4733.404608417052, 4703.222739883835, 4774.320225842169, 4700.309623985374], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4713.81090875425, "std_return": 63.72992107431193, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/direct/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 11771.614007472992,
  "final_evaluation": {
    "pi": {
      "returns": [
        -138.83499684164158,
        -146.47636519167798,
        -134.74880293000047,
        -150.39234394501102,
        -153.27713822862546,
        -155.51382059940664,
        -29.872336754773702,
        -137.28684855189636,
        -152.46746344400952,
        -119.69087204367793
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": -131.85609885307207,
      "std_return": 35.5471066582442,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4686.403477676587,
        4644.126969249253,
        4732.844413051745,
        4819.694339913004,
        4760.153030096796,
        4583.629659426685,
        4733.404608417052,
        4703.222739883835,
        4774.320225842169,
        4700.309623985374
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4713.81090875425,
      "std_return": 63.72992107431193,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/HalfCheetah-v5/direct/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-2.811590442577323, -3.115824504211745, -2.081966911343096, -0.5421191783649922, -2.2260064866815834, -1.3147769456905578, -2.359356387850776, -0.45516852857668116, -1.8759005167489795, -3.1131362735906287], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.9895846175636365, "std_return": 0.9124427397656462, "capped_episodes": 0}, "advanced_pi": {"returns": [-2.811590442577323, -3.115824504211745, -2.081966911343096, -0.5421191783649922, -2.2260064866815834, -1.3147769456905578, -2.359356387850776, -0.45516852857668116, -1.8759005167489795, -3.1131362735906287], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.9895846175636365, "std_return": 0.9124427397656462, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-8.941209074584073, -10.001333416659776, -8.099220278884989, -7.563160792279321, -9.31388270849345, -7.2967174535104355, -8.953581537538971, -6.54237545842313, -8.020615062360513, -9.236480731553216], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -8.396857651428787, "std_return": 1.01494403362957, "capped_episodes": 0}, "advanced_pi": {"returns": [-77.4545420444444, -75.51980958396801, -75.56128791193565, -76.08432437394796, -63.11145808208097, -78.08153126352603, -72.41589841207771, 58.096774572110434, -71.43187676062051, -64.1699630360607], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -59.573391689655146, "std_return": 39.5351322155135, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [4.287772498200306, 4.141275003075345, 13.588448402166456, 12.405748972603831, 7.717889830755441, 14.54769293948354, 9.053434513017148, 17.831882856100087, 4.061481198256982, 12.416831765000785], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 10.005245797865992, "std_return": 4.635186199284135, "capped_episodes": 0}, "advanced_pi": {"returns": [2207.754718937571, 2137.119391070401, 2195.998292524361, 2096.914748430966, 2114.3753105846763, 2152.9813127158973, 2023.738395618881, 2074.530779196959, 2174.554439923055, 2106.1050327096345], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2128.4072421712403, "std_return": 54.05388423884312, "capped_episodes": 0}}}
{"type": "evaluation", "step": 60000, "alpha": 0.2, "policies": {"pi": {"returns": [241.93725295848398, 262.75695767490083, 263.95883356404545, 279.6629600632777, 271.4961416703202, 220.82347596713117, 257.5007851552511, 246.80979229196944, 282.98243508149164, 241.54521240176268], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 256.9473846828634, "std_return": 18.32742173791759, "capped_episodes": 0}, "advanced_pi": {"returns": [2905.8607798908565, 2119.204434674201, 2999.325439738604, 2990.1144380170576, 3014.488928074558, 2884.085997250815, 3071.590319726432, 3135.420119849251, 2919.317820942272, 2840.190801014728], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2887.959907917878, "std_return": 269.8869651532536, "capped_episodes": 0}}}
{"type": "evaluation", "step": 80000, "alpha": 0.2, "policies": {"pi": {"returns": [285.3254605673831, 220.7778003619593, 132.09463568869035, 176.42803556094296, 271.7173675365117, 274.9060493377763, 257.6483076679948, 119.67372354054011, 271.7337653272164, 227.62661533917185], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 223.7931760928187, "std_return": 58.01437149237344, "capped_episodes": 0}, "advanced_pi": {"returns": [3556.6193611822328, 3516.563103325723, 3497.242437724157, 3407.2171831635997, 3472.1952458931014, 3503.9124328246266, 3568.2269598938874, 3400.2901013357146, 2953.509132602479, 3494.455502898568], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3437.0231460844093, "std_return": 169.26426245305507, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [161.08217272079366, 16.612617425472948, 392.9147294717003, 226.92928014981857, 394.0077959370191, 9.101549780550021, 427.40507284040666, 131.4813889612219, -21.898621493627978, -1.9232075887729057], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 173.57127782045822, "std_return": 169.29356903327303, "capped_episodes": 0}, "advanced_pi": {"returns": [3658.4601302860665, 3692.779290415327, 3899.676478537678, 3750.2605528890113, 3718.5369495881846, 3762.7230995985183, 3800.8683602560695, 3699.679665577206, 3776.624178618648, 3876.7859183972623], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3763.6394624163972, "std_return": 74.33139783759658, "capped_episodes": 0}}}
{"type": "evaluation", "step": 120000, "alpha": 0.2, "policies": {"pi": {"returns": [191.4632012910458, 254.60856424466385, -58.133758583735954, 228.82558592929138, 233.28224011216497, 192.06202990361186, 91.03728666130496, 29.773197066636325, 183.1301681304815, 41.0362388428218], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 138.70847535982867, "std_return": 100.26327284621671, "capped_episodes": 0}, "advanced_pi": {"returns": [4453.537523058434, 4307.371176992516, 4213.487752137742, 4303.945443563575, 4261.77981795374, 4408.201485513617, 4379.6104498208415, 4359.427948220145, 4167.828741236387, 4127.136613934063], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4298.232695243105, "std_return": 100.74008514484476, "capped_episodes": 0}}}
{"type": "evaluation", "step": 140000, "alpha": 0.2, "policies": {"pi": {"returns": [107.528573534987, 405.3261298410024, 13.128917245667946, 344.2569874104118, 44.413331116160066, 30.26265724818448, 136.2325544988084, -33.81903411784464, 27.86204386421076, 170.30747709170743], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 124.54996377332957, "std_return": 138.48549070860687, "capped_episodes": 0}, "advanced_pi": {"returns": [4531.0664288364105, 4220.213212454999, 4341.6965885827585, 4345.103878407552, 4448.625247922647, 4321.063210440577, 4420.572076705491, 4531.976660953278, 4492.1319525751405, 4396.603959692676], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4404.905321657153, "std_return": 95.18942090367942, "capped_episodes": 0}}}
{"type": "evaluation", "step": 160000, "alpha": 0.2, "policies": {"pi": {"returns": [-57.03575177534402, 236.24205991020258, 91.60747054565931, 227.35524804829203, -91.34918870696406, 83.1279079528826, 212.58602083874155, 114.94955240490097, -213.70050661558096, 131.2419150472589], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 73.50247276500488, "std_return": 142.0116461088928, "capped_episodes": 0}, "advanced_pi": {"returns": [4807.846620684245, 4680.985839193561, 4703.0359048991295, 4785.230905480109, 4745.653110784552, 4918.502849209039, 4883.69264382458, 4747.883707954568, 4878.103209701403, 1830.0638736921505], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4498.099866542334, "std_return": 892.5103348355037, "capped_episodes": 0}}}
{"type": "evaluation", "step": 180000, "alpha": 0.2, "policies": {"pi": {"returns": [-93.20734661956891, -114.2285521418577, 49.95612727006317, 14.646556093098088, 10.944855905415473, -38.70565283275218, 41.62873683787931, -62.691968448891465, -83.08557890491835, -11.546386341208013], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -28.628920918274055, "std_return": 55.287829805725416, "capped_episodes": 0}, "advanced_pi": {"returns": [5113.974176037182, 5042.869185124984, 5157.5979468914975, 5226.213105565402, 5229.596514575864, 5277.591725214808, 5290.866710725531, 5243.801226351981, 5152.866709095151, 5297.597936572629], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5203.2975236155025, "std_return": 79.55218422057311, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [-104.44842285479658, -50.18115068498083, 29.257696879591663, 141.3185907881819, 27.311603174166475, -18.853222175122635, -20.722895584509107, 81.8400083775384, 39.44458553634529, 53.01689752279005], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 17.798369097920464, "std_return": 66.09237338949669, "capped_episodes": 0}, "advanced_pi": {"returns": [5563.61327905431, 5493.257097798493, 5438.542173268992, 5541.34018237363, 5631.7113330205475, 5477.894760062741, 5613.951518716148, 5384.654461235771, 5549.632761951649, 5501.0517188779095], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 5519.564928636019, "std_return": 72.34701293267494, "capped_episodes": 0}}}


==> anc/supplementary/results/HalfCheetah-v5/direct/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "HalfCheetah-v5",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 300000
    },
    "training": {
      "total_timesteps": 200000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 20000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 190001,
  "elapsed_sec": 11212.652777671814,
  "final_evaluation": {
    "pi": {
      "returns": [
        -104.44842285479658,
        -50.18115068498083,
        29.257696879591663,
        141.3185907881819,
        27.311603174166475,
        -18.853222175122635,
        -20.722895584509107,
        81.8400083775384,
        39.44458553634529,
        53.01689752279005
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 17.798369097920464,
      "std_return": 66.09237338949669,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        5563.61327905431,
        5493.257097798493,
        5438.542173268992,
        5541.34018237363,
        5631.7113330205475,
        5477.894760062741,
        5613.951518716148,
        5384.654461235771,
        5549.632761951649,
        5501.0517188779095
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 5519.564928636019,
      "std_return": 72.34701293267494,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/chasing/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-333.0990263410363, -141.58959574791479, -122.79602804959926, -255.76640596542305, -337.86308649608804, -519.9139498124354, -98.20468091130257, -124.40066042887788, -117.35206965962662, -133.42067486566134], "lengths": [88, 104, 64, 79, 96, 90, 67, 110, 93, 69], "mean_return": -218.44061782779653, "std_return": 132.4723018438217, "capped_episodes": 0}, "advanced_pi": {"returns": [-485.8280443814889, -659.6851814422952, -370.69139648082034, -498.889893241455, -734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083], "lengths": [64, 75, 54, 55, 82, 63, 54, 75, 70, 55], "mean_return": -520.5321245500992, "std_return": 116.41656899510683, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-25.97138597475972, -62.912009071079055, -147.46775499904356, -67.54791467494913, 13.602775264685542, -16.527309790566974, -81.90931752133812, -73.05226165420669, -108.99011477739701, -107.06931419784321], "lengths": [1000, 1000, 471, 1000, 1000, 1000, 1000, 1000, 1000, 344], "mean_return": -67.7844607396498, "std_return": 45.652165330855894, "capped_episodes": 0}, "advanced_pi": {"returns": [-11.584216605587043, -62.74705917509477, -7.723668351548684, -75.33135695679277, 9.080312415474683, -19.11919586259276, -97.50778353793471, -82.08072249273623, -128.98032722382652, 5.683344801435311], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -47.031067298920355, "std_return": 45.87796506907338, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-3.530642926418606, -34.96746685869098, 14.133186329455658, -21.91980614257231, 30.48763004800866, 7.977697661057645, -43.971627637952615, -46.64830576470007, -83.33989400246585, 13.260257164095405], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -16.851897213018308, "std_return": 33.614921842123366, "capped_episodes": 0}, "advanced_pi": {"returns": [0.5991060844409857, -36.670148557235045, 10.390096721034258, -21.245352722268507, 27.827260933003895, 2.437062112979112, -52.02993728563499, -34.49255991840992, -77.19187371920682, 10.402243140422609], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -16.997410321087447, "std_return": 31.239713645174, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [200.5387596556884, -40.40202726357951, 135.42806267704324, 74.21025992786777, 269.2121711818218, 45.083762943224535, -35.51773690527804, 189.65482157677798, -68.5407388051748, -10.697043595398034], "lengths": [578, 1000, 1000, 1000, 404, 1000, 1000, 733, 1000, 1000], "mean_return": 75.89702913929935, "std_return": 111.64358908685075, "capped_episodes": 0}, "advanced_pi": {"returns": [211.68471304877698, 219.70787767265972, 257.7621462727375, 254.85485662090088, 254.23456333296494, 28.392306332863814, 223.95869339073755, 204.53426046413801, -83.20144255109275, 256.0785966249334], "lengths": [435, 507, 430, 361, 438, 1000, 483, 672, 1000, 449], "mean_return": 182.80065712096203, "std_return": 109.65642379663824, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [289.75713455116, 261.72524065746904, 291.5573302680558, 169.46956782343108, 297.16615595371763, 291.7282138176113, 263.51016956157264, 259.39830926879085, 231.95047275904315, 289.5848257547454], "lengths": [280, 285, 265, 640, 353, 304, 218, 324, 237, 302], "mean_return": 264.5847420415597, "std_return": 37.326415680812474, "capped_episodes": 0}, "advanced_pi": {"returns": [284.9832746369106, 260.6927805195714, 276.1771209044807, 209.3593413762288, 291.7839103566333, 284.07405410976344, 267.36378206701903, 259.73371213477, 228.18698608299667, 281.8889778758888], "lengths": [294, 266, 276, 653, 377, 292, 207, 287, 266, 320], "mean_return": 264.42439400642627, "std_return": 25.279112565770085, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [278.52975616656994, 253.58979515040417, 292.8034719201754, 192.58622378648482, 146.4382946372136, 279.9998278625954, 265.8083235848969, 254.3139174667918, 228.04488222587472, 297.12097383175046], "lengths": [313, 296, 250, 561, 1000, 331, 200, 310, 262, 280], "mean_return": 248.92354666327574, "std_return": 45.32071032655872, "capped_episodes": 0}, "advanced_pi": {"returns": [282.83932535989015, 259.93834255350436, 293.4142083311997, 282.1480361647992, 157.0039160395893, 276.9377077416699, 264.4411246994549, 262.61120078074674, 225.72853009741758, 298.29000985196], "lengths": [301, 292, 261, 230, 1000, 308, 213, 284, 270, 254], "mean_return": 260.3352401620232, "std_return": 39.61040174728583, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [300.8502935457933, 271.66740642251875, 308.71895915622576, 286.29501820596056, 291.7319216948632, 300.03711409358846, 261.49480288851953, 270.99118752878684, 235.81188889456783, 296.1902645332134], "lengths": [234, 229, 205, 214, 296, 223, 200, 244, 233, 244], "mean_return": 282.37888569640376, "std_return": 21.188252719819975, "capped_episodes": 0}, "advanced_pi": {"returns": [291.45866677696273, 267.952156093978, 305.7888608088124, 286.1872776249426, 291.82636047940645, 299.7747094099915, 260.2099416222088, 257.9616909887478, 231.6344691744735, 308.45424582728543], "lengths": [239, 240, 215, 212, 342, 231, 207, 245, 225, 217], "mean_return": 280.12483788068096, "std_return": 23.530294462870767, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [281.04846729975384, 264.2771140173538, 294.49386093964256, 291.46285413518547, 14.913720714621917, 296.1869924263026, 269.7355397205939, 261.44563999846775, 228.01910705812648, 287.0619818369451], "lengths": [817, 265, 409, 186, 221, 259, 197, 272, 233, 474], "mean_return": 248.86452781469933, "std_return": 80.39270091414788, "capped_episodes": 0}, "advanced_pi": {"returns": [209.68558649294474, 258.6552305130667, 300.2929808066317, 285.9454148677663, 9.999717168897163, 282.0660646290024, 270.5967739027767, 261.1269886852531, 236.06392460964935, 297.11930570401614], "lengths": [557, 299, 236, 204, 214, 275, 193, 302, 217, 263], "mean_return": 241.1551987380004, "std_return": 81.44333307641587, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [292.3527115407361, 264.51968723262803, 309.2072461606051, 288.6772085115066, -739.5194422750044, 303.53210846957086, 270.50881092852967, 268.6246607034901, 237.23871793720522, 309.1635369203997], "lengths": [206, 251, 225, 195, 81, 206, 194, 271, 215, 201], "mean_return": 180.4305246129667, "std_return": 307.41697349078737, "capped_episodes": 0}, "advanced_pi": {"returns": [288.2100886799313, 261.7184645068728, 309.88751397411374, 288.92826733353513, -119.7082882486533, 305.20831280336995, 269.64686714353354, 269.2504898736148, 230.70610736952284, 309.3229315146196], "lengths": [213, 258, 198, 194, 111, 207, 185, 272, 238, 194], "mean_return": 241.31707549504603, "std_return": 122.6073192280661, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [296.6234887982881, 276.4403284791647, 302.03819283284145, 289.8495971706871, -14.297361838647276, 171.82054961997466, 268.94877901880557, 274.54122731723635, 234.20816883553013, 312.49529912421866], "lengths": [224, 215, 202, 185, 132, 1000, 177, 231, 190, 199], "mean_return": 241.26682693580992, "std_return": 93.53481480891351, "capped_episodes": 0}, "advanced_pi": {"returns": [303.17845697731116, 275.7954014451307, 309.26715287345496, 289.47942340344525, -134.57660269926907, 293.7630627308424, 273.6921181351464, 276.34628147257735, 234.78577075681102, 306.63856478005204], "lengths": [245, 222, 202, 188, 161, 231, 169, 226, 193, 208], "mean_return": 242.8369629875502, "std_return": 127.49929102392903, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [301.8538875369239, 147.81739967967812, 304.97404344245933, 268.6733367539057, 307.4519825626114, 178.34921582491754, 274.66063566242195, 268.73975750037135, 236.55312345451466, 309.21269635575413], "lengths": [228, 1000, 224, 299, 327, 1000, 167, 265, 190, 214], "mean_return": 259.8286078773558, "std_return": 53.49372451517946, "capped_episodes": 0}, "advanced_pi": {"returns": [296.87802556342433, 269.84854848516426, 305.4826806555354, 272.4385424658786, 287.5854910847465, 296.25966181279153, 275.1445845197908, 267.4720163327663, 236.48490776491792, 301.8301085945725], "lengths": [236, 227, 217, 228, 320, 253, 179, 255, 195, 237], "mean_return": 280.94245672795876, "std_return": 19.89507156650313, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/chasing/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 8214.297654628754,
  "final_evaluation": {
    "pi": {
      "returns": [
        301.8538875369239,
        147.81739967967812,
        304.97404344245933,
        268.6733367539057,
        307.4519825626114,
        178.34921582491754,
        274.66063566242195,
        268.73975750037135,
        236.55312345451466,
        309.21269635575413
      ],
      "lengths": [
        228,
        1000,
        224,
        299,
        327,
        1000,
        167,
        265,
        190,
        214
      ],
      "mean_return": 259.8286078773558,
      "std_return": 53.49372451517946,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        296.87802556342433,
        269.84854848516426,
        305.4826806555354,
        272.4385424658786,
        287.5854910847465,
        296.25966181279153,
        275.1445845197908,
        267.4720163327663,
        236.48490776491792,
        301.8301085945725
      ],
      "lengths": [
        236,
        227,
        217,
        228,
        320,
        253,
        179,
        255,
        195,
        237
      ],
      "mean_return": 280.94245672795876,
      "std_return": 19.89507156650313,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/chasing/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-95.04697033045139, -252.67204509254188, -81.77984056641509, -382.90652925460563, -378.8286751214822, -117.48937377909002, -285.19669114498504, -113.07724989679775, -200.55519966151655, -364.1777046533919], "lengths": [121, 67, 69, 97, 89, 69, 117, 102, 65, 109], "mean_return": -227.17302795012773, "std_return": 115.92795993041601, "capped_episodes": 0}, "advanced_pi": {"returns": [-147.14002092671632, -285.75698683091446, -135.65658618770857, -184.50006495370033, -255.4817841493041, -99.14562289083912, -170.97757736725472, -120.19091208572411, -334.3206227210014, -83.9223675777132], "lengths": [80, 54, 56, 86, 63, 56, 79, 73, 57, 89], "mean_return": -181.70925456908762, "std_return": 79.47384418901022, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-30.143387931296992, 4.087108601246367, -24.816707824872886, 9.300714302579856, -13.253245791118502, -32.21632325462752, -41.60988813990149, -65.22544536818764, -49.85736611305191, -36.908096023504655], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 191, 1000], "mean_return": -28.064263754273536, "std_return": 21.90643192342191, "capped_episodes": 0}, "advanced_pi": {"returns": [-36.157692805935596, 1.1663274556950824, -19.2099400186902, 22.635003829370806, 3.4456112489682535, -40.704658370799, -25.578752093489907, -72.88317509638885, 2.4647594542866424, -37.83903444393019], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -20.266155084091295, "std_return": 26.750275944941617, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-68.28637593933284, -218.08735701168482, -43.28841811831673, -353.817230221933, 68.67095269015643, -18.315823998444237, -15.709168176746502, -115.49321222364193, -421.41172990846025, -69.57507990478817], "lengths": [1000, 463, 1000, 208, 1000, 1000, 1000, 1000, 632, 1000], "mean_return": -125.5313442813192, "std_return": 149.25469072577937, "capped_episodes": 0}, "advanced_pi": {"returns": [-82.22978640250246, 62.68437601265633, -23.581976520223574, -91.00138196741362, -34.80922010288659, 5.587618047902786, -53.245199456552854, -100.05602006657854, -22.77775198520746, -76.75672860542112], "lengths": [1000, 1000, 1000, 129, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -41.61860710462271, "std_return": 47.651787373870086, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [-68.66230465690835, 272.2238073784383, 242.49097202646243, 279.81527505300267, 270.42958189565286, 169.06828471911825, 227.57276637672078, 218.5041023050211, -35.49273952057489, 210.2062033492535], "lengths": [537, 345, 390, 397, 356, 505, 350, 312, 251, 416], "mean_return": 178.61559489261865, "std_return": 119.82466295845728, "capped_episodes": 0}, "advanced_pi": {"returns": [-144.25399271022866, 253.69731764387592, 184.8464607087083, 259.24744145280533, 259.7622899582385, 99.75035003474207, 219.3237632555347, 208.02470293935704, 275.7716774641742, 225.0285866472749], "lengths": [888, 431, 622, 502, 442, 860, 381, 311, 355, 504], "mean_return": 184.11985973944826, "std_return": 119.59908799903744, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [257.9679846846607, -246.76045440138944, 267.416129762422, -225.21433361138156, -98.6235622480654, -205.04139933018496, 258.1583471246057, 224.16289796118602, -151.91076731675093, 254.60277714754622], "lengths": [298, 115, 284, 101, 95, 343, 334, 313, 115, 314], "mean_return": 33.475761977264824, "std_return": 222.4921558033997, "capped_episodes": 0}, "advanced_pi": {"returns": [252.7417361635976, 277.64454706089293, 269.00945058523985, -205.7596765334505, -118.28580259403051, 251.61585360654888, 256.5225529393741, 217.72023886958345, 280.17998333286243, 254.1112485311998], "lengths": [329, 353, 231, 107, 91, 249, 332, 271, 371, 322], "mean_return": 173.5500131961818, "std_return": 169.72132424976212, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [264.11531325888234, 260.423462539825, 276.0848574823324, -32.57051822464935, 247.8445149622611, 256.28734062679314, 264.85916224636776, 235.288103310205, 282.39615380453796, 259.8046827120847], "lengths": [265, 380, 255, 153, 452, 231, 263, 227, 335, 273], "mean_return": 231.45330727186402, "std_return": 88.89413031635402, "capped_episodes": 0}, "advanced_pi": {"returns": [246.81946554296584, 268.6433531516896, 157.5189940399677, 273.36807837162496, 270.99935092790685, 253.34702450924436, 261.0110163122256, 228.9396004058188, 274.62667233062825, 241.28187444064412], "lengths": [315, 402, 1000, 402, 391, 230, 298, 228, 380, 317], "mean_return": 247.6555430032716, "std_return": 33.318112352503135, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [270.04765310721984, 293.85780785701724, 288.6686275824875, -159.7283734510258, 274.8251691954157, 267.7072893060624, 265.3333506921773, 231.50740505512582, 295.36643630951306, 273.5661042672691], "lengths": [247, 274, 210, 264, 384, 208, 315, 231, 277, 218], "mean_return": 230.1151469921262, "std_return": 131.097042044729, "capped_episodes": 0}, "advanced_pi": {"returns": [-184.89875486464047, 272.3351930123832, -167.49854584952658, 260.45964751582136, 147.9965013332047, 263.53758383032056, 263.88223434711676, 230.60756458561843, 285.97916626754375, 246.67497911972134], "lengths": [248, 332, 405, 471, 1000, 221, 276, 234, 294, 346], "mean_return": 161.9075569297563, "std_return": 172.8900695958733, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [266.00669903474585, 290.3597608353299, 288.8106779184335, 300.7432850682161, 296.78064568664394, 269.6549433473831, 267.2932103644416, 231.15947361163882, 290.70547340055396, 269.7854264925969], "lengths": [271, 244, 197, 302, 268, 210, 257, 226, 258, 247], "mean_return": 277.1299595759984, "std_return": 19.705563115851866, "capped_episodes": 0}, "advanced_pi": {"returns": [267.0095137838498, 291.3795775953307, 289.7399786798338, 312.2443786088537, 284.36188102475614, 266.3368456668397, 268.0439887330926, 236.85656791134642, 284.29403749519906, 272.1005551422036], "lengths": [243, 259, 201, 260, 260, 206, 265, 217, 278, 250], "mean_return": 277.23673246413057, "std_return": 19.09792632059059, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [266.90589425274163, 302.45308548553226, 295.1687057192644, 308.044975216417, 291.5982730123054, 272.41577376956855, 271.0807022174615, 233.55130054557506, 300.434144719251, 271.54171388010843], "lengths": [227, 218, 181, 291, 238, 186, 250, 231, 220, 242], "mean_return": 281.31945688182253, "std_return": 21.43121580642329, "capped_episodes": 0}, "advanced_pi": {"returns": [267.52422339532075, 297.0820256439076, 293.8331277805996, -115.83355565065999, 290.2161604773763, 269.4325313396707, 272.8412532590166, 236.1107125445339, 301.4664263321797, 271.56314314754013], "lengths": [240, 244, 193, 197, 233, 200, 264, 198, 228, 230], "mean_return": 238.4236048269485, "std_return": 119.48329590341513, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [273.0226174072944, 299.7368217583946, 290.93603435805267, -44.33578354800724, 293.0200090711777, 273.5780789356669, 276.1475413176857, 238.5402561446781, 292.29655438803184, 276.0299669931119], "lengths": [238, 211, 202, 141, 217, 178, 217, 215, 205, 226], "mean_return": 246.89720968260863, "std_return": 98.44036569765863, "capped_episodes": 0}, "advanced_pi": {"returns": [274.7658006992832, 305.1672030611702, 286.74721109485233, -161.40964609903472, 298.97309931864356, 271.08504462746566, 261.0630265146548, 236.51386433303804, 307.73222455928703, 273.3474295379762], "lengths": [211, 219, 205, 115, 235, 169, 238, 179, 204, 217], "mean_return": 235.39852576473362, "std_return": 133.8500322373224, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [267.15714662915354, 304.8604202777507, 295.45910083538183, 300.593910517051, 289.42286858018645, 272.19478031921744, 277.7566213033075, 243.85795562080057, 299.5282331911876, 276.74985836640553], "lengths": [221, 197, 177, 313, 232, 163, 222, 188, 231, 208], "mean_return": 282.7580895640442, "std_return": 17.9524624670788, "capped_episodes": 0}, "advanced_pi": {"returns": [265.5833545230456, 291.67698334007065, 294.00349569264193, 292.54064628137917, 290.70367131155297, 270.04852666391304, 274.62885040160813, 242.021830756383, 298.639795716815, 272.432989926396], "lengths": [225, 222, 176, 327, 228, 168, 226, 186, 219, 214], "mean_return": 279.22801446138055, "std_return": 16.67660128686587, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/chasing/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 8035.211805343628,
  "final_evaluation": {
    "pi": {
      "returns": [
        267.15714662915354,
        304.8604202777507,
        295.45910083538183,
        300.593910517051,
        289.42286858018645,
        272.19478031921744,
        277.7566213033075,
        243.85795562080057,
        299.5282331911876,
        276.74985836640553
      ],
      "lengths": [
        221,
        197,
        177,
        313,
        232,
        163,
        222,
        188,
        231,
        208
      ],
      "mean_return": 282.7580895640442,
      "std_return": 17.9524624670788,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        265.5833545230456,
        291.67698334007065,
        294.00349569264193,
        292.54064628137917,
        290.70367131155297,
        270.04852666391304,
        274.62885040160813,
        242.021830756383,
        298.639795716815,
        272.432989926396
      ],
      "lengths": [
        225,
        222,
        176,
        327,
        228,
        168,
        226,
        186,
        219,
        214
      ],
      "mean_return": 279.22801446138055,
      "std_return": 16.67660128686587,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/chasing/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-312.11172799953533, -114.35325728514928, -326.4610938319412, -87.81459875957349, -27.85549628520505, -314.4206953105351, -209.1182523255667, -153.61169304600617, -256.1358421714574, -366.4180738544383], "lengths": [72, 69, 97, 116, 72, 125, 96, 67, 142, 88], "mean_return": -216.8300730869408, "std_return": 110.20749262189234, "capped_episodes": 0}, "advanced_pi": {"returns": [-88.08524223131361, -149.56784192415049, -180.11826500370904, -111.19975414117137, -118.99356282490461, -314.8691098029876, -223.84670447746115, -112.35368019435614, -259.80417954291397, -225.5671292394702], "lengths": [56, 56, 87, 65, 56, 94, 72, 58, 89, 75], "mean_return": -178.4405469382438, "std_return": 71.37135166958282, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [279.36705352403646, 255.73289850392374, 254.40957981820114, 245.05864109268848, 114.98511992991101, 105.13927361185422, 132.65381809598122, 274.18539447090495, 202.31270046666526, 291.3182606648587], "lengths": [372, 344, 601, 527, 1000, 1000, 456, 373, 609, 223], "mean_return": 215.5162740179025, "std_return": 68.26262711633454, "capped_episodes": 0}, "advanced_pi": {"returns": [275.2349050965305, 196.15226360758322, 252.15740468078488, 261.1181810658078, 208.3852441794414, 201.48197915845833, 122.38512625211061, 268.7057836595004, 227.44060077870716, 265.23723973191215], "lengths": [359, 479, 734, 437, 823, 756, 541, 440, 504, 420], "mean_return": 227.82987282108365, "std_return": 44.95759186606619, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [245.40965689476863, 69.28219480204959, 253.4995109848217, 216.6934407558911, 209.55257654985206, 233.07621977317092, 104.16227444300218, 124.70612032829979, 224.89703515162842, 109.83385970881106], "lengths": [503, 1000, 546, 626, 478, 448, 738, 1000, 459, 1000], "mean_return": 179.11128893922955, "std_return": 65.35731702011832, "capped_episodes": 0}, "advanced_pi": {"returns": [243.29215539858296, 238.38164084671465, 221.29223783133557, 214.3194957610669, 212.9038655605346, 228.13621776231028, 120.8534118613707, 237.60012612015782, 224.33864546998862, 243.52481427733886], "lengths": [544, 460, 745, 661, 423, 480, 568, 556, 482, 461], "mean_return": 218.4642610889401, "std_return": 34.23356038166914, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [275.4348110242664, 289.4948628862495, 289.1699045206435, 277.3846773812311, 261.91181780495526, 250.05742326544038, 204.39593320726863, 293.3536834272941, 250.1747259270608, 291.37877252995304], "lengths": [341, 169, 428, 285, 203, 330, 349, 281, 274, 200], "mean_return": 268.2756611974363, "std_return": 26.390109284492247, "capped_episodes": 0}, "advanced_pi": {"returns": [280.0742998008251, 277.90427529428314, 293.4215428070262, 277.6981949484502, 262.09318268649133, 251.92210330501035, 203.78664889328928, 276.9800876970633, 230.87866178321428, 283.595869902723], "lengths": [336, 202, 337, 285, 218, 309, 354, 315, 429, 235], "mean_return": 263.83548671183763, "std_return": 26.323700531646736, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [271.39507190430646, 286.3474303613461, 306.5927458018869, 158.74999170084894, 256.86916871419044, 264.12185403179365, 233.96530499566902, 295.6954202972341, 261.2096918017461, 279.29545699020423], "lengths": [339, 214, 319, 1000, 220, 269, 218, 242, 262, 259], "mean_return": 261.4242136599226, "std_return": 39.469909071186095, "capped_episodes": 0}, "advanced_pi": {"returns": [261.0575843520667, 285.7847629380311, 300.47620734145266, 274.4220802795634, 241.36283986139728, 264.95634469636366, 233.0710635745586, 291.07688760393523, 264.1420796241964, 275.713054234678], "lengths": [374, 239, 330, 269, 244, 273, 220, 269, 241, 246], "mean_return": 269.2062904506243, "std_return": 19.979091456038166, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [307.69151640791466, 158.25729053548469, 313.23643276772964, 284.9301008704493, 276.90304050990153, 260.76795476738994, 234.6359169249741, 296.2677302544529, 278.32625135645605, 270.31118257800136], "lengths": [189, 1000, 257, 322, 156, 273, 202, 189, 197, 272], "mean_return": 268.13274169727543, "std_return": 42.552828308530216, "capped_episodes": 0}, "advanced_pi": {"returns": [283.6144643621882, 150.22655827240123, 299.887504803606, 284.3359728814782, 273.21571454857093, 277.5580029627041, 238.31813793509252, 291.3704650733881, 275.93065966696133, 260.1625875047272], "lengths": [208, 1000, 343, 205, 172, 211, 180, 184, 193, 297], "mean_return": 263.4620068011117, "std_return": 41.06362050913569, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [308.8929372877584, 291.3282720800806, 315.4255437116266, 282.70525272811346, 272.48230376631216, 271.753373420025, 240.4182949178118, 309.90752883319846, 266.7812615272076, 285.3729591038355], "lengths": [190, 175, 233, 223, 174, 235, 181, 183, 242, 192], "mean_return": 284.506772737597, "std_return": 21.935375786650148, "capped_episodes": 0}, "advanced_pi": {"returns": [305.0006994091837, 291.6532584507995, 318.57062062279203, 304.3381907463554, 270.68677402739047, 270.80627338923455, 232.5678512777174, 312.0576804718416, 261.40877903216847, 282.82391976473275], "lengths": [196, 173, 235, 203, 185, 249, 227, 187, 270, 223], "mean_return": 284.9914047192216, "std_return": 25.28656740912523, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [310.41518699756034, 287.7137897743587, 317.37190083390465, 301.19579182653877, 267.8996533687126, 278.09809838133833, 245.9718156930436, 308.69361334040093, 256.65028409135914, 283.4237398826377], "lengths": [192, 192, 234, 206, 195, 232, 167, 187, 231, 241], "mean_return": 285.74338741898544, "std_return": 22.77904595312616, "capped_episodes": 0}, "advanced_pi": {"returns": [84.25896560924733, 282.71106895013975, 301.7223015668792, 298.3824572329896, 265.37733692868755, 280.89903746832607, 236.86184532194014, 281.79842948072746, 266.81802166645514, 284.26371399871266], "lengths": [184, 168, 260, 255, 209, 218, 199, 296, 258, 224], "mean_return": 258.3093178224105, "std_return": 60.57848439532652, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [198.1409474533988, 292.97345482564424, 291.9984670796855, 271.5959523093089, 166.686368893083, 155.6525965855921, 242.91464424032318, 304.09191224486665, 160.14487103599183, 283.8012895860285], "lengths": [1000, 182, 301, 286, 1000, 1000, 180, 231, 1000, 800], "mean_return": 236.80005042539224, "std_return": 57.49708786606105, "capped_episodes": 0}, "advanced_pi": {"returns": [298.4305507526394, 291.9984169330713, 284.3334971711016, 287.8638114692032, 160.17666668155948, 149.85229995302288, 241.96737769165878, 297.3319765811211, 162.24723189302793, 285.7643561516443], "lengths": [272, 164, 559, 287, 1000, 1000, 190, 253, 1000, 208], "mean_return": 245.99661852780505, "std_return": 59.953182925245294, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [293.0975615725359, 295.9683349844729, 300.4759826638196, 306.72310049956707, 277.7208694588368, 285.43532673009634, 247.9019492846765, 310.841777970148, 277.07376078678635, 292.9005883174526], "lengths": [192, 165, 250, 219, 144, 218, 181, 203, 190, 188], "mean_return": 288.81392522683916, "std_return": 17.246148625933497, "capped_episodes": 0}, "advanced_pi": {"returns": [294.1538914982548, 294.60919396751945, 302.30755896743045, 304.6434506794909, 276.0129425153084, 286.4259581868404, 243.4508817470216, 304.3501129682976, 271.83880819049864, 290.05883561051667], "lengths": [203, 170, 249, 211, 150, 226, 177, 196, 211, 215], "mean_return": 286.7851634331179, "std_return": 17.922177466750075, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [307.5902307282963, 291.29449980009224, 317.2677952799837, 304.43084475888986, 277.42658903488365, 283.770396246571, 247.99489607357935, 310.4962572079953, 282.96184140354944, 231.52374303596685], "lengths": [195, 163, 250, 209, 147, 196, 158, 204, 182, 297], "mean_return": 285.47570935698076, "std_return": 26.284242570500062, "capped_episodes": 0}, "advanced_pi": {"returns": [308.2224871782427, 295.7282912957867, 308.90455901461377, 298.81531791795453, 279.3072832669892, 284.1550056475004, 245.05287378966713, 307.67108087474656, 280.7191740937833, 294.20233375991586], "lengths": [190, 174, 269, 206, 150, 199, 158, 186, 176, 183], "mean_return": 290.27784068392003, "std_return": 18.39563896606921, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/chasing/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 4458.706107139587,
  "final_evaluation": {
    "pi": {
      "returns": [
        307.5902307282963,
        291.29449980009224,
        317.2677952799837,
        304.43084475888986,
        277.42658903488365,
        283.770396246571,
        247.99489607357935,
        310.4962572079953,
        282.96184140354944,
        231.52374303596685
      ],
      "lengths": [
        195,
        163,
        250,
        209,
        147,
        196,
        158,
        204,
        182,
        297
      ],
      "mean_return": 285.47570935698076,
      "std_return": 26.284242570500062,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        308.2224871782427,
        295.7282912957867,
        308.90455901461377,
        298.81531791795453,
        279.3072832669892,
        284.1550056475004,
        245.05287378966713,
        307.67108087474656,
        280.7191740937833,
        294.20233375991586
      ],
      "lengths": [
        190,
        174,
        269,
        206,
        150,
        199,
        158,
        186,
        176,
        183
      ],
      "mean_return": 290.27784068392003,
      "std_return": 18.39563896606921,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/chasing/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-201.78723620340116, -369.6082277673531, -242.425396494921, -88.53906678283464, -195.59276020768263, -173.02635682406094, -210.49000095381885, -193.3248177597011, -267.7575031744042, -104.69927222568023], "lengths": [63, 92, 97, 72, 118, 103, 84, 123, 91, 113], "mean_return": -204.72506383938577, "std_return": 75.72664265344504, "capped_episodes": 0}, "advanced_pi": {"returns": [-362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253, -520.8596630697589, -811.2982950055942], "lengths": [53, 81, 60, 54, 75, 70, 56, 85, 75, 78], "mean_return": -621.8296752473977, "std_return": 179.01489328570884, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-41.06262073644549, 21.455870542744876, 33.292998300897494, -42.00714035422249, -61.99242834779893, -61.886732249999724, 9.17817594088224, 135.39414160522756, -32.41452418497604, 122.38894396074228], "lengths": [1000, 188, 166, 1000, 1000, 1000, 1000, 817, 1000, 706], "mean_return": 8.234668447705175, "std_return": 68.16158405750357, "capped_episodes": 0}, "advanced_pi": {"returns": [-47.639026050335, 222.0437607566341, 222.48847162030827, -66.28042746839307, -53.32504390171351, -76.60682415047853, 250.63891136490844, 141.98970679022835, -45.502628012962745, -26.708107309515935], "lengths": [1000, 388, 665, 1000, 1000, 1000, 327, 763, 1000, 1000], "mean_return": 52.109879363868025, "std_return": 131.44947583782326, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-102.14138565781431, -12.955389241386516, 187.96442725780716, -102.95340863080558, -83.67209990818952, -149.67300856038187, 161.36027703443588, -82.37947705117084, -86.18808184682959, -82.93165953510602], "lengths": [1000, 1000, 484, 1000, 1000, 1000, 601, 1000, 1000, 1000], "mean_return": -35.356980613944124, "std_return": 109.800804596461, "capped_episodes": 0}, "advanced_pi": {"returns": [-94.95891226546058, -165.44640848791187, 136.5974956282349, -107.3641633741955, -92.13918377558714, -141.20737232487662, 230.08790282738292, -80.85577182488754, -109.70004304891562, -90.55569381455942], "lengths": [1000, 275, 846, 1000, 1000, 1000, 432, 1000, 1000, 1000], "mean_return": -51.55421504607765, "std_return": 121.71234973360846, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [179.9884914513832, 250.92428935165356, 216.11366409850478, 200.66359186007247, 112.95801234521034, 152.78418625474762, 263.32251464133054, 203.13299853307672, 235.01253623625163, -215.35552402963887], "lengths": [550, 563, 371, 412, 1000, 417, 541, 461, 498, 554], "mean_return": 159.9544760742592, "std_return": 132.20767021575986, "capped_episodes": 0}, "advanced_pi": {"returns": [21.459958925412305, -169.90486252097799, 222.12725639255532, 207.8102066827797, 179.92565636079178, 154.67732761635534, 230.81811895674753, 142.37153837907482, 239.58274085850746, 99.76800893183925], "lengths": [1000, 439, 322, 369, 398, 396, 346, 847, 491, 609], "mean_return": 132.86359505830856, "std_return": 119.38382011782312, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [28.989471421920427, 266.10806978493827, 234.13676680879786, 265.2048936772088, 241.82162709928062, 234.4341529409714, 117.29389742519933, 241.96989371410461, 280.8315989892883, 226.76720270748203], "lengths": [166, 287, 282, 196, 266, 248, 1000, 264, 305, 296], "mean_return": 213.75575745691918, "std_return": 74.78397385145539, "capped_episodes": 0}, "advanced_pi": {"returns": [283.26140226144355, 173.58769064193262, 252.18656786801995, 265.32330811074416, 258.2122675415029, 237.62855116427653, 232.70295651439775, 229.38677628687338, 267.70456598453177, 230.42318560412377], "lengths": [296, 1000, 250, 195, 272, 217, 477, 946, 309, 275], "mean_return": 243.0417271977846, "std_return": 28.882280479002866, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [250.70310435171197, 301.844740113818, 283.99703434631533, 266.9175924711558, 273.82503747141345, 196.62257868181592, 303.5883602964167, 264.2701903961764, 272.01577563614944, 261.9994388086685], "lengths": [915, 294, 323, 200, 244, 228, 227, 245, 268, 251], "mean_return": 267.5783852573641, "std_return": 28.567799265745577, "capped_episodes": 0}, "advanced_pi": {"returns": [246.06383858043716, 305.7840827835246, 281.12145062766893, 266.9307803891516, 273.48074275968844, 190.17014030020945, 298.0593670346139, 262.2300566278393, 284.0053282177645, 259.0098013554207], "lengths": [230, 285, 311, 231, 250, 232, 235, 289, 254, 242], "mean_return": 266.68555886763187, "std_return": 30.702195084418985, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [255.73531286711267, 317.24080061500035, 295.64484289167444, 270.18921785865354, 276.76918381739625, 228.64043320910235, 314.4626430377525, 271.9540126510282, 211.78906191285785, 257.25142865086696], "lengths": [243, 249, 203, 185, 224, 207, 193, 239, 323, 214], "mean_return": 269.96769375114457, "std_return": 32.21967980225962, "capped_episodes": 0}, "advanced_pi": {"returns": [269.3235355697631, 301.4471469398254, 303.0227768008411, 270.7135193198678, 276.2484427808959, 238.87814700830202, 306.0302024703161, 261.27617069680855, 280.07216215211406, 131.30961745327352], "lengths": [238, 262, 200, 184, 223, 205, 208, 256, 249, 1000], "mean_return": 263.8321721192008, "std_return": 48.39249597254588, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [279.1697606951142, 301.1141766638241, 296.4135620788553, 271.05931782764117, 271.93154190461945, 211.79202769571356, 180.15503372623667, 266.7427792520597, 280.48082845172644, 260.3036146959855], "lengths": [204, 265, 206, 183, 227, 411, 1000, 249, 254, 228], "mean_return": 261.9162642991776, "std_return": 35.74353240302097, "capped_episodes": 0}, "advanced_pi": {"returns": [282.03198746045166, 304.68833480317255, 291.56398669127566, 268.3258432893572, 276.85616728703724, 109.09195265197357, 180.30270698321692, 274.7271953315436, 280.80332948113795, 252.64895331976376], "lengths": [215, 250, 226, 189, 229, 1000, 1000, 244, 247, 226], "mean_return": 252.10404572989302, "std_return": 57.47811240310757, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [280.9419818986361, 265.97000173237177, 283.2335562259841, 269.06625725582023, 280.0134597976215, 237.6436308371901, 311.29219777934907, 250.08885768483364, 285.6668248979601, 270.67955761671595], "lengths": [221, 309, 219, 176, 209, 197, 193, 351, 232, 206], "mean_return": 273.4596325726483, "std_return": 19.201277440911465, "capped_episodes": 0}, "advanced_pi": {"returns": [281.2795214523257, 261.4731472920261, 305.0642899523575, 262.7844538305159, 280.0288893512278, 240.46750586974184, 310.3131947486994, 268.1313200859985, 284.312226776833, 269.2072514689258], "lengths": [226, 329, 192, 188, 217, 199, 195, 214, 245, 212], "mean_return": 276.3061800828651, "std_return": 19.724819485851167, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [291.69741047636285, 319.30013468505183, 295.3134539410249, 274.61650395885385, 276.40641830357845, 231.32245039452457, 303.2659587232421, 277.81329190017505, 293.16070023244566, 267.9692460542273], "lengths": [186, 232, 196, 176, 217, 216, 203, 211, 207, 210], "mean_return": 283.0865568669487, "std_return": 22.57430581469877, "capped_episodes": 0}, "advanced_pi": {"returns": [288.36027600128034, 318.29011707947365, 298.9523209197049, 275.2956357906458, 268.63313102513484, 232.64914651429294, 302.58445737037425, 274.74912615584606, 290.65271672323394, 266.438764860117], "lengths": [191, 239, 197, 173, 238, 211, 198, 212, 250, 206], "mean_return": 281.66056924401033, "std_return": 22.574542716423682, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [296.8757683979664, 2.8010864288141306, 296.9978779562558, 274.6982704870338, 276.61662687027143, 238.58738800813057, 294.79932993191983, 281.820623063403, 291.91300467888385, 271.6772199773935], "lengths": [181, 151, 195, 174, 204, 185, 182, 198, 195, 190], "mean_return": 252.67871958000723, "std_return": 84.93321884004745, "capped_episodes": 0}, "advanced_pi": {"returns": [295.9702251372115, 318.5550769844416, 295.1620549313499, 274.7936127287265, 272.06629018423797, 225.22688991216563, 306.0081749913221, 279.6272520181477, 290.41507336097453, 274.3278573890201], "lengths": [181, 235, 205, 169, 199, 189, 189, 207, 217, 199], "mean_return": 283.2152507637598, "std_return": 24.03207535381899, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/chasing/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 14517.089118242264,
  "final_evaluation": {
    "pi": {
      "returns": [
        296.8757683979664,
        2.8010864288141306,
        296.9978779562558,
        274.6982704870338,
        276.61662687027143,
        238.58738800813057,
        294.79932993191983,
        281.820623063403,
        291.91300467888385,
        271.6772199773935
      ],
      "lengths": [
        181,
        151,
        195,
        174,
        204,
        185,
        182,
        198,
        195,
        190
      ],
      "mean_return": 252.67871958000723,
      "std_return": 84.93321884004745,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        295.9702251372115,
        318.5550769844416,
        295.1620549313499,
        274.7936127287265,
        272.06629018423797,
        225.22688991216563,
        306.0081749913221,
        279.6272520181477,
        290.41507336097453,
        274.3278573890201
      ],
      "lengths": [
        181,
        235,
        205,
        169,
        199,
        189,
        189,
        207,
        217,
        199
      ],
      "mean_return": 283.2152507637598,
      "std_return": 24.03207535381899,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/chasing/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-117.60162429270251, -103.60805073816648, -97.96215113040255, -293.84818709023136, -128.84238397519357, -88.59144491064693, -280.83439293626634, -347.0365148281858, -360.38820114364364, -123.02902086814858], "lengths": [118, 91, 60, 106, 103, 72, 125, 94, 123, 76], "mean_return": -194.1741971913588, "std_return": 105.9428242847707, "capped_episodes": 0}, "advanced_pi": {"returns": [-786.1349654427204, -549.8859666254568, -105.58547638215902, -721.1686299947385, -127.57405652218281, -502.97445524016905, -783.2792964560757, -114.34968763063529, -748.065906128397, -129.80822090774225], "lengths": [79, 60, 56, 76, 73, 56, 84, 75, 77, 62], "mean_return": -456.88266613302767, "std_return": 289.22500993739993, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [26.03993156411464, -21.002311342839647, -63.794384284813646, -65.46371547415816, -71.98218837358027, 5.10780555380729, -21.554480963676586, -22.54189555465274, -58.866072146258844, 18.100677094366898], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -27.595663392769104, "std_return": 34.39810610096688, "capped_episodes": 0}, "advanced_pi": {"returns": [20.073086790018177, 22.58733877570324, -85.97568788722256, -77.62756443779797, -46.456881536477276, 1.26457354634904, 141.6670030103, -21.528972368481085, -62.20027198454523, -18.024439784158623], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 859, 1000, 1000, 1000], "mean_return": -12.622181587631228, "std_return": 62.94792396906981, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-35.679743040901386, 264.971313342111, -22.88127512163699, 205.23189207887674, 154.27529009894627, 263.20103011780765, 217.81598341918593, -144.74405715004755, 199.02068949643672, 222.06749015457206], "lengths": [1000, 360, 398, 519, 675, 646, 557, 290, 491, 437], "mean_return": 132.32786133953505, "std_return": 137.62753776142475, "capped_episodes": 0}, "advanced_pi": {"returns": [244.05868495185575, 219.41737851613675, 180.55056891479833, 179.71167021070528, 156.2478731770147, 98.83218762362345, 205.02309189879043, 15.201418732745722, 165.8067900280094, 207.5466096944034], "lengths": [588, 977, 980, 650, 566, 1000, 518, 1000, 704, 602], "mean_return": 167.2396273748083, "std_return": 63.18759984136698, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [-4.908168729336012, 143.84500845422093, 197.7971274149181, 175.5141902472124, 113.75200028080364, 148.82504188109618, 203.12923516254006, 276.9251729563298, 141.10672037552, 274.83519860157946], "lengths": [325, 1000, 412, 679, 660, 1000, 329, 298, 508, 346], "mean_return": 167.08215266448846, "std_return": 77.43571201849619, "capped_episodes": 0}, "advanced_pi": {"returns": [-93.43768029477603, -36.99019729332733, 180.86979987216176, 244.90004242724254, -73.7096426163613, 283.3858970854792, 193.76572823942027, 237.27069487956996, 77.9609659123632, 266.5650880861622], "lengths": [178, 273, 477, 315, 1000, 354, 360, 325, 937, 375], "mean_return": 128.05806962979347, "std_return": 139.82781363912235, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [297.0124475326711, 275.46642280292843, 248.3011770007974, 232.90679501309745, 93.31026721846438, 281.3076993826876, 260.01331039135374, 245.82565278456403, 235.25495150578217, 274.66213324544105], "lengths": [338, 311, 272, 306, 1000, 305, 305, 301, 296, 266], "mean_return": 244.40608568777876, "std_return": 54.1442767309149, "capped_episodes": 0}, "advanced_pi": {"returns": [278.3274322723005, 250.85430384794304, 262.46109220824667, 257.1146154034901, 224.42739042662657, 293.66216185854023, 263.7217009989996, -11.849673885239682, -20.229978125017652, 274.2457407107074], "lengths": [370, 637, 265, 334, 295, 283, 290, 266, 293, 249], "mean_return": 207.2734785716597, "std_return": 112.99534948068809, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [300.91761356704285, 279.41517631212605, 261.9553701435109, 91.37995573556007, 211.62093517461057, 7.169769887352572, 269.2381421910784, 266.09974351262315, 224.7134564479937, 275.7940489198334], "lengths": [336, 303, 221, 1000, 273, 473, 255, 304, 438, 367], "mean_return": 218.83042118917314, "std_return": 90.23258958279395, "capped_episodes": 0}, "advanced_pi": {"returns": [309.18273668367647, 258.45634946787186, 260.9201573477377, 245.87529922074756, 231.63004237660454, 279.2246996424461, 264.3468979562822, 266.29925744432967, 109.0147732425858, 263.3304537813168], "lengths": [306, 360, 222, 391, 222, 338, 268, 274, 1000, 268], "mean_return": 248.8280667163599, "std_return": 50.412506119844124, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [306.8620580938469, 286.642960086519, 267.71651468945515, 256.2887266002844, 234.87901945777358, 296.47595580031907, 275.8740183730423, 194.91992449839321, 236.56793719935445, 244.1121495779297], "lengths": [296, 266, 209, 339, 223, 253, 231, 995, 338, 211], "mean_return": 260.0339264376918, "std_return": 31.983826396807096, "capped_episodes": 0}, "advanced_pi": {"returns": [311.71513147677604, 284.2074009891657, 261.4896299753708, 255.88742394933388, 234.5106661225004, 291.4974385623813, 271.92171110359595, 226.3656112985634, 243.002807794062, 230.88796580729021], "lengths": [295, 312, 217, 287, 217, 297, 228, 208, 298, 187], "mean_return": 261.14857870790394, "std_return": 27.05180620449158, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [-156.85769810347566, 295.04469826818206, 269.14382236187095, 273.57370761136457, 239.12426858276487, 304.94000469753905, 265.834256233698, 286.9914618289884, 266.8228232090605, 298.02394077724637], "lengths": [169, 227, 181, 257, 192, 203, 249, 239, 228, 209], "mean_return": 234.26412854672395, "std_return": 131.66370961909146, "capped_episodes": 0}, "advanced_pi": {"returns": [24.812775078936625, 296.4782191076096, 271.7647153678374, 270.2387420911903, 238.97279598444058, 305.8794665062014, 263.63713938680905, 286.81320847025734, 269.5509067379866, 298.49207633915137], "lengths": [192, 233, 180, 274, 191, 206, 249, 216, 230, 204], "mean_return": 252.66400450704205, "std_return": 78.23098411199601, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [14.883268480562435, 278.1174601907028, 276.2186756277805, 259.17493549814867, 242.33872508762204, 295.5413407154358, 280.6768111295669, 282.10301770505043, 270.2138403884903, 282.70140595085707], "lengths": [197, 301, 173, 259, 191, 231, 217, 229, 224, 220], "mean_return": 248.19694807742167, "std_return": 78.9885549097971, "capped_episodes": 0}, "advanced_pi": {"returns": [304.3369577626687, 277.01048031350865, 270.7925438008776, 277.06963685960966, 238.66875353853322, 174.3423750074095, 258.4479675947513, 284.91196187248215, 264.300790029562, 294.4012775586847], "lengths": [345, 290, 185, 221, 192, 1000, 234, 226, 224, 203], "mean_return": 264.4282744338087, "std_return": 34.76217450072505, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [307.8014501398551, 289.69559975845596, 274.6888649787255, 277.83766557662443, 240.21771889042685, 300.0572181871978, 283.1219794881614, 290.3885858108462, 271.5960230768427, 295.71660940178674], "lengths": [291, 258, 164, 220, 197, 227, 205, 211, 208, 209], "mean_return": 283.1121715308922, "std_return": 17.953225380214683, "capped_episodes": 0}, "advanced_pi": {"returns": [302.63452767299714, 291.51897615439657, 276.90467595353715, 277.53996405676406, 240.4917332233731, 303.83970727213, 282.90080536520213, 286.21570540881476, 270.9108150253288, 296.02414022207745], "lengths": [308, 254, 168, 226, 190, 220, 209, 228, 218, 214], "mean_return": 282.89810503546204, "std_return": 17.584999686734875, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [243.1119761403805, -6.016063931577662, 272.5495850971655, 272.9884953928912, 239.6638119707886, 223.65032082912077, 274.15218118409166, 275.60350727643976, 265.9025093656004, 295.99760411567195], "lengths": [347, 115, 173, 225, 177, 533, 218, 218, 226, 207], "mean_return": 235.7603927440573, "std_return": 83.07204080125221, "capped_episodes": 0}, "advanced_pi": {"returns": [245.8411456919278, 16.01891681045383, 272.5971845482868, 276.429536224323, 243.40398725463325, 235.83369684667574, 277.84800545397064, 51.54149322693064, 267.26396861161504, 296.73301066271756], "lengths": [359, 117, 169, 214, 181, 266, 223, 187, 201, 219], "mean_return": 218.35109453315346, "std_return": 94.25739497095786, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/chasing/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 10429.214866876602,
  "final_evaluation": {
    "pi": {
      "returns": [
        243.1119761403805,
        -6.016063931577662,
        272.5495850971655,
        272.9884953928912,
        239.6638119707886,
        223.65032082912077,
        274.15218118409166,
        275.60350727643976,
        265.9025093656004,
        295.99760411567195
      ],
      "lengths": [
        347,
        115,
        173,
        225,
        177,
        533,
        218,
        218,
        226,
        207
      ],
      "mean_return": 235.7603927440573,
      "std_return": 83.07204080125221,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        245.8411456919278,
        16.01891681045383,
        272.5971845482868,
        276.429536224323,
        243.40398725463325,
        235.83369684667574,
        277.84800545397064,
        51.54149322693064,
        267.26396861161504,
        296.73301066271756
      ],
      "lengths": [
        359,
        117,
        169,
        214,
        181,
        266,
        223,
        187,
        201,
        219
      ],
      "mean_return": 218.35109453315346,
      "std_return": 94.25739497095786,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/combined/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-333.0990263410363, -141.58959574791479, -122.79602804959926, -255.76640596542305, -337.86308649608804, -519.9139498124354, -98.20468091130257, -124.40066042887788, -117.35206965962662, -133.42067486566134], "lengths": [88, 104, 64, 79, 96, 90, 67, 110, 93, 69], "mean_return": -218.44061782779653, "std_return": 132.4723018438217, "capped_episodes": 0}, "advanced_pi": {"returns": [-485.8280443814889, -659.6851814422952, -370.69139648082034, -498.889893241455, -734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083], "lengths": [64, 75, 54, 55, 82, 63, 54, 75, 70, 55], "mean_return": -520.5321245500992, "std_return": 116.41656899510683, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-259.74424561082935, -101.07422877694222, -213.14548224795868, -103.55967831207961, -113.72495140384763, -263.3675221910845, -120.10092503384847, -125.67213694676242, -146.16149407902617, -212.14343616763415], "lengths": [389, 1000, 236, 1000, 1000, 217, 1000, 1000, 1000, 348], "mean_return": -165.8694100770013, "std_return": 61.313635358490664, "capped_episodes": 0}, "advanced_pi": {"returns": [-460.5337874028572, -235.0761142919648, -396.14273675108217, -198.13975938223876, -205.77598955990743, -352.5016150594075, -122.29871750316715, -215.8088863671792, -158.0057886514122, -297.6508406591656], "lengths": [97, 1000, 108, 1000, 104, 98, 1000, 1000, 1000, 144], "mean_return": -264.1934235628382, "std_return": 103.56272537436402, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-32.70664811858103, -71.05810008823009, -48.231285804984495, -59.26893528546998, -12.879643121450759, -43.01885834957864, -86.1640550190222, -65.11163236589793, -122.48875270868196, -47.47454684048523], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -58.84024577023823, "std_return": 28.764388367744925, "capped_episodes": 0}, "advanced_pi": {"returns": [-50.908613752009124, -68.02628378861823, -51.269985187614616, -39.58559239499245, -2.424051832027082, -58.846474521162335, -58.14458488895159, -44.907492822780945, -83.59038002027377, -19.88365830033675], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -47.75871175087669, "std_return": 22.033878504106866, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [-22.118365850942332, -44.508833480727446, -46.420637012532566, -49.29597756370438, 1.974902454080056, -64.38255760706274, -56.655185352766246, -61.543370108404126, -83.56570524582185, -42.256452021871446], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -46.877218178975305, "std_return": 22.35114470098517, "capped_episodes": 0}, "advanced_pi": {"returns": [-115.37766313592438, -165.1173607144608, -115.35058282372069, -39.07948248221234, -13.767674920273052, -144.20777237626035, -161.27908466496143, -50.95215084682998, -158.60135843601958, -119.21252592190736], "lengths": [540, 504, 480, 1000, 1000, 392, 403, 1000, 460, 384], "mean_return": -108.29456563225699, "std_return": 52.048144982530694, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-43.23429021173613, -63.76460962398926, -13.772883975422262, -40.849545964321706, -1.3622288395776334, -43.98707482847139, -68.11890656739125, -65.59506043032019, -87.70083043390386, -63.01061352973484], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 154], "mean_return": -49.13960444048685, "std_return": 24.875467159010515, "capped_episodes": 0}, "advanced_pi": {"returns": [-11.963733115970609, -52.22509558541127, -6.61531326721142, -30.233605881143184, 4.659894034999079, -16.029977081698934, -49.67829688694476, -45.63673541895316, -75.87098842239976, -11.850522290418233], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -29.544437391515224, "std_return": 24.136794209371125, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [-10.390808030023129, -51.910066172631396, 0.9405558444356075, -19.239663570778006, 3.3563266350650345, -15.133212364740034, -46.406870758333035, -41.872153137689445, -92.03005173814906, 2.648854512143747], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -27.003708878069965, "std_return": 29.163969190661692, "capped_episodes": 0}, "advanced_pi": {"returns": [-14.692526106738738, -57.32881780578093, -4.400763549399442, -28.853286809311, 9.58445243450663, -17.046957376149546, -61.06774645215991, -55.08698795189572, -76.16191640375334, -9.089633018211485], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -31.414418303889345, "std_return": 27.413958308707574, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [9.345279374713908, -31.872353880861013, 11.227460812132247, -2.0785757648580514, 24.105696095525005, 12.435479908088368, -22.317817636612286, -23.802966775564276, -67.63639343776342, 15.691443163808907], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -7.4902748141390605, "std_return": 27.007055441288298, "capped_episodes": 0}, "advanced_pi": {"returns": [3.4973662295122376, -44.029873153142425, 1.210307506632836, -5.683836116618765, 6.977216951221178, -8.55424346725767, -28.505049030199178, -17.187247544901318, -75.15349160464733, 3.25741046096123], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -16.41714397684392, "std_return": 24.855301111570526, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [5.7524100154005, -19.42320074515795, 19.414820950596525, -15.321184623278263, 32.47931989612867, 7.016971264032983, -30.003968723102005, -35.37845171742557, -50.39704965689951, 8.90791414426887], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -7.695241919543574, "std_return": 25.109934442744684, "capped_episodes": 0}, "advanced_pi": {"returns": [4.582634484696897, -16.142533654046897, 17.88182878416473, -7.494452038796243, 31.09382782359284, 10.301703407954719, -28.360102308393408, -19.46810563926277, -52.242640743855226, 24.573050309204856], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -3.527478957474051, "std_return": 24.743604306990363, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [19.15055925855896, -18.223010680178405, 18.940769755404666, 0.2012960252295709, 32.53230927964089, 4.479538785123487, -31.439549292149657, -13.991762128707295, -54.90404058288739, 13.0753284379088], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -3.0178561142056366, "std_return": 25.327042326260717, "capped_episodes": 0}, "advanced_pi": {"returns": [12.227096983774194, -28.87372539490251, -4.682568332715461, -7.314167106585825, 39.313878438848185, 13.00040929813623, -16.79371120356122, -16.895518150780028, -54.231350778147174, 22.66199026508714], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -4.158766598084648, "std_return": 25.733923464376602, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [9.886676530147483, -23.989432641576137, 19.363498660127924, 2.0691988511302974, 40.80188104904988, 3.6922171168975506, -22.535537408438273, -23.917735233740594, -52.29941813262771, 19.782684554532942], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -2.7145966654496627, "std_return": 26.198652216354997, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.7295507838308337, -54.828438873443375, 21.967145668028422, 13.988566882891663, 29.347739856706564, 20.02791052369181, -35.80659561791862, -8.113018230711639, -53.84689990274304, 16.936709332814495], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -5.205643114451456, "std_return": 30.35305336610986, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [16.657727230267856, -48.42865952248484, -6.316783073706942, 10.155079242426325, 33.62681656501831, 10.42900553837753, -24.232315746439067, -5.41652851358592, -52.58824545194557, 16.3276183335095], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -4.978628539856282, "std_return": 27.214261771383068, "capped_episodes": 0}, "advanced_pi": {"returns": [20.843795762895297, -11.602869401897681, 1.969804039405682, 9.253214331524411, 24.92316589586931, 16.25181700191609, -12.561466795549084, 6.379805809369805, -65.35338413712782, 27.638785532101956], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 1.7742668038507965, "std_return": 25.972789000974394, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/combined/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 10000,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 12878.628966093063,
  "final_evaluation": {
    "pi": {
      "returns": [
        16.657727230267856,
        -48.42865952248484,
        -6.316783073706942,
        10.155079242426325,
        33.62681656501831,
        10.42900553837753,
        -24.232315746439067,
        -5.41652851358592,
        -52.58824545194557,
        16.3276183335095
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": -4.978628539856282,
      "std_return": 27.214261771383068,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        20.843795762895297,
        -11.602869401897681,
        1.969804039405682,
        9.253214331524411,
        24.92316589586931,
        16.25181700191609,
        -12.561466795549084,
        6.379805809369805,
        -65.35338413712782,
        27.638785532101956
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 1.7742668038507965,
      "std_return": 25.972789000974394,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/combined/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-95.04697033045139, -252.67204509254188, -81.77984056641509, -382.90652925460563, -378.8286751214822, -117.48937377909002, -285.19669114498504, -113.07724989679775, -200.55519966151655, -364.1777046533919], "lengths": [121, 67, 69, 97, 89, 69, 117, 102, 65, 109], "mean_return": -227.17302795012773, "std_return": 115.92795993041601, "capped_episodes": 0}, "advanced_pi": {"returns": [-147.14002092671632, -285.75698683091446, -135.65658618770857, -184.50006495370033, -255.4817841493041, -99.14562289083912, -170.97757736725472, -120.19091208572411, -334.3206227210014, -83.9223675777132], "lengths": [80, 54, 56, 86, 63, 56, 79, 73, 57, 89], "mean_return": -181.70925456908762, "std_return": 79.47384418901022, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-363.88921508917025, -398.19052918424586, -77.31698723409284, -36.846461016975866, -69.44283904870672, -259.7913027338352, -51.83851197763762, -509.9839051490641, 129.6091979241322, -323.0189028992285], "lengths": [834, 977, 1000, 1000, 1000, 951, 1000, 1000, 990, 894], "mean_return": -196.07094564088248, "std_return": 192.3779818151669, "capped_episodes": 0}, "advanced_pi": {"returns": [-351.11481682386085, -301.29126547549856, -40.805600934436335, -235.1834611421621, -267.8152457012337, -73.66604697543333, -324.048046862903, -149.88523046821365, -32.31695574203022, -217.19349090812034], "lengths": [973, 822, 1000, 487, 597, 1000, 845, 1000, 1000, 1000], "mean_return": -199.3320161033892, "std_return": 112.49163599377005, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [150.25009933015286, -45.320637793854345, -25.866597396954436, -3.480326023283814, -10.617576848234211, -53.16044036590801, -43.183437274974594, -97.12674875581286, -7.475308545345116, -37.51556947011876], "lengths": [877, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -17.349654314433327, "std_return": 61.64464223911188, "capped_episodes": 0}, "advanced_pi": {"returns": [-75.11035907696876, -30.561102946360702, -41.571515960636894, -8.3650687931617, -25.54521788478269, -63.94587042202575, -50.9198871043845, -103.8531182239755, -18.300499245106323, -51.65717612630654], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -46.98298157837094, "std_return": 27.245213296202774, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [-29.27349324951062, 2.2837598479415115, -5.212516181234854, 16.43788876855841, 4.0021268939018615, -48.569230804968065, -19.706525213246536, -123.05633001453302, 3.730000039103902, -39.521939119688504], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -23.88862590336759, "std_return": 38.64576854977542, "capped_episodes": 0}, "advanced_pi": {"returns": [-23.798028306368476, -0.44515280478637087, -6.377569912657012, 18.13954169722373, -6.842294540075193, -26.554201654211724, -14.844862522357712, -72.99882506817474, 2.329764088616467, -15.43444715376836], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -14.682607617655941, "std_return": 23.076529208449923, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [258.71994542938694, 297.62954875788466, 273.8815702790348, 296.7715448224943, 290.4124018864752, 258.2775307542675, 263.9504201121606, 226.8164793749435, 301.8348308778608, 257.19047411705657], "lengths": [340, 242, 265, 332, 287, 262, 282, 266, 259, 308], "mean_return": 272.5484746411565, "std_return": 22.782676055463753, "capped_episodes": 0}, "advanced_pi": {"returns": [262.0606752740491, 14.899613946951916, 277.2441680220534, 300.1601279872075, 250.0275340570984, 261.08396726481453, 261.45783509965656, 230.22405437952386, 302.57774060325096, 256.616176915235], "lengths": [310, 323, 277, 336, 399, 294, 286, 274, 256, 348], "mean_return": 241.63518935498413, "std_return": 78.37707041776866, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [192.15908770286893, 236.80604269192196, 287.7194153271119, 295.6173053657324, 254.6614960252962, 261.3013974442646, 120.9475753089782, 231.3513196307938, 262.12137214442095, 261.9875144213697], "lengths": [376, 873, 203, 303, 272, 219, 1000, 224, 315, 272], "mean_return": 240.46725260627585, "std_return": 48.535546406457335, "capped_episodes": 0}, "advanced_pi": {"returns": [208.9150780926368, 222.4254053951799, 282.7737232451335, 284.47202361985455, 273.2216581328845, 214.50865560016393, 219.62290845046886, 225.20890095136016, 208.33249203605797, 249.29895741579477], "lengths": [569, 571, 252, 416, 361, 328, 526, 259, 565, 339], "mean_return": 238.87798029395344, "std_return": 29.234727803693158, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [264.75703967427563, 32.148516895053234, 293.3597157556292, -46.91399816416087, -82.91992510035311, 271.19021056178326, 271.92475510230844, 228.91190943460765, 12.012943489527004, 272.3708262850821], "lengths": [233, 90, 198, 106, 83, 193, 234, 215, 98, 236], "mean_return": 151.68419939337525, "std_return": 145.05290642233186, "capped_episodes": 0}, "advanced_pi": {"returns": [269.20262528834724, -288.10489888895097, 292.2135445184732, -50.127785592306125, -250.109853764252, 272.98510691684385, -14.933637410500921, 232.94280697190445, 7.9520016275717325, 273.3527961336905], "lengths": [221, 76, 201, 102, 68, 194, 110, 201, 73, 223], "mean_return": 74.5372705800821, "std_return": 213.1112731738355, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [270.95789564632423, 305.03762412049133, 287.89834184765675, 318.60073795296626, 295.61732152606714, 274.404823836716, 276.79536080491744, 240.72440240808498, 309.8411764676613, 275.18199870461217], "lengths": [209, 201, 202, 247, 220, 179, 219, 183, 202, 219], "mean_return": 285.5059683315497, "std_return": 21.678662621327454, "capped_episodes": 0}, "advanced_pi": {"returns": [219.0533651699747, 278.58266770192006, 246.69472039909064, 281.37143306996836, 269.0663126842711, 147.28001548317883, 248.17195704117037, 190.5997052201419, 280.1539259692021, 245.1211540899306], "lengths": [473, 389, 681, 407, 372, 530, 403, 678, 376, 373], "mean_return": 240.6095256828849, "std_return": 41.55437805530854, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [124.64792858637048, 308.48028085180977, 283.6516089301573, 313.7364903227979, 293.69919947097566, 123.46370002032764, 268.1059886071313, 236.98701991230442, 172.98876417623921, 256.21885812892396], "lengths": [1000, 201, 196, 242, 316, 1000, 486, 185, 1000, 507], "mean_return": 238.19798390070372, "std_return": 68.79142719776554, "capped_episodes": 0}, "advanced_pi": {"returns": [125.11956871835947, 293.0075153863869, 288.08894923004186, 302.8044414871556, 296.5017922736314, 232.6765978639344, 265.81160844641175, 232.8584322883417, 310.6150238983395, 258.3027916367708], "lengths": [1000, 201, 202, 357, 212, 645, 279, 200, 203, 227], "mean_return": 260.57867212293735, "std_return": 52.26302447700055, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [274.3745101872838, 290.64756351617245, 269.16785940534146, 306.22786222673733, 287.3332962842437, 274.92664993652147, 281.2427348247162, 240.29254675204973, 306.2870204594677, 279.74735140040076], "lengths": [186, 204, 187, 249, 227, 176, 208, 172, 193, 212], "mean_return": 281.0247394992935, "std_return": 18.13440234854768, "capped_episodes": 0}, "advanced_pi": {"returns": [273.0179607504483, 301.659125060287, 230.80737831363192, 316.30283507332217, 283.0149684799361, 270.7767119692552, 271.2000059632046, 232.67808433843845, 291.06518309673066, 278.7317369337982], "lengths": [209, 223, 503, 257, 236, 163, 226, 181, 224, 219], "mean_return": 274.9253989979053, "std_return": 25.560066748785534, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [277.5890955267829, 297.7267076295824, 294.7055488886991, 310.08722670700973, 289.6149000413852, 274.1949540586229, 269.55272664671446, 237.0097595696314, 310.71398883929044, 280.2830029480004], "lengths": [322, 175, 163, 305, 210, 156, 213, 180, 230, 215], "mean_return": 284.1477910855719, "std_return": 20.727714898078435, "capped_episodes": 0}, "advanced_pi": {"returns": [239.54115421544196, 300.1497120096265, 276.92175754822813, -155.36630320230395, 288.47840640886693, 227.06635696499401, 242.89274280359794, 223.5209682847503, 283.8721365646852, 256.61201163550504], "lengths": [247, 182, 301, 124, 204, 352, 611, 324, 320, 235], "mean_return": 218.3688943233392, "std_return": 127.12787487773141, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/combined/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 10000,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 12227.437415838242,
  "final_evaluation": {
    "pi": {
      "returns": [
        277.5890955267829,
        297.7267076295824,
        294.7055488886991,
        310.08722670700973,
        289.6149000413852,
        274.1949540586229,
        269.55272664671446,
        237.0097595696314,
        310.71398883929044,
        280.2830029480004
      ],
      "lengths": [
        322,
        175,
        163,
        305,
        210,
        156,
        213,
        180,
        230,
        215
      ],
      "mean_return": 284.1477910855719,
      "std_return": 20.727714898078435,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        239.54115421544196,
        300.1497120096265,
        276.92175754822813,
        -155.36630320230395,
        288.47840640886693,
        227.06635696499401,
        242.89274280359794,
        223.5209682847503,
        283.8721365646852,
        256.61201163550504
      ],
      "lengths": [
        247,
        182,
        301,
        124,
        204,
        352,
        611,
        324,
        320,
        235
      ],
      "mean_return": 218.3688943233392,
      "std_return": 127.12787487773141,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/combined/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-312.11172799953533, -114.35325728514928, -326.4610938319412, -87.81459875957349, -27.85549628520505, -314.4206953105351, -209.1182523255667, -153.61169304600617, -256.1358421714574, -366.4180738544383], "lengths": [72, 69, 97, 116, 72, 125, 96, 67, 142, 88], "mean_return": -216.8300730869408, "std_return": 110.20749262189234, "capped_episodes": 0}, "advanced_pi": {"returns": [-88.08524223131361, -149.56784192415049, -180.11826500370904, -111.19975414117137, -118.99356282490461, -314.8691098029876, -223.84670447746115, -112.35368019435614, -259.80417954291397, -225.5671292394702], "lengths": [56, 56, 87, 65, 56, 94, 72, 58, 89, 75], "mean_return": -178.4405469382438, "std_return": 71.37135166958282, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-105.54437941938524, -198.48234550290067, -95.72829949050458, -119.94936123437763, -151.97263956736685, -135.8233178881493, -176.34843936091713, -113.6837609673081, -148.53322556235605, -128.00306423573022], "lengths": [1000, 238, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -137.40688332289955, "std_return": 30.485124608111644, "capped_episodes": 0}, "advanced_pi": {"returns": [-128.04147557034284, -141.1917167938512, -120.04762329280881, -136.7002371173732, -173.52897520861765, -166.68026468616935, -200.60324609096838, -130.8717227413849, -165.13320476148272, -150.67687119136184], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -151.34753374543612, "std_return": 23.67177262166249, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [12.770379082651246, -34.337852810299964, 240.48716568662275, -15.812348913225005, -102.29994726621592, -70.00093233638505, -231.4083857028507, -6.300989638304937, -197.31491101172753, -31.994683271526554], "lengths": [480, 1000, 654, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -43.62125061812617, "std_return": 122.19244246214564, "capped_episodes": 0}, "advanced_pi": {"returns": [-101.60689652741786, -170.37659270903063, -56.130173604834425, -127.22146863234813, -241.17690982904958, -130.99591160857864, -284.7189967017992, -101.66823637687007, -138.11600894975794, -95.15190632047147], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -144.7163101260158, "std_return": 66.42094875745498, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [-150.01588070636438, -37.085070611450874, 4.231574217344281, -136.01954037701844, -68.80724066001858, -155.1437076631709, -98.97897065574344, -79.585134496652, -47.06752026749599, -40.59059076695404], "lengths": [292, 1000, 1000, 306, 1000, 285, 1000, 65, 1000, 1000], "mean_return": -80.90620819875244, "std_return": 50.733349428831595, "capped_episodes": 0}, "advanced_pi": {"returns": [-22.28131574020498, -46.72932187088697, -18.594414634776342, -81.18136154503254, -69.003595747293, -57.58244173974961, -111.93725261106653, -30.58123439915965, -70.47706275109867, -50.097168106902124], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -55.84651691461704, "std_return": 27.289292085372843, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [9.18281735542089, -31.463801179327167, 2.779923006062944, -4.734360983553823, -101.64054912748833, -40.15232586113823, -71.69457385235559, 254.60771069178654, -40.62513805379426, 220.29582583389603], "lengths": [1000, 1000, 123, 1000, 1000, 1000, 1000, 252, 1000, 451], "mean_return": 19.6555527829509, "std_return": 113.72330060165841, "capped_episodes": 0}, "advanced_pi": {"returns": [-155.5345673047173, -54.04263355161659, -18.376197703647392, -44.69307627496614, -171.21267091377982, -235.1044280006322, -239.37248221902811, 208.88570801086348, -227.12736466125324, -164.670425685681], "lengths": [763, 588, 128, 1000, 617, 994, 840, 471, 963, 440], "mean_return": -110.12481383044583, "std_return": 131.29946734096927, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [20.834245550030573, 3.7300408364038278, 40.906893331310755, 6.409475015706043, -28.48330870875185, -14.52376314996515, -40.76632060472033, 9.245035137614932, -7.445906689317013, -6.154816389834416], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -1.6248425671522617, "std_return": 22.358350974952558, "capped_episodes": 0}, "advanced_pi": {"returns": [16.628757407887655, -8.035680824739444, 36.00840341641734, 11.9919113708977, -28.88400144667427, -28.761727167042707, -49.376872857509234, 5.958779329015041, -6.805497247094724, -10.52494271305509], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -6.180087073189774, "std_return": 23.857406307532738, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [290.0305087120892, -54.441034140161996, 306.69217423257305, 298.1395964608339, 167.4582904988707, 279.07965363957027, 127.69962413649527, -40.41730652278197, 281.54859623546497, 240.70980862712497], "lengths": [229, 1000, 352, 230, 1000, 202, 1000, 1000, 193, 261], "mean_return": 189.64999118800785, "std_return": 130.93393300984823, "capped_episodes": 0}, "advanced_pi": {"returns": [292.8637311083437, 263.7627295682686, 303.21199255709337, 155.80828398326332, 278.6482110263644, 272.81918367625997, 173.85929932746393, 304.62149234146693, 277.2393645528882, 278.96691275315345], "lengths": [219, 207, 488, 1000, 154, 204, 398, 189, 203, 342], "mean_return": 260.1801200894566, "std_return": 49.39369708402424, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [293.13557035108437, 228.51050685195185, 311.88238917074943, 302.6925143901434, 277.49442948150966, 285.0431061500179, 236.09514669779708, -6.278850978525633, 284.4618582367135, 289.4092243668475], "lengths": [212, 632, 209, 188, 211, 229, 204, 1000, 178, 196], "mean_return": 250.24458947182887, "std_return": 89.17660716304457, "capped_episodes": 0}, "advanced_pi": {"returns": [310.87397284562144, 257.30373866610273, 311.0887377025775, 301.50355345287676, 270.2665358043743, 274.1246970534204, 232.98997045122312, 270.57712877256495, 275.08078966152857, 283.2639977121513], "lengths": [195, 484, 258, 208, 207, 241, 210, 191, 239, 210], "mean_return": 278.7073122122441, "std_return": 23.115729894185375, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [303.7138375676752, 293.46265811426815, 320.50209403376607, 302.15280135685697, 277.0545206641832, 279.43521098794935, 240.15798940225417, 312.66643254626155, 280.5091458211233, 293.5777291341626], "lengths": [198, 204, 212, 215, 182, 195, 187, 185, 188, 235], "mean_return": 290.3232419628501, "std_return": 21.58043710250727, "capped_episodes": 0}, "advanced_pi": {"returns": [309.18681734138795, 287.34859711794684, 321.98731575203084, 303.2200046586905, 276.5818400076312, 278.93815238961275, 236.81733059677754, 313.75698514398334, 255.8627031776532, 283.3135708425202], "lengths": [198, 179, 228, 198, 164, 205, 169, 186, 176, 203], "mean_return": 286.70133170282344, "std_return": 25.23801535604143, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [293.74433552471635, 160.52285113907013, 323.14863004953315, 182.09339284265656, 278.4227636304462, 284.37697193366307, 238.83599716984693, 311.72166563249397, 280.1628449029374, 288.6712452427422], "lengths": [937, 1000, 223, 1000, 186, 193, 188, 179, 202, 230], "mean_return": 264.1700698068106, "std_return": 51.18880612971007, "capped_episodes": 0}, "advanced_pi": {"returns": [309.5966175453658, 284.20481307620173, 312.60646473064355, 288.38220324202973, 274.03019036404856, 281.7664095325007, 236.05088946188957, 312.20273761569945, 279.25609723452453, 285.0699739382444], "lengths": [182, 188, 238, 195, 164, 199, 186, 174, 186, 206], "mean_return": 286.31663967411475, "std_return": 21.59083419567071, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [316.63458135660574, 295.25547263053636, 318.4698865428845, 303.83602971451273, 275.0625597272799, 150.57104412344583, 247.27330429145928, 312.26169470926425, 281.18925687825526, 286.26981006130427], "lengths": [217, 185, 212, 179, 154, 1000, 185, 189, 200, 217], "mean_return": 278.6823640035548, "std_return": 47.47036989188018, "capped_episodes": 0}, "advanced_pi": {"returns": [297.597913931055, 296.56280598022903, 309.3300458446887, 303.60214642811786, 271.59881249121634, 266.27010166025576, 247.77877563497543, 285.0654823402417, 270.18971294240407, 291.67009943519827], "lengths": [170, 181, 218, 180, 145, 180, 163, 174, 199, 192], "mean_return": 283.9665896688382, "std_return": 18.437399789010122, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/combined/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 10000,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 9326.71295762062,
  "final_evaluation": {
    "pi": {
      "returns": [
        316.63458135660574,
        295.25547263053636,
        318.4698865428845,
        303.83602971451273,
        275.0625597272799,
        150.57104412344583,
        247.27330429145928,
        312.26169470926425,
        281.18925687825526,
        286.26981006130427
      ],
      "lengths": [
        217,
        185,
        212,
        179,
        154,
        1000,
        185,
        189,
        200,
        217
      ],
      "mean_return": 278.6823640035548,
      "std_return": 47.47036989188018,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        297.597913931055,
        296.56280598022903,
        309.3300458446887,
        303.60214642811786,
        271.59881249121634,
        266.27010166025576,
        247.77877563497543,
        285.0654823402417,
        270.18971294240407,
        291.67009943519827
      ],
      "lengths": [
        170,
        181,
        218,
        180,
        145,
        180,
        163,
        174,
        199,
        192
      ],
      "mean_return": 283.9665896688382,
      "std_return": 18.437399789010122,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/direct/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-333.0990263410363, -141.58959574791479, -122.79602804959926, -255.76640596542305, -337.86308649608804, -519.9139498124354, -98.20468091130257, -124.40066042887788, -117.35206965962662, -133.42067486566134], "lengths": [88, 104, 64, 79, 96, 90, 67, 110, 93, 69], "mean_return": -218.44061782779653, "std_return": 132.4723018438217, "capped_episodes": 0}, "advanced_pi": {"returns": [-485.8280443814889, -659.6851814422952, -370.69139648082034, -498.889893241455, -734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083], "lengths": [64, 75, 54, 55, 82, 63, 54, 75, 70, 55], "mean_return": -520.5321245500992, "std_return": 116.41656899510683, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-485.8280443814889, -659.6851814422952, -370.69139648082034, -498.889893241455, -734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083], "lengths": [64, 75, 54, 55, 82, 63, 54, 75, 70, 55], "mean_return": -520.5321245500992, "std_return": 116.41656899510683, "capped_episodes": 0}, "advanced_pi": {"returns": [-116.49951059040662, -201.02102197805283, -138.5447139062286, -139.6920969933061, -200.62074583638318, -151.1490367715743, -228.1477863482469, -174.49566374687325, -259.77946462443873, -133.2476914808871], "lengths": [293, 293, 303, 179, 603, 291, 458, 262, 459, 277], "mean_return": -174.31977322763979, "std_return": 44.329961833761764, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-485.8280443814889, -659.6851814422952, -370.69139648082034, -498.889893241455, -734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083], "lengths": [64, 75, 54, 55, 82, 63, 54, 75, 70, 55], "mean_return": -520.5321245500992, "std_return": 116.41656899510683, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.058144992769158, -84.2265747739968, -35.170071009589606, -29.016388168452508, -85.66536897623503, -101.61276764932403, -71.96636376528792, -89.52347469927136, -74.0837868144296, -135.4305398564784], "lengths": [1000, 1000, 1000, 1000, 225, 220, 1000, 1000, 1000, 634], "mean_return": -71.17534807058344, "std_return": 36.36817605820265, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [-572.7627621864461, -781.3745927155175, -465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527], "lengths": [61, 77, 53, 53, 81, 60, 54, 75, 70, 56], "mean_return": -584.1834241923632, "std_return": 159.2700375257006, "capped_episodes": 0}, "advanced_pi": {"returns": [-23.87630865988983, -48.2491663270303, -20.591966268155545, -85.11931966323058, 3.829558357144607, -23.763313711948754, -59.42384058181074, -52.42134935765963, -92.7339855595573, -19.815731838865684], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -42.21654236110038, "std_return": 29.318645827789474, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-572.7627621864461, -781.3745927155175, -465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527], "lengths": [61, 77, 53, 53, 81, 60, 54, 75, 70, 56], "mean_return": -584.1834241923632, "std_return": 159.2700375257006, "capped_episodes": 0}, "advanced_pi": {"returns": [-33.395522182692005, -184.87716553587487, -10.086470559814929, -97.66766484270565, -249.66316864136658, -2.97535532340377, -66.75398830730524, -104.33888210309203, -95.30424372176172, -27.920580704172867], "lengths": [1000, 152, 1000, 1000, 515, 1000, 1000, 1000, 1000, 1000], "mean_return": -87.29830419221896, "std_return": 75.01420080310194, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [-572.7627621864461, -781.3745927155175, -465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527], "lengths": [61, 77, 53, 53, 81, 60, 54, 75, 70, 56], "mean_return": -584.1834241923632, "std_return": 159.2700375257006, "capped_episodes": 0}, "advanced_pi": {"returns": [14.147008111474294, -44.659498216515736, 14.967066327731278, -27.311659177221237, 35.539735229387055, 14.298902842421786, -28.908057517999758, 0.6628035080483481, -56.309276937316874, 7.578940641553429], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -6.9994035188437405, "std_return": 28.646908098100784, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-572.7627621864461, -781.3745927155175, -465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527], "lengths": [61, 77, 53, 53, 81, 60, 54, 75, 70, 56], "mean_return": -584.1834241923632, "std_return": 159.2700375257006, "capped_episodes": 0}, "advanced_pi": {"returns": [226.8492277939704, -43.5832165469445, 273.997529709292, 269.567837716791, 7.925644759725074, 236.59423481148372, 206.96775122021097, 227.8244442079211, 160.27802523353677, 140.94795176354646], "lengths": [344, 467, 258, 314, 164, 525, 438, 279, 513, 735], "mean_return": 170.7369430669533, "std_return": 102.9199410943807, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [-572.7627621864461, -781.3745927155175, -465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527], "lengths": [61, 77, 53, 53, 81, 60, 54, 75, 70, 56], "mean_return": -584.1834241923632, "std_return": 159.2700375257006, "capped_episodes": 0}, "advanced_pi": {"returns": [241.57409810460177, 259.32844072992026, 282.09301252594094, 262.8065593659603, 299.09588144230236, 281.61705160438737, 261.8485804780632, 244.10980217786746, 78.68820836087502, 287.1070440752311], "lengths": [327, 326, 307, 250, 348, 277, 237, 342, 1000, 299], "mean_return": 249.826867886515, "std_return": 59.71722933022562, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-572.7627621864461, -781.3745927155175, -465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527], "lengths": [61, 77, 53, 53, 81, 60, 54, 75, 70, 56], "mean_return": -584.1834241923632, "std_return": 159.2700375257006, "capped_episodes": 0}, "advanced_pi": {"returns": [293.1320510021644, 119.74513363663928, 264.3719120418273, 274.33192405270444, 283.32445478885643, 285.2982185829662, 252.33920976756588, 247.844437105999, 228.90155703153573, 294.3011958978565], "lengths": [251, 1000, 338, 266, 322, 248, 245, 314, 264, 242], "mean_return": 254.35900939081154, "std_return": 49.203283345371275, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [-572.7627621864461, -781.3745927155175, -465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527], "lengths": [61, 77, 53, 53, 81, 60, 54, 75, 70, 56], "mean_return": -584.1834241923632, "std_return": 159.2700375257006, "capped_episodes": 0}, "advanced_pi": {"returns": [297.6221043216301, 267.66642123857764, 297.7413893147972, 285.801594524369, 297.2554183377982, 292.76181055222196, 261.72556754914086, 272.537989345165, 237.14217013832092, 177.05163027208818], "lengths": [226, 220, 221, 207, 281, 219, 230, 237, 216, 1000], "mean_return": 268.7306095594109, "std_return": 35.8140889534987, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-572.7627621864461, -781.3745927155175, -465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527], "lengths": [61, 77, 53, 53, 81, 60, 54, 75, 70, 56], "mean_return": -584.1834241923632, "std_return": 159.2700375257006, "capped_episodes": 0}, "advanced_pi": {"returns": [293.774354464561, 258.8853729595612, 301.8384575422165, 285.2121341282263, 314.63609854191566, 297.8064953028045, 272.4338999571652, 262.9008905990759, 237.66056985031622, 303.01143511601913], "lengths": [242, 262, 222, 222, 256, 235, 172, 253, 203, 219], "mean_return": 282.81597084618613, "std_return": 22.910385131498913, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/direct/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 10000,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 12837.048766374588,
  "final_evaluation": {
    "pi": {
      "returns": [
        -572.7627621864461,
        -781.3745927155175,
        -465.7647127333679,
        -362.08131968409884,
        -876.267163417881,
        -555.3278361048033,
        -433.2669741839339,
        -765.2163501793493,
        -516.279232780781,
        -513.4932979374527
      ],
      "lengths": [
        61,
        77,
        53,
        53,
        81,
        60,
        54,
        75,
        70,
        56
      ],
      "mean_return": -584.1834241923632,
      "std_return": 159.2700375257006,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        293.774354464561,
        258.8853729595612,
        301.8384575422165,
        285.2121341282263,
        314.63609854191566,
        297.8064953028045,
        272.4338999571652,
        262.9008905990759,
        237.66056985031622,
        303.01143511601913
      ],
      "lengths": [
        242,
        262,
        222,
        222,
        256,
        235,
        172,
        253,
        203,
        219
      ],
      "mean_return": 282.81597084618613,
      "std_return": 22.910385131498913,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/direct/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-95.04697033045139, -252.67204509254188, -81.77984056641509, -382.90652925460563, -378.8286751214822, -117.48937377909002, -285.19669114498504, -113.07724989679775, -200.55519966151655, -364.1777046533919], "lengths": [121, 67, 69, 97, 89, 69, 117, 102, 65, 109], "mean_return": -227.17302795012773, "std_return": 115.92795993041601, "capped_episodes": 0}, "advanced_pi": {"returns": [-147.14002092671632, -285.75698683091446, -135.65658618770857, -184.50006495370033, -255.4817841493041, -99.14562289083912, -170.97757736725472, -120.19091208572411, -334.3206227210014, -83.9223675777132], "lengths": [80, 54, 56, 86, 63, 56, 79, 73, 57, 89], "mean_return": -181.70925456908762, "std_return": 79.47384418901022, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-802.5428709769135, -461.0353164264703, -548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514], "lengths": [108, 76, 114, 76, 77, 124, 104, 160, 79, 244], "mean_return": -829.2000190600495, "std_return": 547.6590429564758, "capped_episodes": 0}, "advanced_pi": {"returns": [-68.31574217459209, -29.680068699469224, -50.456122463457405, -10.255368518177466, -30.124599519924068, -60.04861746851713, -61.96294572344208, -94.61358083529093, -23.50935389569271, -54.50092678234932], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -48.346732608091244, "std_return": 23.774733360492718, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-659.6851814422952, -370.69139648082034, -498.889893241455, -734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -868.0527720399858], "lengths": [75, 54, 55, 82, 63, 54, 75, 70, 55, 85], "mean_return": -558.7545973159488, "std_return": 155.07573258701836, "capped_episodes": 0}, "advanced_pi": {"returns": [75.36362638145383, 10.133103282538354, 86.05482916691103, 30.840480885149542, 157.4481035136363, -72.90018495701558, 108.19571827004953, -87.44395715190527, 129.7789596182415, -6.871216831170718], "lengths": [970, 1000, 943, 1000, 741, 1000, 874, 1000, 805, 1000], "mean_return": 43.059946217788855, "std_return": 78.70465583838157, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [-781.3745927155175, -465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253], "lengths": [77, 53, 53, 81, 60, 54, 75, 70, 56, 85], "mean_return": -613.327809984751, "std_return": 179.8493967278404, "capped_episodes": 0}, "advanced_pi": {"returns": [147.12547644449353, 101.70946758601407, -103.351961678688, 119.6980536152086, 86.42587301465055, 154.47181534489846, 104.92550611153406, 3.627907754193611, 141.72755315867744, 102.23611200259829], "lengths": [677, 1000, 1000, 1000, 1000, 813, 1000, 1000, 827, 1000], "mean_return": 85.85958033535806, "std_return": 74.9491274236031, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-781.3745927155175, -465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253], "lengths": [77, 53, 53, 81, 60, 54, 75, 70, 56, 85], "mean_return": -613.327809984751, "std_return": 179.8493967278404, "capped_episodes": 0}, "advanced_pi": {"returns": [258.7899446520073, 288.6018034354153, 258.4334760861429, 180.1055069269977, 282.23263384774816, 261.4619450263242, 263.2925932253754, 230.39647688585146, 289.2196177198746, -120.33564788795158], "lengths": [266, 293, 291, 1000, 279, 226, 288, 258, 264, 424], "mean_return": 219.21983499177858, "std_return": 117.24654408097476, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [-802.5428709769135, -461.0353164264703, -548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514], "lengths": [108, 76, 114, 76, 77, 124, 104, 160, 79, 244], "mean_return": -829.2000190600495, "std_return": 547.6590429564758, "capped_episodes": 0}, "advanced_pi": {"returns": [148.7607913932741, 284.3468346051535, 279.5541420451151, 298.6976638077579, 279.352337245639, 268.74938142405404, 268.77584137730804, 239.94718603464463, 298.48129315445885, 266.4788134731989], "lengths": [1000, 273, 229, 244, 229, 193, 230, 207, 252, 235], "mean_return": 263.3144284560604, "std_return": 41.4607398643319, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-802.5428709769135, -461.0353164264703, -548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514], "lengths": [108, 76, 114, 76, 77, 124, 104, 160, 79, 244], "mean_return": -829.2000190600495, "std_return": 547.6590429564758, "capped_episodes": 0}, "advanced_pi": {"returns": [143.55280091954228, 298.8569513878066, 286.53594644612906, 294.2059281901323, 293.02086732387914, 264.4084592089364, 268.3140020168104, 235.31064037159726, 305.5875022028216, 267.45133512125756], "lengths": [1000, 188, 204, 454, 245, 178, 197, 194, 186, 267], "mean_return": 265.7244433188913, "std_return": 45.31949289308323, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [-802.5428709769135, -461.0353164264703, -548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514], "lengths": [108, 76, 114, 76, 77, 124, 104, 160, 79, 244], "mean_return": -829.2000190600495, "std_return": 547.6590429564758, "capped_episodes": 0}, "advanced_pi": {"returns": [265.5619658844104, 301.55859682398324, 285.8839225390822, 313.4199690600439, 297.25035446691993, 264.41776478225614, 275.7557879769814, 238.72636254349067, 307.1146540047067, 266.20199212096907], "lengths": [209, 205, 210, 226, 209, 191, 226, 181, 190, 223], "mean_return": 281.58913702028434, "std_return": 22.33156508016794, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-802.5428709769135, -461.0353164264703, -548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514], "lengths": [108, 76, 114, 76, 77, 124, 104, 160, 79, 244], "mean_return": -829.2000190600495, "std_return": 547.6590429564758, "capped_episodes": 0}, "advanced_pi": {"returns": [252.4138124664267, 305.8825212237478, 291.43757773620825, 317.94662193901956, 300.829006930207, 271.3249770163703, 278.8603227147754, 241.2271693753305, 319.3904052654713, 272.58185651787653], "lengths": [247, 202, 185, 232, 216, 166, 218, 182, 173, 227], "mean_return": 285.18942711854334, "std_return": 25.204628746584447, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [-802.5428709769135, -461.0353164264703, -548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514], "lengths": [108, 76, 114, 76, 77, 124, 104, 160, 79, 244], "mean_return": -829.2000190600495, "std_return": 547.6590429564758, "capped_episodes": 0}, "advanced_pi": {"returns": [269.98582710850826, 303.73029442905823, 291.3746492324467, 316.06128176286455, 287.9480612200903, 272.2792006237863, 272.73663234504534, 234.64544262899364, 301.97369729471137, 276.6000778414402], "lengths": [227, 192, 197, 254, 242, 173, 235, 187, 202, 205], "mean_return": 282.73351644869444, "std_return": 21.78408994160743, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-802.5428709769135, -461.0353164264703, -548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514], "lengths": [108, 76, 114, 76, 77, 124, 104, 160, 79, 244], "mean_return": -829.2000190600495, "std_return": 547.6590429564758, "capped_episodes": 0}, "advanced_pi": {"returns": [274.1181885070629, 306.1083306665786, 298.1309325004596, -192.79606865942503, 308.2426790718552, 278.1756165474019, 276.9039362982614, 244.18285576804627, 306.8897930920011, 271.3459625279065], "lengths": [189, 180, 167, 157, 190, 165, 211, 168, 171, 225], "mean_return": 237.13022263201483, "std_return": 144.60093355113113, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/direct/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 10000,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 10883.105251789093,
  "final_evaluation": {
    "pi": {
      "returns": [
        -802.5428709769135,
        -461.0353164264703,
        -548.9797901330804,
        -595.6885643549698,
        -491.0484112011739,
        -633.7503261877674,
        -785.2583482849373,
        -1155.1010751786152,
        -461.5949309677155,
        -2357.0005568888514
      ],
      "lengths": [
        108,
        76,
        114,
        76,
        77,
        124,
        104,
        160,
        79,
        244
      ],
      "mean_return": -829.2000190600495,
      "std_return": 547.6590429564758,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        274.1181885070629,
        306.1083306665786,
        298.1309325004596,
        -192.79606865942503,
        308.2426790718552,
        278.1756165474019,
        276.9039362982614,
        244.18285576804627,
        306.8897930920011,
        271.3459625279065
      ],
      "lengths": [
        189,
        180,
        167,
        157,
        190,
        165,
        211,
        168,
        171,
        225
      ],
      "mean_return": 237.13022263201483,
      "std_return": 144.60093355113113,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/direct/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-312.11172799953533, -114.35325728514928, -326.4610938319412, -87.81459875957349, -27.85549628520505, -314.4206953105351, -209.1182523255667, -153.61169304600617, -256.1358421714574, -366.4180738544383], "lengths": [72, 69, 97, 116, 72, 125, 96, 67, 142, 88], "mean_return": -216.8300730869408, "std_return": 110.20749262189234, "capped_episodes": 0}, "advanced_pi": {"returns": [-88.08524223131361, -149.56784192415049, -180.11826500370904, -111.19975414117137, -118.99356282490461, -314.8691098029876, -223.84670447746115, -112.35368019435614, -259.80417954291397, -225.5671292394702], "lengths": [56, 56, 87, 65, 56, 94, 72, 58, 89, 75], "mean_return": -178.4405469382438, "std_return": 71.37135166958282, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.23227972116632, -207.53110349627968, -307.2895721258243, -186.90507762551454, -96.05008174176889, -328.3699600285547, -137.76908516182266, -227.85653036646843, -112.9666054130485, -354.5068685054308], "lengths": [55, 54, 86, 64, 56, 91, 73, 57, 89, 76], "mean_return": -215.94771641858787, "std_return": 85.19172115937229, "capped_episodes": 0}, "advanced_pi": {"returns": [-280.9680843558374, -280.54078317914184, -108.35597046831256, -97.51249030087577, -310.7426252408718, -172.8814993329779, -337.0856622831211, -274.80641699969806, -157.34510618417318, -293.25495905511093], "lengths": [922, 837, 150, 180, 892, 1000, 962, 885, 283, 912], "mean_return": -231.34935974001206, "std_return": 83.67848646923623, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253, -520.8596630697589], "lengths": [53, 53, 81, 60, 54, 75, 70, 56, 85, 75], "mean_return": -587.2763170201752, "std_return": 172.33162483554173, "capped_episodes": 0}, "advanced_pi": {"returns": [1.240428469405114, -37.096324417749315, -32.810668704224454, -7.266213349299967, -46.67530973544133, -67.94078957340297, -70.61292872268433, -3.760454421483772, -29.673005000420147, -20.522682577920637], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -31.511794803322182, "std_return": 23.819344115740282, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [-465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253, -520.8596630697589], "lengths": [53, 53, 81, 60, 54, 75, 70, 56, 85, 75], "mean_return": -587.2763170201752, "std_return": 172.33162483554173, "capped_episodes": 0}, "advanced_pi": {"returns": [-69.65191753660551, -54.826368588288005, -82.50696377226629, -64.95539963369899, -63.18370773931016, -77.53135133001305, -110.92155443679093, -61.21949189159411, -66.57890445876268, -45.66703851640058], "lengths": [1000, 1000, 207, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -69.70426979037303, "std_return": 16.941100218628904, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-461.0353164264703, -548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514, -652.412740980355], "lengths": [76, 114, 76, 77, 124, 104, 160, 79, 244, 92], "mean_return": -814.1870060603936, "std_return": 550.2357227474105, "capped_episodes": 0}, "advanced_pi": {"returns": [-37.211289330649585, -91.95955061772156, -16.089130721574943, -68.38457232968571, -100.58038300724944, -79.74807960441373, -109.34799906919865, -44.746295851557385, -73.2887597073773, -67.02047202916845], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -68.83765322685966, "std_return": 27.728496813831114, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [-461.0353164264703, -548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514, -652.412740980355], "lengths": [76, 114, 76, 77, 124, 104, 160, 79, 244, 92], "mean_return": -814.1870060603936, "std_return": 550.2357227474105, "capped_episodes": 0}, "advanced_pi": {"returns": [-21.17134326838025, -29.541577395988316, -1.1517295331229658, -15.548857235946539, -62.31525727421009, -50.02258903144283, -81.96408946640953, -20.896279426084686, -60.22664604908624, -60.405936043045955], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -40.32443047237174, "std_return": 24.738169386414455, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253, -520.8596630697589], "lengths": [53, 53, 81, 60, 54, 75, 70, 56, 85, 75], "mean_return": -587.2763170201752, "std_return": 172.33162483554173, "capped_episodes": 0}, "advanced_pi": {"returns": [5.5033967826551216, 249.08595082359759, 253.79510359074462, 32.98202530681954, -35.14673421420747, -24.718883229565595, -75.6011504334497, 264.8605130339965, -73.97518808628386, 200.1512325487697], "lengths": [1000, 270, 734, 179, 1000, 1000, 1000, 527, 1000, 733], "mean_return": 79.69362661230764, "std_return": 136.86084590427137, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [-465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253, -520.8596630697589], "lengths": [53, 53, 81, 60, 54, 75, 70, 56, 85, 75], "mean_return": -587.2763170201752, "std_return": 172.33162483554173, "capped_episodes": 0}, "advanced_pi": {"returns": [306.0526500083398, 285.4607014438599, 147.71049624690397, 302.83083964736306, 170.3799049405999, 127.82103273825084, 226.29851197176015, 310.2381335629184, 249.50563788625522, 281.77346863788136], "lengths": [216, 225, 1000, 215, 435, 1000, 230, 200, 252, 245], "mean_return": 240.80713770841325, "std_return": 65.7843176571145, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253, -520.8596630697589], "lengths": [53, 53, 81, 60, 54, 75, 70, 56, 85, 75], "mean_return": -587.2763170201752, "std_return": 172.33162483554173, "capped_episodes": 0}, "advanced_pi": {"returns": [267.8047895801254, 11.299204281778898, 310.4471081698725, 257.3162631146439, 268.3476011545067, 259.59656493201396, 239.45285824566997, 252.63251540302403, 267.9024901755769, 284.55845384465897], "lengths": [287, 1000, 264, 512, 187, 240, 192, 315, 235, 194], "mean_return": 241.9357848901871, "std_return": 79.00242534059727, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [-465.7647127333679, -362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253, -520.8596630697589], "lengths": [53, 53, 81, 60, 54, 75, 70, 56, 85, 75], "mean_return": -587.2763170201752, "std_return": 172.33162483554173, "capped_episodes": 0}, "advanced_pi": {"returns": [294.9223685726331, 296.51396294795416, 292.7227650302648, 267.91903446045603, 278.5333962235276, 276.31176220710347, 243.77697475515484, 166.74715142734505, 278.5661692934655, 288.4588696761589], "lengths": [221, 194, 341, 910, 163, 226, 181, 1000, 202, 195], "mean_return": 268.4472454594063, "std_return": 37.00840823211878, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-461.0353164264703, -548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514, -652.412740980355], "lengths": [76, 114, 76, 77, 124, 104, 160, 79, 244, 92], "mean_return": -814.1870060603936, "std_return": 550.2357227474105, "capped_episodes": 0}, "advanced_pi": {"returns": [275.3791363193072, 291.35345274642316, 310.34561751059186, 279.21488940188624, 273.5515292027854, 275.8249537057801, 245.72888033804915, 165.74044863710938, 277.63070795397186, 294.88725676430977], "lengths": [251, 189, 259, 251, 159, 228, 182, 1000, 205, 196], "mean_return": 268.9656872580214, "std_return": 37.90801770176511, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/direct/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 10000,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 7027.155439853668,
  "final_evaluation": {
    "pi": {
      "returns": [
        -461.0353164264703,
        -548.9797901330804,
        -595.6885643549698,
        -491.0484112011739,
        -633.7503261877674,
        -785.2583482849373,
        -1155.1010751786152,
        -461.5949309677155,
        -2357.0005568888514,
        -652.412740980355
      ],
      "lengths": [
        76,
        114,
        76,
        77,
        124,
        104,
        160,
        79,
        244,
        92
      ],
      "mean_return": -814.1870060603936,
      "std_return": 550.2357227474105,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        275.3791363193072,
        291.35345274642316,
        310.34561751059186,
        279.21488940188624,
        273.5515292027854,
        275.8249537057801,
        245.72888033804915,
        165.74044863710938,
        277.63070795397186,
        294.88725676430977
      ],
      "lengths": [
        251,
        189,
        259,
        251,
        159,
        228,
        182,
        1000,
        205,
        196
      ],
      "mean_return": 268.9656872580214,
      "std_return": 37.90801770176511,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/direct/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-201.78723620340116, -369.6082277673531, -242.425396494921, -88.53906678283464, -195.59276020768263, -173.02635682406094, -210.49000095381885, -193.3248177597011, -267.7575031744042, -104.69927222568023], "lengths": [63, 92, 97, 72, 118, 103, 84, 123, 91, 113], "mean_return": -204.72506383938577, "std_return": 75.72664265344504, "capped_episodes": 0}, "advanced_pi": {"returns": [-362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253, -520.8596630697589, -811.2982950055942], "lengths": [53, 81, 60, 54, 75, 70, 56, 85, 75, 78], "mean_return": -621.8296752473977, "std_return": 179.01489328570884, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-362.08131968409884, -876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253, -520.8596630697589, -811.2982950055942], "lengths": [53, 81, 60, 54, 75, 70, 56, 85, 75, 78], "mean_return": -621.8296752473977, "std_return": 179.01489328570884, "capped_episodes": 0}, "advanced_pi": {"returns": [-275.6079287334244, -175.98899730677908, -199.4618561803925, -328.04942905174687, -250.28561113786628, -99.47835478085673, -69.17346138972192, -294.31141168230346, -257.1809965218347, -320.1639378331489], "lengths": [757, 438, 459, 811, 506, 1000, 1000, 848, 720, 971], "mean_return": -226.97019846180746, "std_return": 84.71636483488595, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-498.889893241455, -734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -868.0527720399858, -688.1171417119598, -685.01560477456], "lengths": [55, 82, 63, 54, 75, 70, 55, 85, 71, 77], "mean_return": -593.030214172289, "std_return": 146.92120638009064, "capped_episodes": 0}, "advanced_pi": {"returns": [-163.3791269627251, -464.93017154644747, -308.63544901554906, -465.58790352716755, -383.13661980137647, -254.2534950418619, -316.15064491783176, -200.06203324012387, -194.99527905359562, -356.14341376525067], "lengths": [142, 108, 145, 226, 175, 280, 173, 270, 113, 214], "mean_return": -310.727413687193, "std_return": 102.78196840660364, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [-498.889893241455, -734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -868.0527720399858, -688.1171417119598, -685.01560477456], "lengths": [55, 82, 63, 54, 75, 70, 55, 85, 71, 77], "mean_return": -593.030214172289, "std_return": 146.92120638009064, "capped_episodes": 0}, "advanced_pi": {"returns": [-30.169965609551515, -0.6884748438194863, -16.1665691476335, -60.218124099982035, -61.324963633364014, -75.96395309068055, -10.818194241181516, -48.953814828698775, -29.01284954163402, -44.39693496997813], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -37.77138440065235, "std_return": 23.214483356673398, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -436.13121894738737, -2357.0005568888514, -652.412740980355, -982.7175222783775], "lengths": [114, 76, 77, 124, 104, 160, 79, 244, 92, 141], "mean_return": -863.8088554435515, "std_return": 540.8568805394347, "capped_episodes": 0}, "advanced_pi": {"returns": [-62.45842381475403, -91.49599330021155, -38.323288148708365, -291.82573889665747, -69.15831327309789, -219.21890198969876, -98.23935074294445, -25.124506971115185, -61.98757902431501, -203.35287024053463], "lengths": [1000, 120, 1000, 683, 134, 1000, 1000, 1000, 1000, 369], "mean_return": -116.11849664020374, "std_return": 85.07955990151815, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [-548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514, -652.412740980355, -982.7175222783775], "lengths": [114, 76, 77, 124, 104, 160, 79, 244, 92, 141], "mean_return": -866.3552266455843, "std_return": 538.8937457874981, "capped_episodes": 0}, "advanced_pi": {"returns": [-114.93448735412021, -229.99892948314238, -41.062646196919246, -49.65053116875854, -52.287434104597125, -77.8686151975162, -50.376647783281435, -43.972602934613214, -64.71835294696868, -69.5774006239418], "lengths": [411, 159, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -79.44476477938589, "std_return": 54.262719182473646, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514, -652.412740980355, -982.7175222783775], "lengths": [114, 76, 77, 124, 104, 160, 79, 244, 92, 141], "mean_return": -866.3552266455843, "std_return": 538.8937457874981, "capped_episodes": 0}, "advanced_pi": {"returns": [-40.168048997054264, -2.9699910842734143, -25.2697552621604, -59.02479970400825, -46.141229010894016, -92.31925443060055, -20.851178046380625, -48.67269376238436, -22.776393150676018, -64.01355451482308], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -42.220689796325495, "std_return": 24.47667010327504, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [-548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514, -652.412740980355, -982.7175222783775], "lengths": [114, 76, 77, 124, 104, 160, 79, 244, 92, 141], "mean_return": -866.3552266455843, "std_return": 538.8937457874981, "capped_episodes": 0}, "advanced_pi": {"returns": [256.141786434495, -53.690250669658184, -250.70949027042485, -71.24489743489998, 31.106700112926916, 171.32844601804072, 283.4189410222535, 199.69242453256942, 280.8715933706514, -75.03836072587244], "lengths": [277, 280, 159, 1000, 1000, 320, 300, 330, 240, 1000], "mean_return": 77.18768923900815, "std_return": 176.6032217407577, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514, -652.412740980355, -982.7175222783775], "lengths": [114, 76, 77, 124, 104, 160, 79, 244, 92, 141], "mean_return": -866.3552266455843, "std_return": 538.8937457874981, "capped_episodes": 0}, "advanced_pi": {"returns": [283.6086531039542, 277.0367389058308, 257.48935683266654, 207.93025572254902, 259.53633187474065, 226.47937004720805, 285.4039639269536, 233.20328411660262, 269.5884423902582, 256.3817874354179], "lengths": [235, 478, 489, 563, 286, 255, 376, 467, 308, 284], "mean_return": 255.66581843561818, "std_return": 24.43283026864575, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [-548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514, -652.412740980355, -982.7175222783775], "lengths": [114, 76, 77, 124, 104, 160, 79, 244, 92, 141], "mean_return": -866.3552266455843, "std_return": 538.8937457874981, "capped_episodes": 0}, "advanced_pi": {"returns": [275.93285577996585, 303.8120586580696, -90.06559711190589, 266.19631364944735, 277.79877315118597, 237.66878750084072, 308.26193825766256, 274.2803286411542, 230.98884690737034, 260.88865039765983], "lengths": [225, 308, 90, 175, 251, 196, 209, 216, 230, 226], "mean_return": 234.5762955831451, "std_return": 110.67297775415362, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-548.9797901330804, -595.6885643549698, -491.0484112011739, -633.7503261877674, -785.2583482849373, -1155.1010751786152, -461.5949309677155, -2357.0005568888514, -652.412740980355, -982.7175222783775], "lengths": [114, 76, 77, 124, 104, 160, 79, 244, 92, 141], "mean_return": -866.3552266455843, "std_return": 538.8937457874981, "capped_episodes": 0}, "advanced_pi": {"returns": [284.51265166780627, -171.7855518116607, 283.25794974693474, 272.28439399063126, 134.90551718872, 241.73791458738793, 231.29928683912507, 276.37928756364465, 276.6236860836159, 131.43133107930964], "lengths": [212, 253, 402, 179, 1000, 199, 241, 215, 265, 1000], "mean_return": 196.06464669355145, "std_return": 134.43755886676564, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/direct/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 10000,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 13244.791425943375,
  "final_evaluation": {
    "pi": {
      "returns": [
        -548.9797901330804,
        -595.6885643549698,
        -491.0484112011739,
        -633.7503261877674,
        -785.2583482849373,
        -1155.1010751786152,
        -461.5949309677155,
        -2357.0005568888514,
        -652.412740980355,
        -982.7175222783775
      ],
      "lengths": [
        114,
        76,
        77,
        124,
        104,
        160,
        79,
        244,
        92,
        141
      ],
      "mean_return": -866.3552266455843,
      "std_return": 538.8937457874981,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        284.51265166780627,
        -171.7855518116607,
        283.25794974693474,
        272.28439399063126,
        134.90551718872,
        241.73791458738793,
        231.29928683912507,
        276.37928756364465,
        276.6236860836159,
        131.43133107930964
      ],
      "lengths": [
        212,
        253,
        402,
        179,
        1000,
        199,
        241,
        215,
        265,
        1000
      ],
      "mean_return": 196.06464669355145,
      "std_return": 134.43755886676564,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/LunarLander-v3/direct/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-117.60162429270251, -103.60805073816648, -97.96215113040255, -293.84818709023136, -128.84238397519357, -88.59144491064693, -280.83439293626634, -347.0365148281858, -360.38820114364364, -123.02902086814858], "lengths": [118, 91, 60, 106, 103, 72, 125, 94, 123, 76], "mean_return": -194.1741971913588, "std_return": 105.9428242847707, "capped_episodes": 0}, "advanced_pi": {"returns": [-786.1349654427204, -549.8859666254568, -105.58547638215902, -721.1686299947385, -127.57405652218281, -502.97445524016905, -783.2792964560757, -114.34968763063529, -748.065906128397, -129.80822090774225], "lengths": [79, 60, 56, 76, 73, 56, 84, 75, 77, 62], "mean_return": -456.88266613302767, "std_return": 289.22500993739993, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.001, "policies": {"pi": {"returns": [-876.267163417881, -555.3278361048033, -433.2669741839339, -765.2163501793493, -516.279232780781, -513.4932979374527, -864.2066201103253, -520.8596630697589, -811.2982950055942, -446.99215509198484], "lengths": [81, 60, 54, 75, 70, 56, 85, 75, 78, 61], "mean_return": -630.3207587881864, "std_return": 168.17885878439867, "capped_episodes": 0}, "advanced_pi": {"returns": [-26.265201988686, -45.73353720507488, -84.10204333848476, -72.62636358093886, -117.12281143964006, -29.310348874509017, -72.23866052879555, -68.20909741696217, -83.43100351483442, -42.28860377263682], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -64.13276716605625, "std_return": 26.825089581157417, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -868.0527720399858, -688.1171417119598, -685.01560477456, -556.0965144517802], "lengths": [82, 63, 54, 75, 70, 55, 85, 71, 77, 59], "mean_return": -598.7508762933219, "std_return": 144.2334383008552, "capped_episodes": 0}, "advanced_pi": {"returns": [12.50118223008495, 3.63732542468967, -38.22241378101436, -31.312780750281433, -71.94208282989821, -18.132260858277196, -55.02320479241547, -15.47314749608253, -37.054895625031214, -2.8605376776533955], "lengths": [254, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": -25.388281615587914, "std_return": 25.13556425350455, "capped_episodes": 0}}}
{"type": "evaluation", "step": 150000, "alpha": 0.001, "policies": {"pi": {"returns": [-734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -868.0527720399858, -688.1171417119598, -685.01560477456, -556.0965144517802], "lengths": [82, 63, 54, 75, 70, 55, 85, 71, 77, 59], "mean_return": -598.7508762933219, "std_return": 144.2334383008552, "capped_episodes": 0}, "advanced_pi": {"returns": [104.0775678549749, 159.30371751746435, -83.11805279623474, -62.497402464008964, 80.98030391869432, -97.62872364677912, -63.70556913301132, -63.72745389935844, -77.51827547674, 142.7055449874559], "lengths": [1000, 706, 1000, 1000, 925, 1000, 1000, 1000, 1000, 662], "mean_return": 3.887165686245692, "std_return": 98.71979072907685, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -868.0527720399858, -688.1171417119598, -685.01560477456, -556.0965144517802], "lengths": [82, 63, 54, 75, 70, 55, 85, 71, 77, 59], "mean_return": -598.7508762933219, "std_return": 144.2334383008552, "capped_episodes": 0}, "advanced_pi": {"returns": [243.2467324551357, 205.7787801836946, 234.95663000062262, 197.95431379149755, 199.21331021890438, 219.63297349280276, 257.1530930915576, 234.0139961373893, 201.2061232271846, 240.9235072764721], "lengths": [378, 400, 380, 345, 340, 384, 293, 260, 347, 312], "mean_return": 223.40794598752615, "std_return": 20.337635853673383, "capped_episodes": 0}}}
{"type": "evaluation", "step": 250000, "alpha": 0.001, "policies": {"pi": {"returns": [-734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -868.0527720399858, -688.1171417119598, -685.01560477456, -556.0965144517802], "lengths": [82, 63, 54, 75, 70, 55, 85, 71, 77, 59], "mean_return": -598.7508762933219, "std_return": 144.2334383008552, "capped_episodes": 0}, "advanced_pi": {"returns": [278.9149489483377, 268.01104014940086, 231.56254524993471, 29.864651231726786, 228.799290584938, 79.12911563081005, 261.63439827634824, 290.64289848146245, 86.62419903063763, 294.14861992374017], "lengths": [401, 418, 910, 1000, 233, 960, 256, 210, 1000, 214], "mean_return": 204.93317075073364, "std_return": 94.72279502722813, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -868.0527720399858, -688.1171417119598, -685.01560477456, -556.0965144517802], "lengths": [82, 63, 54, 75, 70, 55, 85, 71, 77, 59], "mean_return": -598.7508762933219, "std_return": 144.2334383008552, "capped_episodes": 0}, "advanced_pi": {"returns": [-46.197018814597016, -119.34633328727435, 130.07829244269044, -197.23717712345254, 222.84020281069093, 306.5429861627306, 252.7660950143818, 50.94246128806017, 213.9181382860475, 281.7564750185628], "lengths": [101, 72, 1000, 574, 236, 217, 263, 135, 471, 208], "mean_return": 109.60641217978404, "std_return": 169.50657648583845, "capped_episodes": 0}}}
{"type": "evaluation", "step": 350000, "alpha": 0.001, "policies": {"pi": {"returns": [-734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -868.0527720399858, -688.1171417119598, -685.01560477456, -556.0965144517802], "lengths": [82, 63, 54, 75, 70, 55, 85, 71, 77, 59], "mean_return": -598.7508762933219, "std_return": 144.2334383008552, "capped_episodes": 0}, "advanced_pi": {"returns": [290.5682094003272, 275.14809072110666, 269.8126348376868, 268.83594496174635, 233.8473050278937, 303.11399705192434, 272.16615472586255, 273.62519726394197, 258.5066037199258, 279.91092908191615], "lengths": [290, 284, 210, 247, 224, 239, 229, 217, 246, 230], "mean_return": 272.5535066792331, "std_return": 17.42829122878425, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -868.0527720399858, -688.1171417119598, -685.01560477456, -556.0965144517802], "lengths": [82, 63, 54, 75, 70, 55, 85, 71, 77, 59], "mean_return": -598.7508762933219, "std_return": 144.2334383008552, "capped_episodes": 0}, "advanced_pi": {"returns": [283.7462690237703, 291.2089921856385, 141.0391625515442, 268.67027132378644, 229.9596827895963, 302.03326088591734, 261.19367737386546, 287.06776479233423, 263.92870207686, 297.1715390458724], "lengths": [362, 248, 1000, 248, 223, 225, 246, 215, 236, 224], "mean_return": 262.60193220491857, "std_return": 45.2741679939537, "capped_episodes": 0}}}
{"type": "evaluation", "step": 450000, "alpha": 0.001, "policies": {"pi": {"returns": [-734.074518925376, -468.7459882542521, -429.06207515104126, -647.7041692120155, -528.507067293738, -382.1329111185083, -866.0576394932159, -688.1171417119598, -685.01560477456, -556.0965144517802], "lengths": [82, 63, 54, 75, 70, 55, 85, 71, 77, 59], "mean_return": -598.5513630386448, "std_return": 143.86168488695495, "capped_episodes": 0}, "advanced_pi": {"returns": [219.3755937720431, 277.63690427171616, 266.96498029628276, 264.8406197668705, 238.55498256461885, 299.3504924423189, 272.1698612329338, 294.1302817007782, 267.50939612874953, 302.5407075708922], "lengths": [780, 373, 187, 253, 201, 220, 225, 190, 231, 184], "mean_return": 270.3073819747204, "std_return": 24.816040382586504, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-752.0542596231353, -489.1655186992859, -428.4787115518308, -561.1035012282236, -647.3158437752035, -384.2956588366003, -769.7189614148427, -454.55062155225187, -496.5662940434231, -569.3755755341517], "lengths": [83, 63, 53, 74, 67, 55, 83, 73, 77, 57], "mean_return": -555.262494625895, "std_return": 125.17444330877656, "capped_episodes": 0}, "advanced_pi": {"returns": [-383.53177150406407, 303.03544727047984, 274.33277559648695, 275.77163305147207, 238.1076052568696, 309.6520925005823, 266.83296969381274, 276.4942828453252, 121.6628762109506, 293.02962517819805], "lengths": [87, 199, 183, 222, 187, 201, 236, 196, 1000, 214], "mean_return": 197.53875361001133, "std_return": 200.2290599670194, "capped_episodes": 0}}}


==> anc/supplementary/results/LunarLander-v3/direct/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "LunarLander-v3",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 10000,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 50000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 5000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 7661.337319135666,
  "final_evaluation": {
    "pi": {
      "returns": [
        -752.0542596231353,
        -489.1655186992859,
        -428.4787115518308,
        -561.1035012282236,
        -647.3158437752035,
        -384.2956588366003,
        -769.7189614148427,
        -454.55062155225187,
        -496.5662940434231,
        -569.3755755341517
      ],
      "lengths": [
        83,
        63,
        53,
        74,
        67,
        55,
        83,
        73,
        77,
        57
      ],
      "mean_return": -555.262494625895,
      "std_return": 125.17444330877656,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -383.53177150406407,
        303.03544727047984,
        274.33277559648695,
        275.77163305147207,
        238.1076052568696,
        309.6520925005823,
        266.83296969381274,
        276.4942828453252,
        121.6628762109506,
        293.02962517819805
      ],
      "lengths": [
        87,
        199,
        183,
        222,
        187,
        201,
        236,
        196,
        1000,
        214
      ],
      "mean_return": 197.53875361001133,
      "std_return": 200.2290599670194,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/chasing/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-146.0, -149.0, -152.0, -136.0, -161.0, -140.0, -155.0, -158.0, -150.0, -84.0], "lengths": [146, 149, 152, 136, 161, 140, 155, 158, 150, 84], "mean_return": -143.1, "std_return": 20.992617750056805, "capped_episodes": 0}, "advanced_pi": {"returns": [-146.0, -148.0, -151.0, -137.0, -163.0, -139.0, -154.0, -154.0, -151.0, -84.0], "lengths": [146, 148, 151, 137, 163, 139, 154, 154, 151, 84], "mean_return": -142.7, "std_return": 20.82330425268766, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/chasing/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 3814.5833275318146,
  "final_evaluation": {
    "pi": {
      "returns": [
        -146.0,
        -149.0,
        -152.0,
        -136.0,
        -161.0,
        -140.0,
        -155.0,
        -158.0,
        -150.0,
        -84.0
      ],
      "lengths": [
        146,
        149,
        152,
        136,
        161,
        140,
        155,
        158,
        150,
        84
      ],
      "mean_return": -143.1,
      "std_return": 20.992617750056805,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -146.0,
        -148.0,
        -151.0,
        -137.0,
        -163.0,
        -139.0,
        -154.0,
        -154.0,
        -151.0,
        -84.0
      ],
      "lengths": [
        146,
        148,
        151,
        137,
        163,
        139,
        154,
        154,
        151,
        84
      ],
      "mean_return": -142.7,
      "std_return": 20.82330425268766,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/chasing/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-143.0, -104.0, -140.0, -87.0, -111.0, -93.0, -92.0, -160.0, -85.0, -115.0], "lengths": [143, 104, 140, 87, 111, 93, 92, 160, 85, 115], "mean_return": -113.0, "std_return": 24.955961211702505, "capped_episodes": 0}, "advanced_pi": {"returns": [-146.0, -102.0, -143.0, -87.0, -107.0, -92.0, -90.0, -165.0, -83.0, -143.0], "lengths": [146, 102, 143, 87, 107, 92, 90, 165, 83, 143], "mean_return": -115.8, "std_return": 28.66635658747027, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-107.0, -107.0, -107.0, -89.0, -107.0, -94.0, -91.0, -108.0, -85.0, -105.0], "lengths": [107, 107, 107, 89, 107, 94, 91, 108, 85, 105], "mean_return": -100.0, "std_return": 8.648699324175862, "capped_episodes": 0}, "advanced_pi": {"returns": [-106.0, -100.0, -106.0, -87.0, -106.0, -92.0, -91.0, -111.0, -84.0, -105.0], "lengths": [106, 100, 106, 87, 106, 92, 91, 111, 84, 105], "mean_return": -98.8, "std_return": 8.997777503361593, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-118.0, -101.0, -111.0, -87.0, -113.0, -92.0, -90.0, -154.0, -84.0, -110.0], "lengths": [118, 101, 111, 87, 113, 92, 90, 154, 84, 110], "mean_return": -106.0, "std_return": 19.6468827043885, "capped_episodes": 0}, "advanced_pi": {"returns": [-118.0, -101.0, -112.0, -87.0, -112.0, -91.0, -90.0, -154.0, -84.0, -111.0], "lengths": [118, 101, 112, 87, 112, 91, 90, 154, 84, 111], "mean_return": -106.0, "std_return": 19.738287666360524, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-107.0, -108.0, -113.0, -87.0, -108.0, -94.0, -92.0, -157.0, -83.0, -114.0], "lengths": [107, 108, 113, 87, 108, 94, 92, 157, 83, 114], "mean_return": -106.3, "std_return": 19.879889335708082, "capped_episodes": 0}, "advanced_pi": {"returns": [-104.0, -108.0, -111.0, -87.0, -111.0, -94.0, -92.0, -155.0, -83.0, -112.0], "lengths": [104, 108, 111, 87, 111, 94, 92, 155, 83, 112], "mean_return": -105.7, "std_return": 19.297927349847704, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/chasing/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 3843.8489813804626,
  "final_evaluation": {
    "pi": {
      "returns": [
        -107.0,
        -108.0,
        -113.0,
        -87.0,
        -108.0,
        -94.0,
        -92.0,
        -157.0,
        -83.0,
        -114.0
      ],
      "lengths": [
        107,
        108,
        113,
        87,
        108,
        94,
        92,
        157,
        83,
        114
      ],
      "mean_return": -106.3,
      "std_return": 19.879889335708082,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -104.0,
        -108.0,
        -111.0,
        -87.0,
        -111.0,
        -94.0,
        -92.0,
        -155.0,
        -83.0,
        -112.0
      ],
      "lengths": [
        104,
        108,
        111,
        87,
        111,
        94,
        92,
        155,
        83,
        112
      ],
      "mean_return": -105.7,
      "std_return": 19.297927349847704,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/chasing/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/chasing/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 3346.7701807022095,
  "final_evaluation": {
    "pi": {
      "returns": [
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -200.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -200.0,
      "std_return": 0.0,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/chasing/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-114.0, -87.0, -112.0, -93.0, -91.0, -150.0, -83.0, -116.0, -87.0, -112.0], "lengths": [114, 87, 112, 93, 91, 150, 83, 116, 87, 112], "mean_return": -104.5, "std_return": 19.479476378999514, "capped_episodes": 0}, "advanced_pi": {"returns": [-114.0, -87.0, -114.0, -92.0, -90.0, -153.0, -83.0, -114.0, -86.0, -114.0], "lengths": [114, 87, 114, 92, 90, 153, 83, 114, 86, 114], "mean_return": -104.7, "std_return": 20.46973375498568, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-105.0, -87.0, -105.0, -180.0, -94.0, -103.0, -83.0, -107.0, -86.0, -106.0], "lengths": [105, 87, 105, 180, 94, 103, 83, 107, 86, 106], "mean_return": -105.6, "std_return": 26.306653150866605, "capped_episodes": 0}, "advanced_pi": {"returns": [-106.0, -87.0, -105.0, -97.0, -133.0, -105.0, -83.0, -106.0, -86.0, -106.0], "lengths": [106, 87, 105, 97, 133, 105, 83, 106, 86, 106], "mean_return": -101.4, "std_return": 13.749181793837769, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-107.0, -87.0, -105.0, -92.0, -91.0, -103.0, -83.0, -105.0, -86.0, -104.0], "lengths": [107, 87, 105, 92, 91, 103, 83, 105, 86, 104], "mean_return": -96.3, "std_return": 8.866228059327145, "capped_episodes": 0}, "advanced_pi": {"returns": [-105.0, -87.0, -105.0, -94.0, -90.0, -103.0, -83.0, -106.0, -86.0, -103.0], "lengths": [105, 87, 105, 94, 90, 103, 83, 106, 86, 103], "mean_return": -96.2, "std_return": 8.657944328765346, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-106.0, -87.0, -105.0, -92.0, -91.0, -103.0, -84.0, -105.0, -87.0, -105.0], "lengths": [106, 87, 105, 92, 91, 103, 84, 105, 87, 105], "mean_return": -96.5, "std_return": 8.58195781858662, "capped_episodes": 0}, "advanced_pi": {"returns": [-107.0, -87.0, -106.0, -92.0, -90.0, -105.0, -85.0, -112.0, -86.0, -105.0], "lengths": [107, 87, 106, 92, 90, 105, 85, 112, 86, 105], "mean_return": -97.5, "std_return": 9.851395840184273, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-106.0, -87.0, -107.0, -94.0, -92.0, -103.0, -83.0, -106.0, -87.0, -105.0], "lengths": [106, 87, 107, 94, 92, 103, 83, 106, 87, 105], "mean_return": -97.0, "std_return": 8.899438184514796, "capped_episodes": 0}, "advanced_pi": {"returns": [-107.0, -87.0, -107.0, -92.0, -90.0, -102.0, -83.0, -108.0, -86.0, -110.0], "lengths": [107, 87, 107, 92, 90, 102, 83, 108, 86, 110], "mean_return": -97.2, "std_return": 10.02796090937734, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/chasing/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 3619.124974012375,
  "final_evaluation": {
    "pi": {
      "returns": [
        -106.0,
        -87.0,
        -107.0,
        -94.0,
        -92.0,
        -103.0,
        -83.0,
        -106.0,
        -87.0,
        -105.0
      ],
      "lengths": [
        106,
        87,
        107,
        94,
        92,
        103,
        83,
        106,
        87,
        105
      ],
      "mean_return": -97.0,
      "std_return": 8.899438184514796,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -107.0,
        -87.0,
        -107.0,
        -92.0,
        -90.0,
        -102.0,
        -83.0,
        -108.0,
        -86.0,
        -110.0
      ],
      "lengths": [
        107,
        87,
        107,
        92,
        90,
        102,
        83,
        108,
        86,
        110
      ],
      "mean_return": -97.2,
      "std_return": 10.02796090937734,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/chasing/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-88.0, -151.0, -179.0, -95.0, -161.0, -85.0, -152.0, -88.0, -153.0, -158.0], "lengths": [88, 151, 179, 95, 161, 85, 152, 88, 153, 158], "mean_return": -131.0, "std_return": 35.16816742453322, "capped_episodes": 0}, "advanced_pi": {"returns": [-90.0, -152.0, -183.0, -94.0, -160.0, -85.0, -151.0, -89.0, -154.0, -157.0], "lengths": [90, 152, 183, 94, 160, 85, 151, 89, 154, 157], "mean_return": -131.5, "std_return": 35.38149233709624, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-87.0, -107.0, -92.0, -91.0, -152.0, -83.0, -109.0, -87.0, -107.0, -151.0], "lengths": [87, 107, 92, 91, 152, 83, 109, 87, 107, 151], "mean_return": -106.6, "std_return": 24.12550517605797, "capped_episodes": 0}, "advanced_pi": {"returns": [-88.0, -107.0, -92.0, -91.0, -152.0, -84.0, -108.0, -87.0, -106.0, -105.0], "lengths": [88, 107, 92, 91, 152, 84, 108, 87, 106, 105], "mean_return": -102.0, "std_return": 18.846750383023593, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-88.0, -112.0, -94.0, -91.0, -104.0, -84.0, -112.0, -88.0, -107.0, -105.0], "lengths": [88, 112, 94, 91, 104, 84, 112, 88, 107, 105], "mean_return": -98.5, "std_return": 10.0821624664553, "capped_episodes": 0}, "advanced_pi": {"returns": [-88.0, -114.0, -92.0, -91.0, -104.0, -83.0, -114.0, -87.0, -105.0, -104.0], "lengths": [88, 114, 92, 91, 104, 83, 114, 87, 105, 104], "mean_return": -98.2, "std_return": 10.78702924812944, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-88.0, -108.0, -93.0, -93.0, -158.0, -86.0, -109.0, -88.0, -109.0, -112.0], "lengths": [88, 108, 93, 93, 158, 86, 109, 88, 109, 112], "mean_return": -104.4, "std_return": 20.30369424513677, "capped_episodes": 0}, "advanced_pi": {"returns": [-91.0, -107.0, -93.0, -92.0, -163.0, -85.0, -108.0, -90.0, -106.0, -107.0], "lengths": [91, 107, 93, 92, 163, 85, 108, 90, 106, 107], "mean_return": -104.2, "std_return": 21.235818797494012, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-88.0, -105.0, -95.0, -93.0, -104.0, -87.0, -110.0, -94.0, -104.0, -104.0], "lengths": [88, 105, 95, 93, 104, 87, 110, 94, 104, 104], "mean_return": -98.4, "std_return": 7.552483035399682, "capped_episodes": 0}, "advanced_pi": {"returns": [-89.0, -106.0, -94.0, -93.0, -104.0, -86.0, -119.0, -88.0, -105.0, -104.0], "lengths": [89, 106, 94, 93, 104, 86, 119, 88, 105, 104], "mean_return": -98.8, "std_return": 9.927738916792686, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/chasing/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 3233.8733818531036,
  "final_evaluation": {
    "pi": {
      "returns": [
        -88.0,
        -105.0,
        -95.0,
        -93.0,
        -104.0,
        -87.0,
        -110.0,
        -94.0,
        -104.0,
        -104.0
      ],
      "lengths": [
        88,
        105,
        95,
        93,
        104,
        87,
        110,
        94,
        104,
        104
      ],
      "mean_return": -98.4,
      "std_return": 7.552483035399682,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -89.0,
        -106.0,
        -94.0,
        -93.0,
        -104.0,
        -86.0,
        -119.0,
        -88.0,
        -105.0,
        -104.0
      ],
      "lengths": [
        89,
        106,
        94,
        93,
        104,
        86,
        119,
        88,
        105,
        104
      ],
      "mean_return": -98.8,
      "std_return": 9.927738916792686,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/combined/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-115.0, -117.0, -156.0, -112.0, -87.0, -111.0, -96.0, -97.0, -115.0, -86.0], "lengths": [115, 117, 156, 112, 87, 111, 96, 97, 115, 86], "mean_return": -109.2, "std_return": 19.192706948213427, "capped_episodes": 0}, "advanced_pi": {"returns": [-116.0, -116.0, -113.0, -110.0, -87.0, -111.0, -92.0, -90.0, -115.0, -84.0], "lengths": [116, 116, 113, 110, 87, 111, 92, 90, 115, 84], "mean_return": -103.4, "std_return": 12.650691680694775, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-104.0, -103.0, -103.0, -105.0, -88.0, -105.0, -96.0, -90.0, -103.0, -83.0], "lengths": [104, 103, 103, 105, 88, 105, 96, 90, 103, 83], "mean_return": -98.0, "std_return": 7.758865896508329, "capped_episodes": 0}, "advanced_pi": {"returns": [-103.0, -103.0, -103.0, -106.0, -87.0, -106.0, -102.0, -101.0, -103.0, -83.0], "lengths": [103, 103, 103, 106, 87, 106, 102, 101, 103, 83], "mean_return": -99.7, "std_return": 7.550496672405068, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-105.0, -105.0, -109.0, -104.0, -88.0, -105.0, -93.0, -91.0, -104.0, -84.0], "lengths": [105, 105, 109, 104, 88, 105, 93, 91, 104, 84], "mean_return": -98.8, "std_return": 8.388086790204307, "capped_episodes": 0}, "advanced_pi": {"returns": [-106.0, -105.0, -102.0, -106.0, -87.0, -105.0, -92.0, -91.0, -104.0, -84.0], "lengths": [106, 105, 102, 106, 87, 105, 92, 91, 104, 84], "mean_return": -98.2, "std_return": 8.24378553820998, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-103.0, -103.0, -101.0, -104.0, -87.0, -103.0, -92.0, -90.0, -102.0, -83.0], "lengths": [103, 103, 101, 104, 87, 103, 92, 90, 102, 83], "mean_return": -96.8, "std_return": 7.533923280734945, "capped_episodes": 0}, "advanced_pi": {"returns": [-103.0, -103.0, -101.0, -104.0, -87.0, -104.0, -91.0, -90.0, -102.0, -83.0], "lengths": [103, 103, 101, 104, 87, 104, 91, 90, 102, 83], "mean_return": -96.8, "std_return": 7.691553809211764, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-103.0, -105.0, -100.0, -117.0, -88.0, -117.0, -92.0, -91.0, -107.0, -83.0], "lengths": [103, 105, 100, 117, 88, 117, 92, 91, 107, 83], "mean_return": -100.3, "std_return": 11.126994203287786, "capped_episodes": 0}, "advanced_pi": {"returns": [-104.0, -104.0, -101.0, -116.0, -87.0, -116.0, -92.0, -91.0, -103.0, -83.0], "lengths": [104, 104, 101, 116, 87, 116, 92, 91, 103, 83], "mean_return": -99.7, "std_return": 10.75220907534819, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/combined/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 5112.551362991333,
  "final_evaluation": {
    "pi": {
      "returns": [
        -103.0,
        -105.0,
        -100.0,
        -117.0,
        -88.0,
        -117.0,
        -92.0,
        -91.0,
        -107.0,
        -83.0
      ],
      "lengths": [
        103,
        105,
        100,
        117,
        88,
        117,
        92,
        91,
        107,
        83
      ],
      "mean_return": -100.3,
      "std_return": 11.126994203287786,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -104.0,
        -104.0,
        -101.0,
        -116.0,
        -87.0,
        -116.0,
        -92.0,
        -91.0,
        -103.0,
        -83.0
      ],
      "lengths": [
        104,
        104,
        101,
        116,
        87,
        116,
        92,
        91,
        103,
        83
      ],
      "mean_return": -99.7,
      "std_return": 10.75220907534819,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/combined/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-160.0, -100.0, -146.0, -89.0, -148.0, -94.0, -91.0, -177.0, -85.0, -147.0], "lengths": [160, 100, 146, 89, 148, 94, 91, 177, 85, 147], "mean_return": -123.7, "std_return": 33.172428310269964, "capped_episodes": 0}, "advanced_pi": {"returns": [-161.0, -100.0, -150.0, -87.0, -150.0, -92.0, -91.0, -178.0, -84.0, -149.0], "lengths": [161, 100, 150, 87, 150, 92, 91, 178, 84, 149], "mean_return": -124.2, "std_return": 34.52477371395793, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-107.0, -104.0, -116.0, -88.0, -111.0, -102.0, -101.0, -106.0, -83.0, -114.0], "lengths": [107, 104, 116, 88, 111, 102, 101, 106, 83, 114], "mean_return": -103.2, "std_return": 10.047885349664377, "capped_episodes": 0}, "advanced_pi": {"returns": [-109.0, -104.0, -115.0, -88.0, -116.0, -102.0, -102.0, -105.0, -83.0, -114.0], "lengths": [109, 104, 115, 88, 116, 102, 102, 105, 83, 114], "mean_return": -103.8, "std_return": 10.467091286503619, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-103.0, -101.0, -104.0, -87.0, -104.0, -172.0, -96.0, -102.0, -83.0, -104.0], "lengths": [103, 101, 104, 87, 104, 172, 96, 102, 83, 104], "mean_return": -105.6, "std_return": 23.251666606933796, "capped_episodes": 0}, "advanced_pi": {"returns": [-103.0, -101.0, -104.0, -87.0, -104.0, -93.0, -91.0, -102.0, -83.0, -104.0], "lengths": [103, 101, 104, 87, 104, 93, 91, 102, 83, 104], "mean_return": -97.2, "std_return": 7.56042326857432, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-107.0, -101.0, -113.0, -87.0, -107.0, -92.0, -90.0, -158.0, -84.0, -106.0], "lengths": [107, 101, 113, 87, 107, 92, 90, 158, 84, 106], "mean_return": -104.5, "std_return": 20.1357890334598, "capped_episodes": 0}, "advanced_pi": {"returns": [-153.0, -100.0, -111.0, -87.0, -111.0, -92.0, -90.0, -156.0, -83.0, -111.0], "lengths": [153, 100, 111, 87, 111, 92, 90, 156, 83, 111], "mean_return": -109.4, "std_return": 24.589428622885894, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-105.0, -100.0, -110.0, -87.0, -107.0, -92.0, -90.0, -103.0, -83.0, -107.0], "lengths": [105, 100, 110, 87, 107, 92, 90, 103, 83, 107], "mean_return": -98.4, "std_return": 9.101648202386203, "capped_episodes": 0}, "advanced_pi": {"returns": [-104.0, -100.0, -105.0, -87.0, -104.0, -92.0, -90.0, -104.0, -83.0, -105.0], "lengths": [104, 100, 105, 87, 104, 92, 90, 104, 83, 105], "mean_return": -97.4, "std_return": 8.077128202523468, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/combined/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 5098.0223660469055,
  "final_evaluation": {
    "pi": {
      "returns": [
        -105.0,
        -100.0,
        -110.0,
        -87.0,
        -107.0,
        -92.0,
        -90.0,
        -103.0,
        -83.0,
        -107.0
      ],
      "lengths": [
        105,
        100,
        110,
        87,
        107,
        92,
        90,
        103,
        83,
        107
      ],
      "mean_return": -98.4,
      "std_return": 9.101648202386203,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -104.0,
        -100.0,
        -105.0,
        -87.0,
        -104.0,
        -92.0,
        -90.0,
        -104.0,
        -83.0,
        -105.0
      ],
      "lengths": [
        104,
        100,
        105,
        87,
        104,
        92,
        90,
        104,
        83,
        105
      ],
      "mean_return": -97.4,
      "std_return": 8.077128202523468,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/combined/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-167.0, -146.0, -94.0, -147.0, -185.0, -181.0, -154.0, -90.0, -146.0, -92.0], "lengths": [167, 146, 94, 147, 185, 181, 154, 90, 146, 92], "mean_return": -140.2, "std_return": 34.16372345046716, "capped_episodes": 0}, "advanced_pi": {"returns": [-166.0, -149.0, -90.0, -150.0, -180.0, -100.0, -157.0, -86.0, -148.0, -89.0], "lengths": [166, 149, 90, 150, 180, 100, 157, 86, 148, 89], "mean_return": -131.5, "std_return": 34.211840055746784, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-121.0, -110.0, -87.0, -110.0, -94.0, -94.0, -107.0, -83.0, -109.0, -87.0], "lengths": [121, 110, 87, 110, 94, 94, 107, 83, 109, 87], "mean_return": -100.2, "std_return": 12.12270596855339, "capped_episodes": 0}, "advanced_pi": {"returns": [-121.0, -111.0, -87.0, -111.0, -94.0, -91.0, -106.0, -83.0, -113.0, -86.0], "lengths": [121, 111, 87, 111, 94, 91, 106, 83, 113, 86], "mean_return": -100.3, "std_return": 12.87672318565558, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-101.0, -105.0, -87.0, -104.0, -92.0, -90.0, -165.0, -83.0, -105.0, -86.0], "lengths": [101, 105, 87, 104, 92, 90, 165, 83, 105, 86], "mean_return": -101.8, "std_return": 22.533530571128885, "capped_episodes": 0}, "advanced_pi": {"returns": [-100.0, -104.0, -87.0, -104.0, -92.0, -90.0, -162.0, -83.0, -104.0, -86.0], "lengths": [100, 104, 87, 104, 92, 90, 162, 83, 104, 86], "mean_return": -101.2, "std_return": 21.669333169250965, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-159.0, -110.0, -94.0, -108.0, -161.0, -160.0, -172.0, -90.0, -109.0, -96.0], "lengths": [159, 110, 94, 108, 161, 160, 172, 90, 109, 96], "mean_return": -125.9, "std_return": 31.10450128196882, "capped_episodes": 0}, "advanced_pi": {"returns": [-163.0, -108.0, -160.0, -108.0, -162.0, -162.0, -177.0, -85.0, -109.0, -156.0], "lengths": [163, 108, 160, 108, 162, 162, 177, 85, 109, 156], "mean_return": -139.0, "std_return": 30.8966017548856, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-108.0, -107.0, -87.0, -107.0, -94.0, -91.0, -105.0, -83.0, -107.0, -87.0], "lengths": [108, 107, 87, 107, 94, 91, 105, 83, 107, 87], "mean_return": -97.6, "std_return": 9.604165762834375, "capped_episodes": 0}, "advanced_pi": {"returns": [-108.0, -107.0, -87.0, -107.0, -94.0, -92.0, -108.0, -84.0, -107.0, -87.0], "lengths": [108, 107, 87, 107, 94, 92, 108, 84, 107, 87], "mean_return": -98.1, "std_return": 9.65867485734974, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/combined/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 4807.985236167908,
  "final_evaluation": {
    "pi": {
      "returns": [
        -108.0,
        -107.0,
        -87.0,
        -107.0,
        -94.0,
        -91.0,
        -105.0,
        -83.0,
        -107.0,
        -87.0
      ],
      "lengths": [
        108,
        107,
        87,
        107,
        94,
        91,
        105,
        83,
        107,
        87
      ],
      "mean_return": -97.6,
      "std_return": 9.604165762834375,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -108.0,
        -107.0,
        -87.0,
        -107.0,
        -94.0,
        -92.0,
        -108.0,
        -84.0,
        -107.0,
        -87.0
      ],
      "lengths": [
        108,
        107,
        87,
        107,
        94,
        92,
        108,
        84,
        107,
        87
      ],
      "mean_return": -98.1,
      "std_return": 9.65867485734974,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/combined/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-158.0, -87.0, -151.0, -97.0, -92.0, -169.0, -83.0, -155.0, -90.0, -160.0], "lengths": [158, 87, 151, 97, 92, 169, 83, 155, 90, 160], "mean_return": -124.2, "std_return": 34.821832232092554, "capped_episodes": 0}, "advanced_pi": {"returns": [-155.0, -87.0, -155.0, -186.0, -91.0, -163.0, -83.0, -155.0, -86.0, -157.0], "lengths": [155, 87, 155, 186, 91, 163, 83, 155, 86, 157], "mean_return": -131.8, "std_return": 37.830675383873334, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-109.0, -87.0, -108.0, -92.0, -92.0, -106.0, -83.0, -113.0, -86.0, -109.0], "lengths": [109, 87, 108, 92, 92, 106, 83, 113, 86, 109], "mean_return": -98.5, "std_return": 10.911003620199198, "capped_episodes": 0}, "advanced_pi": {"returns": [-109.0, -87.0, -108.0, -104.0, -90.0, -105.0, -83.0, -109.0, -86.0, -106.0], "lengths": [109, 87, 108, 104, 90, 105, 83, 109, 86, 106], "mean_return": -98.7, "std_return": 10.198529305738155, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-109.0, -87.0, -108.0, -92.0, -91.0, -103.0, -83.0, -109.0, -86.0, -104.0], "lengths": [109, 87, 108, 92, 91, 103, 83, 109, 86, 104], "mean_return": -97.2, "std_return": 9.856977224281286, "capped_episodes": 0}, "advanced_pi": {"returns": [-109.0, -87.0, -108.0, -99.0, -90.0, -103.0, -83.0, -109.0, -86.0, -106.0], "lengths": [109, 87, 108, 99, 90, 103, 83, 109, 86, 106], "mean_return": -98.0, "std_return": 9.929753269845127, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-105.0, -88.0, -106.0, -164.0, -91.0, -104.0, -84.0, -107.0, -87.0, -106.0], "lengths": [105, 88, 106, 164, 91, 104, 84, 107, 87, 106], "mean_return": -104.2, "std_return": 21.75224126383302, "capped_episodes": 0}, "advanced_pi": {"returns": [-107.0, -88.0, -107.0, -93.0, -91.0, -104.0, -84.0, -119.0, -87.0, -105.0], "lengths": [107, 88, 107, 93, 91, 104, 84, 119, 87, 105], "mean_return": -98.5, "std_return": 10.846658471621572, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-111.0, -87.0, -109.0, -92.0, -90.0, -150.0, -84.0, -116.0, -87.0, -106.0], "lengths": [111, 87, 109, 92, 90, 150, 84, 116, 87, 106], "mean_return": -103.2, "std_return": 19.103926298015285, "capped_episodes": 0}, "advanced_pi": {"returns": [-110.0, -87.0, -110.0, -91.0, -90.0, -121.0, -85.0, -113.0, -87.0, -112.0], "lengths": [110, 87, 110, 91, 90, 121, 85, 113, 87, 112], "mean_return": -100.6, "std_return": 13.016912076218384, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/combined/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 5355.46702003479,
  "final_evaluation": {
    "pi": {
      "returns": [
        -111.0,
        -87.0,
        -109.0,
        -92.0,
        -90.0,
        -150.0,
        -84.0,
        -116.0,
        -87.0,
        -106.0
      ],
      "lengths": [
        111,
        87,
        109,
        92,
        90,
        150,
        84,
        116,
        87,
        106
      ],
      "mean_return": -103.2,
      "std_return": 19.103926298015285,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -110.0,
        -87.0,
        -110.0,
        -91.0,
        -90.0,
        -121.0,
        -85.0,
        -113.0,
        -87.0,
        -112.0
      ],
      "lengths": [
        110,
        87,
        110,
        91,
        90,
        121,
        85,
        113,
        87,
        112
      ],
      "mean_return": -100.6,
      "std_return": 13.016912076218384,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/combined/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -115.0, -124.0, -121.0, -117.0, -200.0, -113.0, -200.0, -118.0, -119.0], "lengths": [200, 115, 124, 121, 117, 200, 113, 200, 118, 119], "mean_return": -142.7, "std_return": 37.61927697338161, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -116.0, -200.0, -200.0, -122.0, -200.0, -115.0, -200.0, -123.0, -123.0], "lengths": [200, 116, 200, 200, 122, 200, 115, 200, 123, 123], "mean_return": -159.9, "std_return": 40.178227935039644, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-87.0, -111.0, -97.0, -106.0, -108.0, -83.0, -113.0, -92.0, -109.0, -108.0], "lengths": [87, 111, 97, 106, 108, 83, 113, 92, 109, 108], "mean_return": -101.4, "std_return": 10.229369482035537, "capped_episodes": 0}, "advanced_pi": {"returns": [-105.0, -110.0, -107.0, -107.0, -108.0, -83.0, -113.0, -105.0, -109.0, -108.0], "lengths": [105, 110, 107, 107, 108, 83, 113, 105, 109, 108], "mean_return": -105.5, "std_return": 7.826237921249264, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-87.0, -104.0, -100.0, -91.0, -102.0, -83.0, -104.0, -87.0, -103.0, -103.0], "lengths": [87, 104, 100, 91, 102, 83, 104, 87, 103, 103], "mean_return": -96.4, "std_return": 7.952358140828418, "capped_episodes": 0}, "advanced_pi": {"returns": [-87.0, -103.0, -100.0, -99.0, -103.0, -83.0, -104.0, -87.0, -103.0, -103.0], "lengths": [87, 103, 100, 99, 103, 83, 104, 87, 103, 103], "mean_return": -97.2, "std_return": 7.756287771866127, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-87.0, -107.0, -92.0, -91.0, -103.0, -83.0, -108.0, -87.0, -106.0, -107.0], "lengths": [87, 107, 92, 91, 103, 83, 108, 87, 106, 107], "mean_return": -97.1, "std_return": 9.459915433025817, "capped_episodes": 0}, "advanced_pi": {"returns": [-87.0, -106.0, -92.0, -90.0, -103.0, -84.0, -106.0, -87.0, -106.0, -106.0], "lengths": [87, 106, 92, 90, 103, 84, 106, 87, 106, 106], "mean_return": -96.7, "std_return": 8.95600357302296, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-87.0, -113.0, -92.0, -91.0, -177.0, -83.0, -116.0, -86.0, -113.0, -108.0], "lengths": [87, 113, 92, 91, 177, 83, 116, 86, 113, 108], "mean_return": -106.6, "std_return": 26.36361128525453, "capped_episodes": 0}, "advanced_pi": {"returns": [-87.0, -115.0, -92.0, -90.0, -185.0, -84.0, -114.0, -86.0, -119.0, -122.0], "lengths": [87, 115, 92, 90, 185, 84, 114, 86, 119, 122], "mean_return": -109.4, "std_return": 28.969639279770124, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/combined/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 3612.893232345581,
  "final_evaluation": {
    "pi": {
      "returns": [
        -87.0,
        -113.0,
        -92.0,
        -91.0,
        -177.0,
        -83.0,
        -116.0,
        -86.0,
        -113.0,
        -108.0
      ],
      "lengths": [
        87,
        113,
        92,
        91,
        177,
        83,
        116,
        86,
        113,
        108
      ],
      "mean_return": -106.6,
      "std_return": 26.36361128525453,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -87.0,
        -115.0,
        -92.0,
        -90.0,
        -185.0,
        -84.0,
        -114.0,
        -86.0,
        -119.0,
        -122.0
      ],
      "lengths": [
        87,
        115,
        92,
        90,
        185,
        84,
        114,
        86,
        119,
        122
      ],
      "mean_return": -109.4,
      "std_return": 28.969639279770124,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/direct/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-117.0, -120.0, -124.0, -112.0, -200.0, -113.0, -200.0, -200.0, -121.0, -200.0], "lengths": [117, 120, 124, 112, 200, 113, 200, 200, 121, 200], "mean_return": -150.7, "std_return": 40.39071675521493, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-151.0, -149.0, -165.0, -200.0, -101.0, -200.0, -161.0, -135.0, -152.0, -95.0], "lengths": [151, 149, 165, 200, 101, 200, 161, 135, 152, 95], "mean_return": -150.9, "std_return": 33.15855847288902, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-120.0, -118.0, -104.0, -119.0, -88.0, -118.0, -104.0, -92.0, -110.0, -83.0], "lengths": [120, 118, 104, 119, 88, 118, 104, 92, 110, 83], "mean_return": -105.6, "std_return": 13.131641176943573, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-119.0, -116.0, -103.0, -122.0, -87.0, -123.0, -92.0, -91.0, -107.0, -84.0], "lengths": [119, 116, 103, 122, 87, 123, 92, 91, 107, 84], "mean_return": -104.4, "std_return": 14.368020044529448, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-111.0, -104.0, -101.0, -110.0, -87.0, -110.0, -92.0, -90.0, -103.0, -83.0], "lengths": [111, 104, 101, 110, 87, 110, 92, 90, 103, 83], "mean_return": -99.1, "std_return": 9.802550688468793, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/direct/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 4665.92741060257,
  "final_evaluation": {
    "pi": {
      "returns": [
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -200.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -111.0,
        -104.0,
        -101.0,
        -110.0,
        -87.0,
        -110.0,
        -92.0,
        -90.0,
        -103.0,
        -83.0
      ],
      "lengths": [
        111,
        104,
        101,
        110,
        87,
        110,
        92,
        90,
        103,
        83
      ],
      "mean_return": -99.1,
      "std_return": 9.802550688468793,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/direct/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/direct/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 5447.185578584671,
  "final_evaluation": {
    "pi": {
      "returns": [
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -200.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -200.0,
      "std_return": 0.0,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/direct/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-114.0, -111.0, -113.0, -111.0, -113.0, -114.0, -116.0, -112.0, -111.0, -113.0], "lengths": [114, 111, 113, 111, 113, 114, 116, 112, 111, 113], "mean_return": -112.8, "std_return": 1.5362291495737217, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-102.0, -122.0, -87.0, -121.0, -99.0, -90.0, -103.0, -83.0, -123.0, -86.0], "lengths": [102, 122, 87, 121, 99, 90, 103, 83, 123, 86], "mean_return": -101.6, "std_return": 14.82025640803829, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-100.0, -105.0, -87.0, -105.0, -92.0, -90.0, -104.0, -83.0, -105.0, -86.0], "lengths": [100, 105, 87, 105, 92, 90, 104, 83, 105, 86], "mean_return": -95.7, "std_return": 8.509406559801922, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-102.0, -107.0, -87.0, -106.0, -92.0, -90.0, -103.0, -83.0, -107.0, -86.0], "lengths": [102, 107, 87, 106, 92, 90, 103, 83, 107, 86], "mean_return": -96.3, "std_return": 9.1, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-101.0, -110.0, -87.0, -110.0, -92.0, -90.0, -164.0, -84.0, -110.0, -86.0], "lengths": [101, 110, 87, 110, 92, 90, 164, 84, 110, 86], "mean_return": -103.4, "std_return": 22.50866499817348, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/direct/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 4920.588829755783,
  "final_evaluation": {
    "pi": {
      "returns": [
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -200.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -101.0,
        -110.0,
        -87.0,
        -110.0,
        -92.0,
        -90.0,
        -164.0,
        -84.0,
        -110.0,
        -86.0
      ],
      "lengths": [
        101,
        110,
        87,
        110,
        92,
        90,
        164,
        84,
        110,
        86
      ],
      "mean_return": -103.4,
      "std_return": 22.50866499817348,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/direct/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-112.0, -87.0, -112.0, -103.0, -102.0, -112.0, -83.0, -112.0, -86.0, -113.0], "lengths": [112, 87, 112, 103, 102, 112, 83, 112, 86, 113], "mean_return": -102.2, "std_return": 11.677328461596, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-109.0, -87.0, -108.0, -91.0, -90.0, -103.0, -83.0, -109.0, -86.0, -105.0], "lengths": [109, 87, 108, 91, 90, 103, 83, 109, 86, 105], "mean_return": -97.1, "std_return": 10.054352291420866, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-109.0, -87.0, -108.0, -91.0, -90.0, -110.0, -83.0, -109.0, -87.0, -107.0], "lengths": [109, 87, 108, 91, 90, 110, 83, 109, 87, 107], "mean_return": -98.1, "std_return": 10.709341716464182, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-108.0, -87.0, -107.0, -105.0, -90.0, -107.0, -83.0, -109.0, -86.0, -105.0], "lengths": [108, 87, 107, 105, 90, 107, 83, 109, 86, 105], "mean_return": -98.7, "std_return": 10.149384217774003, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-106.0, -88.0, -106.0, -92.0, -91.0, -105.0, -84.0, -109.0, -87.0, -107.0], "lengths": [106, 88, 106, 92, 91, 105, 84, 109, 87, 107], "mean_return": -97.5, "std_return": 9.372833082905082, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/direct/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 5017.604113101959,
  "final_evaluation": {
    "pi": {
      "returns": [
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -200.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -106.0,
        -88.0,
        -106.0,
        -92.0,
        -91.0,
        -105.0,
        -84.0,
        -109.0,
        -87.0,
        -107.0
      ],
      "lengths": [
        106,
        88,
        106,
        92,
        91,
        105,
        84,
        109,
        87,
        107
      ],
      "mean_return": -97.5,
      "std_return": 9.372833082905082,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/MountainCar-v0/direct/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-118.0, -114.0, -118.0, -118.0, -118.0, -120.0, -113.0, -118.0, -119.0, -118.0], "lengths": [118, 114, 118, 118, 118, 120, 113, 118, 119, 118], "mean_return": -117.4, "std_return": 2.0591260281974, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-87.0, -107.0, -104.0, -104.0, -105.0, -83.0, -109.0, -87.0, -104.0, -105.0], "lengths": [87, 107, 104, 104, 105, 83, 109, 87, 104, 105], "mean_return": -99.5, "std_return": 9.233092656309694, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-88.0, -106.0, -92.0, -91.0, -107.0, -85.0, -106.0, -87.0, -106.0, -106.0], "lengths": [88, 106, 92, 91, 107, 85, 106, 87, 106, 106], "mean_return": -97.4, "std_return": 8.99110671719561, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-87.0, -158.0, -92.0, -90.0, -103.0, -83.0, -166.0, -86.0, -104.0, -103.0], "lengths": [87, 158, 92, 90, 103, 83, 166, 86, 104, 103], "mean_return": -107.2, "std_return": 28.378865375486736, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.001, "policies": {"pi": {"returns": [-200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0, -200.0], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -200.0, "std_return": 0.0, "capped_episodes": 0}, "advanced_pi": {"returns": [-88.0, -108.0, -100.0, -92.0, -105.0, -83.0, -108.0, -87.0, -108.0, -106.0], "lengths": [88, 108, 100, 92, 105, 83, 108, 87, 108, 106], "mean_return": -98.5, "std_return": 9.468368391650168, "capped_episodes": 0}}}


==> anc/supplementary/results/MountainCar-v0/direct/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "MountainCar-v0",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "advanced_uniform_mix": 0.0,
      "q_pg_uniform_mix": 0.1,
      "q_gauge_coef": 0.0,
      "pg_entropy_source": "advanced_pi",
      "log_pg_diagnostics": false,
      "log_update_diagnostics": false,
      "gamma": 0.99,
      "alpha": 0.001,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 128,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "pg_action_mode": "exact",
      "chasing_fast_baseline": false,
      "chasing_action_mode": "exact",
      "bootstrap_action_mode": "exact",
      "use_importance_sampling": false,
      "max_grad_norm": null,
      "importance_clip": null,
      "batch_size": 128,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 500000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": false,
      "log_frequency": 50000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": 0.02,
      "snapshot_steps": []
    }
  },
  "updates": 499001,
  "elapsed_sec": 2515.1642768383026,
  "final_evaluation": {
    "pi": {
      "returns": [
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0,
        -200.0
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -200.0,
      "std_return": 0.0,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -88.0,
        -108.0,
        -100.0,
        -92.0,
        -105.0,
        -83.0,
        -108.0,
        -87.0,
        -108.0,
        -106.0
      ],
      "lengths": [
        88,
        108,
        100,
        92,
        105,
        83,
        108,
        87,
        108,
        106
      ],
      "mean_return": -98.5,
      "std_return": 9.468368391650168,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/chasing/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1108.2280389950024, -1326.2374369153606, -1498.7003920399757, -1530.3968409360614, -1309.1831165003252, -1470.9276781167591, -1370.8946254118734, -1158.0902267861036, -1406.6915400083988, -1911.7001031566801], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1409.104999886654, "std_return": 212.37126961133185, "capped_episodes": 0}, "advanced_pi": {"returns": [-1108.2280389950024, -1326.2374369153606, -1498.7003920399757, -1530.3968409360614, -1309.1831165003252, -1470.9276781167591, -1370.8946254118734, -1158.0902267861036, -1406.6915400083988, -1911.7001031566801], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1409.104999886654, "std_return": 212.37126961133185, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.33062229548455, -130.30719279810896, -126.57485624334079, -240.00036440659946, -251.08676436715254, -252.65760529120004, -120.74039992456686, -121.13571478613152, -0.8978871395958878, -378.8775637922472], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -175.16089710444277, "std_return": 100.09789889466052, "capped_episodes": 0}, "advanced_pi": {"returns": [-129.0691166639605, -130.03912699466105, -125.86673276596292, -238.58852275915012, -249.39758612348905, -250.37928399292565, -120.19516611632508, -119.96649502228651, -0.9407577003039793, -375.2320929440825], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -173.96748810831474, "std_return": 99.1044137015592, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-123.53355676178896, -127.59924000359311, -122.41580900326132, -229.6988186438373, -243.98630742525532, -241.77907649328276, -116.29230009571192, -116.14192863336743, -0.04983465313014429, -353.52870551198384], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.5025577225212, "std_return": 94.18070377407543, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.81240109018495, -127.75018367360674, -121.86306170108682, -229.0183825353876, -243.9804461125123, -241.59110841322524, -116.21044493089535, -116.06331841648486, -0.10791027973060084, -353.02334633648076], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.34206034895948, "std_return": 94.02647056335073, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.36963612589811, -126.5364714169359, -122.8923357180451, -229.29006754519773, -240.3023663737392, -239.19581180301952, -116.71031755591527, -116.14328185435726, -0.05736974277093237, -359.05672315644904], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.2554381292328, "std_return": 94.8212051216907, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.36389114362322, -126.748819529388, -122.7975478856906, -229.73270174223197, -240.24495589118254, -239.91801407905956, -116.59410758224381, -116.06723941367224, -0.08128831235869016, -360.19111653743045], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.47396821168812, "std_return": 95.13199576262846, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.61214343677031, -126.72051104058716, -124.51714687007431, -229.67080491059784, -238.48727330357704, -238.52313988552575, -117.3001829867282, -116.70846760710643, -0.06867249397746024, -360.937982617467], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.55463251524114, "std_return": 94.88170239658415, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.6934132530154, -126.60009688517006, -124.93901237340306, -230.0561282626052, -237.815194027727, -239.00342565083767, -117.75265735688355, -117.03485789402278, -0.0403958703151498, -361.5569880922987], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.74921696662787, "std_return": 94.96517611852623, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.83219897039231, -129.0238573267399, -125.62751827786036, -228.29869445249963, -240.27695099448385, -237.80452645269466, -117.9857512808034, -117.3784323882027, -0.9977753887555509, -365.82913932781776], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.80548448602502, "std_return": 95.3908693659251, "capped_episodes": 0}, "advanced_pi": {"returns": [-125.42562705044962, -128.7690131939794, -126.90527288685706, -229.7571040235769, -238.74020413762213, -238.51508154712096, -118.92483380996323, -118.21648952139239, -1.7454512190189844, -372.00731819732454], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -169.90063955873052, "std_return": 96.40597682301497, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-125.12836517160683, -128.86823701835993, -126.90421979659605, -229.68132041314493, -238.78341323253125, -237.3418319116358, -119.83378677243066, -119.0065342093372, -2.8519413552549255, -354.79352423678336], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.31931741176808, "std_return": 92.50206903023877, "capped_episodes": 0}, "advanced_pi": {"returns": [-124.91279709118038, -128.9156031250427, -129.43106795745211, -232.15954733827246, -237.8446948053139, -239.64213582548717, -122.34479717418247, -121.46474549423385, -5.925134800415266, -354.28793759027775], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -169.69284612018583, "std_return": 91.75604175390531, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-125.6714157571121, -129.95705447004102, -125.65906550621541, -228.4038229234439, -238.1168091081077, -235.51866049643823, -118.88428490572569, -117.77643419444948, -1.3201828253050496, -370.40127261340956], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -169.1709002800248, "std_return": 95.82534858095677, "capped_episodes": 0}, "advanced_pi": {"returns": [-125.82607708663541, -130.22613067169308, -126.71039350508799, -228.74279624188438, -239.62476859307316, -235.1478640386926, -119.56657384665733, -118.2561331085921, -1.8257592845512247, -361.1317903901887], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.7058286767056, "std_return": 93.7912580448843, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-126.44066909505945, -129.9481829269897, -125.98838867360985, -227.20652872202797, -236.18123702926343, -233.9548633395798, -118.71271909443665, -117.38331481124857, -0.7951002668460815, -351.4558099246845], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.80668138837459, "std_return": 91.67049135557637, "capped_episodes": 0}, "advanced_pi": {"returns": [-125.49243068536528, -129.74933398778163, -125.23599766413959, -227.61446896003525, -236.4459518032972, -234.76286148817127, -118.58793707002262, -117.35267365489031, -0.7325076410077983, -360.6565544883644], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.66307174430753, "std_return": 93.75249869029419, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-125.25557140943867, -129.1222615348239, -125.42273002759913, -226.07242263922078, -234.0074749711601, -232.17042579433777, -118.83009164383945, -117.5157305676402, -0.8392402082128237, -354.16757786822967], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.34035266645026, "std_return": 91.94482526522731, "capped_episodes": 0}, "advanced_pi": {"returns": [-125.40298853929619, -129.50944346933025, -125.5803412698509, -226.3878804752529, -235.27198225453952, -232.33426010215396, -118.9683851953243, -117.62424679641691, -0.8666114460594784, -354.5932457737093], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.6539385321934, "std_return": 92.11043527433091, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-126.70922148792118, -129.99557930032086, -126.75666868648419, -227.55894064402668, -235.45616065727225, -233.66766063324644, -120.21399485842248, -118.54256683956882, -2.1590894790028767, -355.1461780237769], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.62060606100425, "std_return": 91.93210514881638, "capped_episodes": 0}, "advanced_pi": {"returns": [-126.76922278842733, -130.1883867684731, -126.47318339269845, -227.09783140901774, -233.62646581463716, -234.00410109131988, -119.87484016562792, -118.40794653526427, -2.255246026932413, -355.30970708393176], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.400693107633, "std_return": 91.83581031465921, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/chasing/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 4483.6921646595,
  "final_evaluation": {
    "pi": {
      "returns": [
        -126.70922148792118,
        -129.99557930032086,
        -126.75666868648419,
        -227.55894064402668,
        -235.45616065727225,
        -233.66766063324644,
        -120.21399485842248,
        -118.54256683956882,
        -2.1590894790028767,
        -355.1461780237769
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -167.62060606100425,
      "std_return": 91.93210514881638,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -126.76922278842733,
        -130.1883867684731,
        -126.47318339269845,
        -227.09783140901774,
        -233.62646581463716,
        -234.00410109131988,
        -119.87484016562792,
        -118.40794653526427,
        -2.255246026932413,
        -355.30970708393176
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -167.400693107633,
      "std_return": 91.83581031465921,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/chasing/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1271.135632243799, -1260.062007754715, -1502.6004122514946, -1505.1689306942137, -1458.6566089886173, -1344.1916265784096, -1383.1968058454875, -1074.0610389166407, -1901.1268845005839, -1660.9837122789706], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1436.1183660052932, "std_return": 218.4136054259303, "capped_episodes": 0}, "advanced_pi": {"returns": [-1271.135632243799, -1260.062007754715, -1502.6004122514946, -1505.1689306942137, -1458.6566089886173, -1344.1916265784096, -1383.1968058454875, -1074.0610389166407, -1901.1268845005839, -1660.9837122789706], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1436.1183660052932, "std_return": 218.4136054259303, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-128.8012485049498, -1165.4820308846529, -1057.9004683919934, -251.45920991055053, -1148.507664089115, -1056.3147307397146, -121.14712919520278, -0.0428300944098859, -377.62532462618765, -410.54126189573964], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -571.7821898332516, "std_return": 452.6220103146761, "capped_episodes": 0}, "advanced_pi": {"returns": [-129.22731102680237, -1067.9208419794486, -1023.9663209602296, -251.24493345210755, -1056.7422221219595, -950.0017237650274, -120.97940797386275, -0.5030206351704387, -376.4930204464022, -404.19771364580566], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -538.1276516006817, "std_return": 413.7557766411783, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-126.76059871054773, -121.97159348168509, -230.7736790975128, -240.5154600738934, -243.90958053193418, -116.1419416603953, -116.01351304751087, -0.038148371719326474, -356.11214276620206, -291.39388308007483], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -184.36305408214753, "std_return": 100.15905524243023, "capped_episodes": 0}, "advanced_pi": {"returns": [-126.63170467711299, -121.97689439197124, -230.84936706206858, -240.3565872560915, -243.6778570884001, -116.14398585172628, -116.05635847619509, -0.03681415160101605, -355.5507212784771, -286.5087125737763], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -183.77890028074202, "std_return": 99.53431055992246, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-127.54674072381397, -121.91699196910363, -228.63283927364026, -240.3229218686562, -238.22580439951327, -115.81487930282519, -115.7387621141671, -0.0776470506811045, -358.81102793750637, -242.4500729720171], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.95376876119244, "std_return": 95.91817936123851, "capped_episodes": 0}, "advanced_pi": {"returns": [-127.98720112391685, -122.07472032085012, -227.8104176699796, -240.7448556345331, -237.18814302669722, -115.73997294473979, -115.6389841003573, -0.09039578318967273, -358.1814079313017, -241.99484848901636], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.74509470245818, "std_return": 95.6672938533525, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.39911128913784, -123.89714648761927, -228.6439435953939, -242.83766160934903, -241.88314700287222, -117.62897457333354, -117.47731367344652, -1.8971550517167575, -353.3321475231383, -242.62686404453842], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.96234648505458, "std_return": 94.51894346779464, "capped_episodes": 0}, "advanced_pi": {"returns": [-129.70879394284538, -124.29647352999807, -228.9813084151908, -242.83756254953644, -242.29289674168595, -117.91591751077739, -117.75339906674157, -2.266016545224105, -353.3660713497482, -242.93333613790637], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -180.23517757896542, "std_return": 94.44284462166013, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.82085700351152, -123.99886344050428, -228.7355037438635, -242.80602599771265, -238.91446107373918, -118.28467246464986, -118.08161660602974, -2.729405089574711, -355.2895090076327, -243.31336955485375], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -180.19742839820717, "std_return": 94.47056169296154, "capped_episodes": 0}, "advanced_pi": {"returns": [-130.59576171777567, -123.72380460564447, -227.78521904023316, -243.710042711651, -238.08053838803332, -118.08234785695613, -117.86424997254942, -2.9998164351311005, -356.3867694588634, -242.87016575717422], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -180.2098715944012, "std_return": 94.55778992276801, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-130.66232384499298, -127.84074200499562, -232.10971148526684, -243.49216313768267, -242.30380590069075, -122.27815572494237, -121.9823746174352, -5.778671874781293, -356.57441506939904, -246.64107627906054], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -182.96634399392474, "std_return": 94.00304675740377, "capped_episodes": 0}, "advanced_pi": {"returns": [-127.82996268560638, -125.82727599364195, -229.82547439768328, -242.00686677541626, -239.75689696998384, -120.27329075230033, -119.86368536106377, -1.1186293301037724, -354.0221096285063, -244.70988113744713], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -180.52340730317528, "std_return": 94.44852444288125, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-128.56441910583865, -124.61895985062814, -228.83228852629907, -240.0679747593046, -238.28191426955206, -118.23717404709407, -117.93474510536446, -1.9964986956620943, -353.8797662886194, -243.11956752924178], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.55333081776047, "std_return": 94.16499398543918, "capped_episodes": 0}, "advanced_pi": {"returns": [-128.3155929306857, -124.36254372609868, -229.2395149035028, -239.27841766376443, -236.97646342896743, -118.38864136169715, -118.0782139629003, -2.232935804419031, -353.4995912643728, -243.44096115597347], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.38128762023817, "std_return": 93.97127985265949, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-127.38366436627092, -122.90511667358443, -227.9374958435353, -239.55504128545834, -237.42497559506603, -116.6776533088076, -116.28352842240842, -0.38472379237328147, -353.47133988244474, -241.9512532131891], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.3974792383138, "std_return": 94.55499846397989, "capped_episodes": 0}, "advanced_pi": {"returns": [-127.99279102466747, -123.95966013360506, -229.2664341643576, -237.73776965584918, -238.5131411958292, -117.72263575641406, -117.40799145908609, -1.4442705346536842, -352.181241532792, -242.92745625266147], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.91533917099156, "std_return": 93.96954118262543, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-127.51187045530214, -123.03146403447441, -228.56392065004567, -239.50165311332475, -239.29183615450418, -116.63152271225731, -116.33975206314673, -0.3510481017261239, -350.49980539744223, -241.85205100802122], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.35749236902447, "std_return": 94.14120209580649, "capped_episodes": 0}, "advanced_pi": {"returns": [-127.22760759205552, -123.56759714278795, -229.49768523134543, -238.98432792321591, -239.47485294463345, -116.90397592833115, -116.55886023878688, -0.5237050458308962, -351.135471066982, -242.20985585226768], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.6083938966237, "std_return": 94.22932042344138, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-126.83372694591864, -123.03171492036257, -228.67775044062805, -239.22619051834863, -238.95912507856107, -116.33663459614702, -116.0056971121699, -0.0902090241891772, -350.66041500344727, -241.71847787865602], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.15399415184282, "std_return": 94.25570525287988, "capped_episodes": 0}, "advanced_pi": {"returns": [-126.95211398369305, -123.44507968051633, -229.74252838717547, -239.43041416425015, -240.97633044241206, -116.40792716454459, -116.06382898024557, -0.047379820872844425, -351.70144310403504, -242.02192276937018], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.67889684971152, "std_return": 94.63737416562178, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/chasing/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 2238.333491563797,
  "final_evaluation": {
    "pi": {
      "returns": [
        -126.83372694591864,
        -123.03171492036257,
        -228.67775044062805,
        -239.22619051834863,
        -238.95912507856107,
        -116.33663459614702,
        -116.0056971121699,
        -0.0902090241891772,
        -350.66041500344727,
        -241.71847787865602
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -178.15399415184282,
      "std_return": 94.25570525287988,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -126.95211398369305,
        -123.44507968051633,
        -229.74252838717547,
        -239.43041416425015,
        -240.97633044241206,
        -116.40792716454459,
        -116.06382898024557,
        -0.047379820872844425,
        -351.70144310403504,
        -242.02192276937018
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -178.67889684971152,
      "std_return": 94.63737416562178,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/chasing/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1454.0744429350736, -1717.5783469126845, -1691.5410156457274, -1670.534984576744, -1547.7027729147912, -1575.530571741976, -1304.5852594475775, -1967.7959693246416, -1825.8695079801025, -1702.9397295094614], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1645.8152600988778, "std_return": 177.47524230063246, "capped_episodes": 0}, "advanced_pi": {"returns": [-1454.0744429350736, -1717.5783469126845, -1691.5410156457274, -1670.534984576744, -1547.7027729147912, -1575.530571741976, -1304.5852594475775, -1967.7959693246416, -1825.8695079801025, -1702.9397295094614], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1645.8152600988778, "std_return": 177.47524230063246, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-1551.4290570306846, -1510.5640720547283, -250.1086020416942, -1488.1095307088212, -1552.0848821577115, -1539.5435858959158, -0.36967321225976413, -374.2956304052397, -1397.47372469183, -241.0982078107572], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -990.5076966009643, "std_return": 639.1420577331779, "capped_episodes": 0}, "advanced_pi": {"returns": [-1540.060074672957, -1496.4753956692787, -249.73581450337826, -1468.141687953607, -1540.0052421689784, -1511.5562479541693, -0.2965004248348344, -372.9146718001284, -276.93900023435435, -241.1173978543091], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -869.7242033235995, "std_return": 647.6995001018441, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-123.1471907408971, -227.46306336643954, -248.13921089207065, -244.36696468472113, -117.42862168894789, -116.99977550075374, -1.00591589909605, -369.2033925127746, -244.46518040600023, -238.39681153388838], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -193.06161272255892, "std_return": 97.90400598219823, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.03900550929309, -228.3356469559531, -246.7977318749692, -244.3699325625153, -117.67283080144512, -117.1026398716076, -0.9523979832953938, -367.9397553477787, -244.82526040818183, -238.01838562312264], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.90535869381617, "std_return": 97.62654805351178, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.46953617641645, -228.73600027626074, -240.21048484224718, -239.35436730929948, -116.45618642503251, -116.36153610986146, -0.5709817831445044, -359.2376152122921, -290.612548454922, -233.16368530098705], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -194.71729418904636, "std_return": 99.0642654227631, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.3989339486746, -227.98649745280574, -240.89294133262058, -238.30520917631478, -116.38881395425287, -116.25381784743777, -0.4444611342193529, -359.05157728484954, -294.48328601511565, -233.7534633143795], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -194.99590014606704, "std_return": 99.44080623527631, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-125.3665592481676, -232.03163394411047, -243.5538521180779, -240.22584341308345, -119.69882480826153, -119.45157994430008, -3.9305921684235483, -357.6242181819374, -243.94860873544033, -235.72403889439724], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.15557514561993, "std_return": 94.30191051696087, "capped_episodes": 0}, "advanced_pi": {"returns": [-126.3586621741261, -232.74848926986866, -243.34668960359159, -240.7841396442858, -120.43361308600359, -120.16918054154915, -4.673386226682151, -358.33824361948507, -245.2429608560221, -235.7910113125142], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.78863763341286, "std_return": 94.21938832370836, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-127.98211899964858, -234.27917397303418, -244.06181410486184, -242.81001638612298, -122.51015056596833, -122.07978055986717, -1.9952787554479645, -362.5059608418609, -247.2793750701425, -235.88682035566438], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -194.13904896126192, "std_return": 95.39694331366202, "capped_episodes": 0}, "advanced_pi": {"returns": [-128.2799781417834, -234.1684493651082, -243.70795057161368, -243.39122584375707, -122.60065594453862, -122.18110345084669, -2.34227181744538, -359.18970081567875, -246.9765314024735, -234.98860332432852], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -193.78264706775738, "std_return": 94.6600483084206, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-125.27811907796938, -230.77645290045677, -242.51257593481594, -240.1515018658946, -119.75243808329262, -119.35344962384822, -4.301288903515324, -360.84120108663825, -244.94765293751925, -234.15631055444905], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.20709909683995, "std_return": 94.67897260730403, "capped_episodes": 0}, "advanced_pi": {"returns": [-125.40862592623306, -231.65447551616884, -242.54108480171865, -240.98709307543385, -119.64187929791048, -119.28257869956809, -4.09672728345178, -360.64740920085535, -245.10919343308822, -234.9516790773527], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.4320746311781, "std_return": 94.81439809864925, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.59990888761232, -227.49822410223427, -237.93144019906578, -236.72331029579004, -117.16275568883096, -116.73325676035677, -1.0663652007481519, -357.03525671821666, -242.33611830841338, -231.0882813471197], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.01749175083881, "std_return": 94.4018102927877, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.73449478520575, -227.4778858417782, -238.54158330936127, -237.0975110141461, -116.89041986360044, -116.38629017164367, -0.6402567249155581, -356.78428768921003, -241.90308267297326, -231.1185419610712], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.95743540339055, "std_return": 94.50692885872238, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.04776460276017, -227.87245546025048, -237.45434050667984, -238.45537368117436, -116.93955558383578, -116.18579603979411, -0.34509799734973406, -357.97205257132157, -241.87549307030358, -229.66350351153937], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.8811433025009, "std_return": 94.80156448171219, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.56167846520351, -230.69392365008352, -237.6931394290838, -240.0685412774634, -117.29975998880094, -116.1424003264625, -0.13364161498144572, -361.2170526065966, -242.1583060798383, -230.38735844965865], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.83558018881726, "std_return": 95.62507901253812, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.19787825471998, -226.93180907232284, -237.41438804977625, -236.68822406762317, -116.76298882365352, -116.08469005991749, -0.23580511686600455, -356.2629902702988, -241.68668213361306, -229.50102499650035], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.37664808452914, "std_return": 94.37979471763467, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.13788033461786, -227.0399774058069, -236.1327469439919, -236.92035806488457, -116.73991518326405, -116.06121451877286, -0.21481981758086535, -355.3507447870291, -241.6101649765178, -228.37808240431534], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.05859044367813, "std_return": 94.12706339029786, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.41967724111119, -226.9340323602086, -237.68892498215286, -235.6640391291002, -116.52766507233771, -116.05735122588474, -0.2115237144823719, -353.64406145069296, -241.81490495173497, -229.57393524043783], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.05361153681434, "std_return": 93.89803040399984, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.41762406711567, -226.99459278624312, -233.98183002992872, -235.54836491526748, -116.55710226020001, -116.09931961880228, -0.24054638906536288, -353.10185771603915, -241.86693816555052, -225.70868154394213], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -187.25168574921545, "std_return": 93.4349106414839, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/chasing/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 2486.309067249298,
  "final_evaluation": {
    "pi": {
      "returns": [
        -122.41967724111119,
        -226.9340323602086,
        -237.68892498215286,
        -235.6640391291002,
        -116.52766507233771,
        -116.05735122588474,
        -0.2115237144823719,
        -353.64406145069296,
        -241.81490495173497,
        -229.57393524043783
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -188.05361153681434,
      "std_return": 93.89803040399984,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -122.41762406711567,
        -226.99459278624312,
        -233.98183002992872,
        -235.54836491526748,
        -116.55710226020001,
        -116.09931961880228,
        -0.24054638906536288,
        -353.10185771603915,
        -241.86693816555052,
        -225.70868154394213
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -187.25168574921545,
      "std_return": 93.4349106414839,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/chasing/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1405.5047188353312, -1291.084533960645, -1318.7990142468132, -1008.1501551963363, -997.4812860713789, -904.0014170970546, -1931.4768699465437, -1626.37363079297, -1290.9937127904436, -910.2179970039184], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1268.4083335941434, "std_return": 315.02166423571293, "capped_episodes": 0}, "advanced_pi": {"returns": [-1405.5047188353312, -1291.084533960645, -1318.7990142468132, -1008.1501551963363, -997.4812860713789, -904.0014170970546, -1931.4768699465437, -1626.37363079297, -1290.9937127904436, -910.2179970039184], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1268.4083335941434, "std_return": 315.02166423571293, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-238.22839236402598, -249.79288136621162, -253.0978947769838, -119.7426336325889, -119.9482376500248, -1.0009782713187367, -392.749817357838, -324.10578520738216, -240.65987832338047, -125.48301174322543], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -206.480951069298, "std_return": 108.88112122755898, "capped_episodes": 0}, "advanced_pi": {"returns": [-237.54825298929643, -247.9353731582793, -251.51570002169402, -119.01664090780194, -118.75699472823756, -0.13384611160114065, -382.8239759054855, -319.50213126633037, -239.47188771187035, -123.83448700387521], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -204.05392898044718, "std_return": 106.9425013301459, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-1465.839705174765, -243.0176320717742, -1470.292432183451, -1479.5501421864712, -117.23624460707006, -0.24902852697049913, -1485.2067470266968, -270.3013257632979, -234.85868075714774, -118.66898733302371], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -688.5220925630667, "std_return": 646.5162462258573, "capped_episodes": 0}, "advanced_pi": {"returns": [-1503.5832329072855, -242.82981194120208, -1513.365037581383, -1525.89054878332, -117.40718579980783, -0.14016466090210764, -1504.6870041546185, -269.8765676828755, -234.75186364323307, -118.57069190458996], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -703.1102109059218, "std_return": 664.4225408975786, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-229.555061336961, -241.9472696410849, -241.11947371299277, -116.09113621065454, -115.89028484978589, -0.04562597559960284, -351.9540870987004, -241.85528562859173, -233.81650970353618, -118.37434533829048], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.06490794961974, "std_return": 94.80149284847542, "capped_episodes": 0}, "advanced_pi": {"returns": [-230.0132593381553, -242.1732408018862, -241.11293567047605, -116.10654698799078, -115.9378058903738, -0.031115966198049953, -352.4922574318371, -242.12671883749925, -234.01751832454534, -118.36460037310344], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.23759996220653, "std_return": 94.94922667928637, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-229.95703356428623, -242.04205961265666, -240.60714311430402, -116.96730150273895, -116.77467424937771, -1.0830444068783565, -354.01546752623756, -242.85344358390358, -234.1170340493768, -121.39477031448746], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.98119719242476, "std_return": 94.65670061354018, "capped_episodes": 0}, "advanced_pi": {"returns": [-230.31128832495747, -243.04275929649398, -241.4456094520291, -117.84509949996428, -117.65675699180093, -2.1909823354148688, -354.2438865191997, -243.48611884515074, -235.8201578844376, -122.51292494165477], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.85555840911033, "std_return": 94.48850625232947, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-234.71047464776373, -242.31450194576004, -244.60376300924406, -121.43964364090398, -120.54549310678489, -3.1580396489437317, -358.22023543361337, -246.36467150899543, -233.70536210505074, -124.29586025780887], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.9358045304869, "std_return": 94.74587099645161, "capped_episodes": 0}, "advanced_pi": {"returns": [-234.4955249610516, -240.86014983584226, -244.19619147005892, -121.1923940554508, -120.34666458792503, -0.4909960037353925, -357.7665568271327, -246.2180146713265, -232.39655419289977, -122.13591829400784], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.00989648994306, "std_return": 95.22198140959368, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-234.9455390480447, -239.86052089293648, -243.81435497873727, -121.31818588481924, -120.41384986078361, -0.6538890823855149, -360.17616779227893, -246.40224473535702, -231.5961538757254, -122.05104937447601], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.12319555255442, "std_return": 95.52847378518052, "capped_episodes": 0}, "advanced_pi": {"returns": [-235.38083200843562, -240.48516699245658, -243.9573982275873, -121.5437781572778, -120.52959259659968, -1.2650329329005063, -361.87970312960914, -246.36222442118316, -232.56748509325286, -122.21831050122054], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.6189524060523, "std_return": 95.76530907492861, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-231.70446910431605, -239.08297058732887, -240.02872518646035, -118.1950844098378, -117.0881562360252, -0.8257885089851575, -356.12752412841456, -243.29968672662005, -231.095660214683, -122.2713676120026], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.97194327146738, "std_return": 94.6707257741132, "capped_episodes": 0}, "advanced_pi": {"returns": [-232.12467924717848, -239.34830550167774, -240.33880131854875, -118.81570661533696, -117.44714279258079, -0.9290669101619663, -355.7795184393977, -243.6406295139551, -231.46981504424957, -122.92775006237807], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.2821415445465, "std_return": 94.5518267039238, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-231.13289209243862, -237.56278854618404, -239.7548503234742, -117.542125098475, -116.60193358636221, -0.2002012722794092, -355.9911968172351, -242.76321454159154, -229.4500422522961, -121.09354204595468], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.20927865762906, "std_return": 94.72394089728608, "capped_episodes": 0}, "advanced_pi": {"returns": [-232.03786007763054, -237.97551261788865, -240.5645080801442, -117.81224038992606, -116.78708860725975, -0.06452225082720507, -357.08487824434377, -243.3722179829985, -229.45173527772135, -120.83412727943488], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.5984690808175, "std_return": 95.06681071402063, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-231.00637799226647, -236.09005164245517, -241.03285874195984, -117.1799461228851, -116.30510151822918, -0.04705384629598046, -357.1016973547805, -242.7830672726527, -228.1164707026187, -120.5943114420621], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.0256936636206, "std_return": 94.97133267118771, "capped_episodes": 0}, "advanced_pi": {"returns": [-230.18541218973107, -235.89071565100707, -240.73340551077638, -116.84713390372846, -116.13601251733883, -0.04090463132782954, -358.14196635070465, -242.39444252372004, -228.30898074166745, -120.78203544665361], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.94610094666558, "std_return": 95.1056717523427, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-231.0692637749564, -234.2988214914094, -240.0954569897768, -117.22745522178128, -116.33353563963676, -0.07009548413564985, -355.1861499442345, -242.7157498064729, -226.54671173099734, -120.49280256478775], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.40360426481888, "std_return": 94.42532867249659, "capped_episodes": 0}, "advanced_pi": {"returns": [-231.02793701733862, -234.2502794423972, -240.47208905260007, -117.23262845590853, -116.26117391771717, -0.06374170918580072, -356.5303428344695, -242.78137986629395, -226.32589819555028, -120.60427223042298], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.55497427218842, "std_return": 94.67300762672787, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/chasing/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 1746.39803481102,
  "final_evaluation": {
    "pi": {
      "returns": [
        -231.0692637749564,
        -234.2988214914094,
        -240.0954569897768,
        -117.22745522178128,
        -116.33353563963676,
        -0.07009548413564985,
        -355.1861499442345,
        -242.7157498064729,
        -226.54671173099734,
        -120.49280256478775
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -188.40360426481888,
      "std_return": 94.42532867249659,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -231.02793701733862,
        -234.2502794423972,
        -240.47208905260007,
        -117.23262845590853,
        -116.26117391771717,
        -0.06374170918580072,
        -356.5303428344695,
        -242.78137986629395,
        -226.32589819555028,
        -120.60427223042298
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -188.55497427218842,
      "std_return": 94.67300762672787,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/chasing/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1471.9975973673836, -1612.350372737409, -1132.8300924397695, -1206.2992541696437, -1277.0732412361954, -1886.6291439562733, -1834.6593283594823, -1489.6033738179742, -1229.9754751516039, -977.4944920282461], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1411.8912371263982, "std_return": 285.31696575546835, "capped_episodes": 0}, "advanced_pi": {"returns": [-1471.9975973673836, -1612.350372737409, -1132.8300924397695, -1206.2992541696437, -1277.0732412361954, -1886.6291439562733, -1834.6593283594823, -1489.6033738179742, -1229.9754751516039, -977.4944920282461], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1411.8912371263982, "std_return": 285.31696575546835, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-252.70611414578156, -251.6819701827462, -118.89284785014367, -119.61954731158608, -0.04093019708357026, -380.7868329120344, -317.0893070401246, -240.33539832588042, -122.08338585694459, -0.898737696348251], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -180.41350715186735, "std_return": 121.80669560256281, "capped_episodes": 0}, "advanced_pi": {"returns": [-251.6380440921936, -250.21387074409924, -117.88248517443357, -118.6702044787215, -0.03638474938267011, -379.209539910122, -305.2630039252683, -239.66501825916825, -122.01612248221677, -0.896108108614142], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.54907819242197, "std_return": 120.17624017926975, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-241.10784877607108, -245.26133621845938, -116.35785553779237, -116.23192776846746, -0.11412188585382256, -362.7022034493219, -247.87305452833098, -233.63242178382262, -118.78317835284126, -0.9266996012100726], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.29906479021707, "std_return": 111.25544507255853, "capped_episodes": 0}, "advanced_pi": {"returns": [-240.350330011368, -245.20562956757226, -116.49635495152928, -116.33386091369898, -0.08657173789188118, -362.3598363059883, -247.9744608585948, -232.9868763103403, -118.7886171270825, -0.9039920897614308], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.14865298738277, "std_return": 111.10795822062559, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-239.5298059481757, -239.1489084926237, -116.18397427432632, -116.01930249820394, -0.0882594235103706, -357.8623409776688, -242.03328614863116, -232.52187170281618, -118.67219248154885, -0.915376835650741], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.29753187831557, "std_return": 109.44092205381654, "capped_episodes": 0}, "advanced_pi": {"returns": [-239.04723134365125, -239.3005669960801, -116.44852408829234, -116.24304403938213, -0.1233286260312883, -357.55787908253524, -242.21855638385685, -232.63660889934505, -118.89209222715697, -0.9511232254677163], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.3418954911799, "std_return": 109.34271327434944, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-236.17461159282732, -241.45102591614864, -117.13439202166103, -116.75532537156057, -0.603083649917194, -373.426208613888, -242.89134190562984, -229.229974965497, -119.53152363224554, -1.4142942375693], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.86117819069443, "std_return": 111.77451999148742, "capped_episodes": 0}, "advanced_pi": {"returns": [-237.27385254714665, -241.8694583097198, -117.17684740206762, -116.74395415842639, -0.46452544751035424, -354.66736961813325, -243.109574653451, -229.3303627407859, -119.35073694785439, -1.281655128819681], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.1268336953915, "std_return": 108.58550183946119, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-236.60299033563413, -243.32523356530416, -119.05316561778636, -118.57176862172403, -1.5736230518780516, -364.6763838875663, -243.96942900298203, -229.84448155822543, -120.29039394230887, -3.309055596460676], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.121652517987, "std_return": 109.81520951063835, "capped_episodes": 0}, "advanced_pi": {"returns": [-236.71317309858566, -244.10976154954292, -120.07394923272975, -119.46712976153925, -1.752657949505762, -368.6528536672586, -245.12143150798073, -229.15541238534817, -120.37612004721102, -4.170538516385356], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.95930277160872, "std_return": 110.38700632563501, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-241.64847472063823, -246.76718795460346, -125.91957361664227, -125.42841437848126, -8.599214805811515, -363.26084241710214, -250.65010482436716, -234.36882010595642, -125.69900398391398, -11.189719353885755], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -173.35313561614024, "std_return": 107.73811521304884, "capped_episodes": 0}, "advanced_pi": {"returns": [-240.14714493858378, -246.50425127309308, -125.62433789453411, -125.1316413229006, -7.695904248167005, -361.89467985049856, -250.24422811789591, -232.16070195180473, -124.72642494397732, -10.91574012945982], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -172.5045054670915, "std_return": 107.48020326099781, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-236.28788876959064, -239.0466347332208, -118.99806059233974, -118.40586574652495, -2.014836671010881, -354.7860858709415, -244.46403129023787, -228.32185021452614, -120.56151232996162, -2.9791879276995568], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.58659541460537, "std_return": 107.68450199382697, "capped_episodes": 0}, "advanced_pi": {"returns": [-237.3052674695499, -238.2284132822063, -119.05793325429602, -118.48680396648322, -2.1921243133330406, -354.25128153774847, -244.25120627329486, -228.77529621279584, -120.7520242935744, -3.0429130807492366], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.63432636840312, "std_return": 107.56224630444503, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-236.63413390997133, -238.58658584274346, -118.52254623493816, -117.86189917738358, -1.5151301775914772, -356.9403074668517, -244.07875923632778, -228.18562051880832, -119.99022907632957, -2.3197667685341847], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.46349784094795, "std_return": 108.2645674319322, "capped_episodes": 0}, "advanced_pi": {"returns": [-237.60242169536943, -237.817399361359, -118.42793327375804, -117.88822692122511, -1.821790749513329, -357.01705566942184, -243.84998554269015, -229.68431447788956, -120.28327410066103, -2.4654180126397103], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.68578198045273, "std_return": 108.28189024826645, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-236.26445231465271, -236.61562105478347, -117.70008644498394, -117.07172989600747, -0.46453314569586257, -356.498818145648, -243.52404751098229, -227.06103517759712, -119.4436305731508, -1.399287338735812], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.60432416022374, "std_return": 108.32361675596486, "capped_episodes": 0}, "advanced_pi": {"returns": [-236.16546138663045, -238.03072667567602, -117.87206402002711, -117.1888238599199, -0.4394881751202016, -356.6422416724342, -243.51874736034245, -226.9915478918753, -119.24269587972974, -1.376629038589906], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.74684259603455, "std_return": 108.43467068039037, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-235.32087362996987, -237.65688030052684, -117.5796953689529, -116.79371031143667, -0.16197334965852003, -357.47179711272145, -243.39947648021234, -226.63203698530225, -119.08873039745576, -1.1192508681337467], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.52244248043704, "std_return": 108.59122797911448, "capped_episodes": 0}, "advanced_pi": {"returns": [-234.64700790613014, -237.8495275734283, -118.19732319711478, -117.15915662829995, -0.20872532873392055, -357.3042432380855, -243.266698913457, -225.29749931267708, -119.07644930137891, -1.178617989249069], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.41852493885546, "std_return": 108.38828952757828, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/chasing/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 1816.1088817119598,
  "final_evaluation": {
    "pi": {
      "returns": [
        -235.32087362996987,
        -237.65688030052684,
        -117.5796953689529,
        -116.79371031143667,
        -0.16197334965852003,
        -357.47179711272145,
        -243.39947648021234,
        -226.63203698530225,
        -119.08873039745576,
        -1.1192508681337467
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -165.52244248043704,
      "std_return": 108.59122797911448,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -234.64700790613014,
        -237.8495275734283,
        -118.19732319711478,
        -117.15915662829995,
        -0.20872532873392055,
        -357.3042432380855,
        -243.266698913457,
        -225.29749931267708,
        -119.07644930137891,
        -1.178617989249069
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -165.41852493885546,
      "std_return": 108.38828952757828,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/combined/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1108.2280389950024, -1326.2374369153606, -1498.7003920399757, -1530.3968409360614, -1309.1831165003252, -1470.9276781167591, -1370.8946254118734, -1158.0902267861036, -1406.6915400083988, -1911.7001031566801], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1409.104999886654, "std_return": 212.37126961133185, "capped_episodes": 0}, "advanced_pi": {"returns": [-1108.2280389950024, -1326.2374369153606, -1498.7003920399757, -1530.3968409360614, -1309.1831165003252, -1470.9276781167591, -1370.8946254118734, -1158.0902267861036, -1406.6915400083988, -1911.7001031566801], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1409.104999886654, "std_return": 212.37126961133185, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.60732984873778, -130.8752955696574, -129.10392860568757, -245.35764125172008, -252.47060400817082, -255.6794870972198, -125.61358861755117, -254.21532821360734, -1.2647387211194911, -405.2617209394748], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.94496628729462, "std_return": 105.95908364292288, "capped_episodes": 0}, "advanced_pi": {"returns": [-129.10844010891427, -131.17973108394673, -124.68969743543417, -237.03586994610555, -246.38203321903012, -247.19827023292842, -117.92480440674312, -117.74250221046267, -0.235799703572555, -374.51040405269316], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -172.60075523998307, "std_return": 98.7619228821471, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-123.87561031216235, -127.98404158218925, -122.40705638639125, -230.6722553144066, -245.32011002527338, -242.2299350984993, -116.18933346270366, -115.97616474231222, -0.12237647430943913, -362.3466125809103], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.71234959791576, "std_return": 96.1158165708356, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.57106574742569, -128.11671682698815, -122.62569756606263, -228.45299825118093, -242.73955848008882, -240.25368700950224, -116.22960175022962, -115.88587049776257, -0.09709967508795911, -392.4511027843765], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -171.0423398588705, "std_return": 101.95968589195182, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.6399977160853, -127.1445927337368, -125.09546623657492, -232.2045840167533, -240.61217240818752, -242.85243631864537, -117.52254802830419, -116.64868462676738, -0.22255898254732084, -361.85808494731765], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.68011260149197, "std_return": 95.64291326146366, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.7327090582164, -127.6688959107198, -125.13324632460005, -229.28165652016943, -241.2732633262155, -238.9621722646681, -117.049089128494, -116.47839450062362, -0.17957919038907696, -359.02414465396265], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.77831508780588, "std_return": 94.64524488063029, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.43186439709437, -126.79315054983581, -125.56944319978858, -231.1453718176386, -240.4701697309082, -240.48914322610935, -118.10793296194149, -116.90907759054119, -0.07398331407696208, -360.4231741415293], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.24133109294638, "std_return": 95.07549330321487, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.47988133229468, -127.32469130155735, -125.94864472788065, -229.8473274296896, -240.89373615525344, -238.75668789576102, -118.17148338002485, -117.06568982045255, -0.23382934682849035, -358.97012322140927], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.9692094611152, "std_return": 94.51572752964059, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-123.86556432263949, -127.39866711003619, -125.84975664636904, -230.73472594400386, -238.42938130579338, -240.03427466156577, -118.32379720580647, -117.24526134136067, -0.39551441473940224, -362.10662382166873], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.4383566773983, "std_return": 95.00964794720171, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.44991967339166, -127.93593681640367, -125.67400327826013, -230.04118496103305, -237.253941538692, -237.77102819855236, -117.94370967341594, -117.05391175391536, -0.47781200422280057, -359.23835102776036], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.68397989256474, "std_return": 94.14375711471024, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.29501272319395, -128.15263473933481, -125.57930171132044, -230.40653483839787, -239.09429129659486, -238.34878046988135, -118.38379396228909, -117.17285843960748, -0.15154483067002805, -361.1890042623026], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.27737572735927, "std_return": 94.72849146476928, "capped_episodes": 0}, "advanced_pi": {"returns": [-124.82500783338817, -128.50059876761836, -124.06855328861772, -227.30939329956556, -239.7487127906204, -233.25706261551636, -116.95937833864862, -116.2601910081618, -0.034008766708690026, -356.0190541788618], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.69819608877074, "std_return": 93.33121969817476, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.36271380845962, -128.5266268153171, -125.39462638158557, -229.90214074481364, -235.88477339742474, -237.87442092549117, -118.57520375004478, -117.1641972137577, -0.03693497491185761, -359.9846713309628], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.7706309342769, "std_return": 94.17881845290664, "capped_episodes": 0}, "advanced_pi": {"returns": [-126.56416048738062, -130.54195781976932, -125.7484758248806, -229.77483425860663, -239.2036136362438, -237.5457752912588, -118.96015421681145, -117.37167977297479, -0.061974514636217136, -358.2593557661217], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.4031981588684, "std_return": 93.8063084632215, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.49981202042969, -128.55337708379915, -125.28016155766655, -226.100707281216, -234.10536617697792, -235.7997832594567, -118.04120744182579, -116.88534604615833, -0.21054763534804669, -358.8029752245314], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.82792837274096, "std_return": 93.41821889082959, "capped_episodes": 0}, "advanced_pi": {"returns": [-124.55359745650031, -128.49062977853563, -125.81431897256535, -228.0433383957657, -232.4937022920839, -236.66519233825434, -118.8146307778486, -117.43751796266126, -0.3989242419674059, -360.35481122068074], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.30666634368635, "std_return": 93.68522438870185, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.3953227378324, -128.66964172224846, -125.23569813350478, -224.56348694642202, -234.3323787478127, -234.55118801799563, -117.86534051525437, -116.9114030835843, -0.23807150034261648, -357.5681903286596], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.4330721733657, "std_return": 92.99711998487825, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.2261569887455, -128.18592789065863, -126.20616991831393, -226.7878399607002, -231.7490797535424, -235.79596478432302, -119.80766868612817, -118.14080119856627, -0.2843130892293633, -359.0322010433708], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.92161233135784, "std_return": 93.20487889638679, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.09653916056989, -128.42853741374554, -124.82569083583296, -225.58986139475863, -233.61420604297075, -234.91416145197084, -118.30906404563734, -117.32916129083178, -0.2988538139047182, -358.63035485258507], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.60364303028075, "std_return": 93.24032827946822, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.25520919294611, -127.81918590553175, -125.56471330278526, -225.64602966486896, -232.32528359247195, -235.4981682918298, -118.97474899067024, -117.9753304591473, -0.6295273557506776, -358.9007504651719], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.6588947221174, "std_return": 93.15475621659048, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/combined/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 2596.8661637306213,
  "final_evaluation": {
    "pi": {
      "returns": [
        -124.09653916056989,
        -128.42853741374554,
        -124.82569083583296,
        -225.58986139475863,
        -233.61420604297075,
        -234.91416145197084,
        -118.30906404563734,
        -117.32916129083178,
        -0.2988538139047182,
        -358.63035485258507
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -166.60364303028075,
      "std_return": 93.24032827946822,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -123.25520919294611,
        -127.81918590553175,
        -125.56471330278526,
        -225.64602966486896,
        -232.32528359247195,
        -235.4981682918298,
        -118.97474899067024,
        -117.9753304591473,
        -0.6295273557506776,
        -358.9007504651719
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -166.6588947221174,
      "std_return": 93.15475621659048,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/combined/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1271.135632243799, -1260.062007754715, -1502.6004122514946, -1505.1689306942137, -1458.6566089886173, -1344.1916265784096, -1383.1968058454875, -1074.0610389166407, -1901.1268845005839, -1660.9837122789706], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1436.1183660052932, "std_return": 218.4136054259303, "capped_episodes": 0}, "advanced_pi": {"returns": [-1271.135632243799, -1260.062007754715, -1502.6004122514946, -1505.1689306942137, -1458.6566089886173, -1344.1916265784096, -1383.1968058454875, -1074.0610389166407, -1901.1268845005839, -1660.9837122789706], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1436.1183660052932, "std_return": 218.4136054259303, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-132.6613693651301, -126.59715745506136, -241.227830198959, -256.04897707748484, -254.2963167925858, -120.3522018962471, -120.7903829301585, -0.04306697076045543, -404.142010912433, -281.64359014392494], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -193.78029037427453, "std_return": 108.74984096508305, "capped_episodes": 0}, "advanced_pi": {"returns": [-129.74753043342693, -126.08393385250294, -238.07559961833303, -248.75950935948944, -247.66337960242626, -119.64394716208002, -119.7385865437093, -0.07435909746296161, -373.90019827688565, -256.83096326005244], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -186.0518007206369, "std_return": 100.44540777543884, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-127.97084328282305, -122.58527902851858, -231.8668182980178, -242.01005479648575, -245.13944717013533, -116.2918939012618, -116.27394161252832, -0.06983051628662426, -359.3886721000013, -252.13552507565487], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -181.37323057817133, "std_return": 97.28392255200782, "capped_episodes": 0}, "advanced_pi": {"returns": [-128.18510242740157, -123.32405276516513, -231.61513575717845, -241.6498774707525, -244.21286609909532, -116.3399843376357, -116.06479821538419, -0.03779657743362034, -358.319767731387, -244.8589247349622], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -180.46083061163955, "std_return": 96.44390427838246, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-125.83946560461635, -121.84044466025229, -227.81053011735543, -238.206738933427, -237.82135760387897, -116.14050398974186, -116.02883134826224, -0.03242083484059485, -361.0714262620331, -240.3999453214816], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.51916646758895, "std_return": 96.07540753473384, "capped_episodes": 0}, "advanced_pi": {"returns": [-124.6498909360864, -122.01744756056192, -228.84834916900684, -238.89377021985828, -238.50961567968747, -116.23306216317948, -116.12207875443904, -0.23850409674207274, -359.5544871666323, -240.93834183093327], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.6005547577127, "std_return": 95.9677763444799, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-130.97144850600836, -123.46151871096156, -229.08996540262137, -243.84154465718933, -237.32727468983356, -117.93666575909779, -117.7295280112303, -1.895633942067129, -353.5635393121883, -242.3044998480261], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.81216188392239, "std_return": 94.24904088365463, "capped_episodes": 0}, "advanced_pi": {"returns": [-130.63333231928414, -123.98153938724285, -229.94004962312985, -243.84883825101036, -237.631385965129, -117.82207982092876, -117.61946871984082, -1.821998841652031, -357.00893149708895, -243.57324815326604], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -180.3880872578573, "std_return": 95.049583528084, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-131.12127032678802, -123.90339920932875, -229.9427060423845, -242.93357009796097, -236.06648058482662, -117.63141197312451, -117.25444392949717, -1.62770584010641, -354.0170593863632, -243.00760284443749], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.75056502348178, "std_return": 94.35523881086054, "capped_episodes": 0}, "advanced_pi": {"returns": [-131.51240537390586, -124.25893357508362, -230.44551538584756, -244.0189238930324, -235.81202685202783, -117.86642414122966, -117.52004786578502, -2.0581970116535766, -354.4955066255969, -243.42713391227736], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -180.14151146364395, "std_return": 94.4009333171286, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-133.5405960994392, -123.29170625316009, -229.7144600270064, -246.85049969145433, -236.3576846863081, -116.59387221664467, -116.24719113441724, -2.954287419181353, -356.4307549700709, -242.03829469706508], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -180.40193471947472, "std_return": 94.81344845193168, "capped_episodes": 0}, "advanced_pi": {"returns": [-132.36489474168997, -123.94465643475421, -229.29745194270214, -245.6787477715985, -235.42722424050146, -116.83247277994586, -116.41967696183715, -0.37094133605026874, -354.8076565437351, -241.86036825075004], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.70040910035647, "std_return": 94.82095535675255, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-132.2434691069443, -124.26872004249661, -230.0252442109713, -243.72686868948423, -237.43142006682146, -117.13010193585947, -116.7533476690241, -0.9864168623116052, -353.4551074223566, -241.97555776779288], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.79962537740627, "std_return": 94.43227058795533, "capped_episodes": 0}, "advanced_pi": {"returns": [-131.27894657519877, -124.4099359660263, -229.90645456255646, -241.86878086365462, -236.3219246601359, -117.20076051285248, -116.68448922362782, -0.8957422893579134, -350.326514600875, -241.51839277822927], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.04119420325145, "std_return": 93.68667481118217, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-132.13572583062845, -124.87020557699343, -229.99426748063692, -241.59991875456086, -236.99444567302177, -116.77513299425159, -116.39686714413223, -1.8051985451729124, -352.99898158584364, -241.91470047720017], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.5485444062442, "std_return": 94.03658639585066, "capped_episodes": 0}, "advanced_pi": {"returns": [-131.37543601241126, -125.08775366491591, -229.9505234949389, -239.1321529999459, -237.64325538418956, -116.93218977595855, -116.52144585090716, -0.5380310060070889, -350.72788413352316, -242.00124975855528], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.99099220813528, "std_return": 93.74954532757498, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.5841393585842, -124.39804076539117, -229.10605003961012, -237.93818766833996, -235.07116820550667, -116.62935376881501, -116.08727511474301, -0.6021014719948478, -354.87377577899633, -241.67404295153418], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.59641351235155, "std_return": 94.38406320159866, "capped_episodes": 0}, "advanced_pi": {"returns": [-128.78322065375923, -124.97480085769939, -229.3052286806383, -234.69211969895414, -235.57655355754392, -117.13757260529738, -116.49653382208281, -0.3291210544647362, -351.920503409389, -241.6054158228318], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.0821070162661, "std_return": 93.67124490306361, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.49514517846188, -123.35634213151336, -229.3316137235982, -236.67312372131337, -235.93883473670235, -117.01990849635109, -116.10471518944175, -0.06508158171110767, -358.6214084456451, -242.15429637558188], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.87604695803202, "std_return": 95.2447658695969, "capped_episodes": 0}, "advanced_pi": {"returns": [-129.43439107459923, -123.59008787356552, -229.42415358377394, -240.70201985993532, -236.23515747753507, -117.01929131705967, -116.08103116840188, -0.10940558239708523, -359.03187279525247, -242.16452397802038], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.37919347105404, "std_return": 95.57962639303655, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/combined/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 3921.7142765522003,
  "final_evaluation": {
    "pi": {
      "returns": [
        -129.49514517846188,
        -123.35634213151336,
        -229.3316137235982,
        -236.67312372131337,
        -235.93883473670235,
        -117.01990849635109,
        -116.10471518944175,
        -0.06508158171110767,
        -358.6214084456451,
        -242.15429637558188
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -178.87604695803202,
      "std_return": 95.2447658695969,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -129.43439107459923,
        -123.59008787356552,
        -229.42415358377394,
        -240.70201985993532,
        -236.23515747753507,
        -117.01929131705967,
        -116.08103116840188,
        -0.10940558239708523,
        -359.03187279525247,
        -242.16452397802038
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -179.37919347105404,
      "std_return": 95.57962639303655,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/combined/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1454.0744429350736, -1717.5783469126845, -1691.5410156457274, -1670.534984576744, -1547.7027729147912, -1575.530571741976, -1304.5852594475775, -1967.7959693246416, -1825.8695079801025, -1702.9397295094614], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1645.8152600988778, "std_return": 177.47524230063246, "capped_episodes": 0}, "advanced_pi": {"returns": [-1454.0744429350736, -1717.5783469126845, -1691.5410156457274, -1670.534984576744, -1547.7027729147912, -1575.530571741976, -1304.5852594475775, -1967.7959693246416, -1825.8695079801025, -1702.9397295094614], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1645.8152600988778, "std_return": 177.47524230063246, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-919.9915230216778, -243.02030622462294, -251.32323123686461, -258.5987735175584, -123.66193614959089, -123.30633628628304, -0.046699217385463586, -376.28550085149396, -388.8267842632399, -242.40322724791093], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -292.7464318016628, "std_return": 236.750571416524, "capped_episodes": 0}, "advanced_pi": {"returns": [-126.92540038902298, -239.1742539747926, -248.31179247674905, -250.3954026474234, -120.1245202486185, -119.36501070720564, -0.2881100111990405, -373.2124592377516, -264.9334287538621, -241.4796750243695], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -198.42100534709942, "std_return": 100.21462735233364, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.723035803114, -233.93381504276394, -244.23005279766267, -249.19752691475577, -118.0051272919233, -116.93276039908496, -0.1777185860347039, -370.0087332824573, -262.341555681835, -235.12361040332667], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -195.4673936202958, "std_return": 99.27978178906709, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.29802640059091, -232.96558042783656, -240.62196972212388, -246.4942680895972, -116.69897637100114, -116.25630870779857, -0.07194376801944169, -366.66701084865196, -249.59939808316054, -232.5661399276767], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.5239622346457, "std_return": 97.69580980389954, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-121.85708915853772, -227.70790391749284, -241.18109149058932, -238.37986285106012, -116.53655421769272, -116.42836517108552, -0.30794889140496795, -358.84287057459517, -273.6201940412671, -234.2167408823952], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.90786211961205, "std_return": 97.56485560457288, "capped_episodes": 0}, "advanced_pi": {"returns": [-121.71823252298765, -227.5225502042388, -240.2488084195473, -237.22184746773655, -116.34900604448971, -116.14457537553979, -0.19616055227210544, -372.7202544417196, -248.1107402244213, -233.42349692730562], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -191.36556721802586, "std_return": 98.16327172392988, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.88177873158659, -227.5485122860956, -240.40624202484275, -238.3811175277199, -117.18962956762468, -116.9447253806696, -0.8504433682633112, -355.4717906387235, -242.31973087712524, -233.36809038344305], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.53620607860944, "std_return": 94.45059771507671, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.0275275372946, -227.69678830472944, -240.39981235028011, -238.29267806985334, -117.27225382991013, -116.78548264939398, -1.1088868429581986, -354.44439860270853, -242.08840981780426, -233.85090067975992], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.49671386846924, "std_return": 94.22513369065031, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.59216255538257, -229.31735999448242, -239.16396094878806, -240.15989431470095, -117.0709244466816, -116.54028662730181, -0.5069947965100159, -356.3504342292188, -242.95564431622327, -232.06282767550687], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.67204899047965, "std_return": 94.81051268569907, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.83125664430231, -227.5640248063581, -238.4951246155436, -237.74896790084142, -117.41118550915381, -117.05570176343674, -0.228685563195997, -353.91343031329797, -242.06114171568848, -232.41458944607547], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.97241082778942, "std_return": 94.08719818594693, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.23430660135467, -228.13806624008797, -238.32345591957582, -237.62875359826663, -117.24228036296527, -116.66807325040449, -0.6208155693166265, -356.02300379232196, -242.6040675214711, -231.63705705144707], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.11198799072116, "std_return": 94.46834029320955, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.57096934469199, -226.74040294728508, -238.66942587885424, -235.9882288725677, -116.75028532184673, -116.31720777852355, -0.6517034543717604, -354.9860262609603, -240.98385002119886, -232.5557380248078], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.6213837905108, "std_return": 94.14846807327424, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.41531935568244, -229.63327023396764, -237.51894077755662, -238.6282923196514, -116.86362315239609, -116.2255284644848, -0.22682378779990892, -355.92678996489906, -242.50907349917344, -231.35370530389216], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.13013668595033, "std_return": 94.63517905118198, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.33445073978639, -229.4075590868627, -235.43291574763848, -238.61013113532144, -116.9348030999142, -116.23289177243605, -0.35489833500208273, -353.5104791697187, -241.72666842904223, -228.54351997326575], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.30883174889883, "std_return": 93.90014816202489, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.47131551476531, -227.62299095160597, -237.5558451016675, -237.55604720760135, -116.45941508088777, -115.88455071905737, -0.14871696979339016, -356.1383483927932, -242.65563295005597, -231.16516324695758], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.7658026135185, "std_return": 94.6031080608296, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.01532397365183, -227.0146350369057, -237.48078167246285, -236.98277688975764, -116.25476809193606, -115.6163151551678, -0.20943068707763646, -355.90928809719946, -241.46840164425322, -230.8286267163971], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.37803479648093, "std_return": 94.47810043988112, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-122.49623583104643, -227.1878242171931, -236.31956521282058, -235.86437134747501, -116.40713823502355, -115.90523142817518, -0.10544385707127527, -353.425134109807, -241.98051007480362, -229.87789689352277], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -187.95693512069386, "std_return": 93.86845850383746, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.29938869320887, -226.1552114165874, -234.99235720532326, -233.89459984912583, -116.45227952684488, -115.78071035895962, -0.22743803574575913, -350.4534853690288, -241.3025734049543, -227.98612746418593], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -186.9544171323965, "std_return": 93.00563463442589, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-123.81847474146082, -227.2824393607495, -237.4842803231662, -235.4549395723248, -116.98868812748476, -116.15948222699033, -0.08572218857765339, -355.34652051818506, -242.15531470203584, -229.96968149203292], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.47455432530077, "std_return": 94.11447493089587, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.80331880176571, -227.07508098366196, -236.03047683879757, -236.32687858912888, -116.62576933703932, -115.95260897227145, -0.10875433060705242, -354.56663199325095, -241.36867197824978, -228.28197895218239], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -187.91401707769552, "std_return": 93.92727643686611, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/combined/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 3937.555407524109,
  "final_evaluation": {
    "pi": {
      "returns": [
        -123.81847474146082,
        -227.2824393607495,
        -237.4842803231662,
        -235.4549395723248,
        -116.98868812748476,
        -116.15948222699033,
        -0.08572218857765339,
        -355.34652051818506,
        -242.15531470203584,
        -229.96968149203292
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -188.47455432530077,
      "std_return": 94.11447493089587,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -122.80331880176571,
        -227.07508098366196,
        -236.03047683879757,
        -236.32687858912888,
        -116.62576933703932,
        -115.95260897227145,
        -0.10875433060705242,
        -354.56663199325095,
        -241.36867197824978,
        -228.28197895218239
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -187.91401707769552,
      "std_return": 93.92727643686611,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/combined/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1405.5047188353312, -1291.084533960645, -1318.7990142468132, -1008.1501551963363, -997.4812860713789, -904.0014170970546, -1931.4768699465437, -1626.37363079297, -1290.9937127904436, -910.2179970039184], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1268.4083335941434, "std_return": 315.02166423571293, "capped_episodes": 0}, "advanced_pi": {"returns": [-1405.5047188353312, -1291.084533960645, -1318.7990142468132, -1008.1501551963363, -997.4812860713789, -904.0014170970546, -1931.4768699465437, -1626.37363079297, -1290.9937127904436, -910.2179970039184], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1268.4083335941434, "std_return": 315.02166423571293, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-246.75552064307522, -255.75244354300767, -256.3802927909182, -125.9916517070703, -255.50855894608821, -0.4350283586576444, -388.2715369443998, -433.2828747430057, -244.9599964454524, -125.64021864238822], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -233.29781227640632, "std_return": 119.66125995412469, "capped_episodes": 0}, "advanced_pi": {"returns": [-238.5926699795591, -247.60121569673268, -248.8267562452485, -120.0280864547835, -120.70990656846566, -0.35064574327963394, -378.03786214434285, -280.08008676208436, -239.895987111899, -122.67713375181714], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -199.68003504582126, "std_return": 102.15742991798518, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-232.39745466055015, -243.28962963917584, -1032.6148227103847, -117.86955273502474, -116.54122178871684, -0.4045695827247412, -367.41510597968914, -264.25418034204637, -235.1429961507706, -118.70962242016769], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -272.8639156009251, "std_return": 271.4089562029786, "capped_episodes": 0}, "advanced_pi": {"returns": [-229.39456045655538, -240.73040237045947, -240.52587621768288, -116.23675441719007, -115.77028437428959, -0.031012748716128562, -361.026242746675, -263.25945934365353, -232.7641684829566, -118.46043519064263], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -191.81991963488213, "std_return": 97.59515302493583, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-229.94623227830695, -238.8270377533381, -241.2403373854381, -117.40231980404343, -116.82541673428662, -0.16908177287566403, -349.72093557032116, -243.14477516645607, -230.9707969027646, -118.77435302785932], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.702128639569, "std_return": 93.9872716153562, "capped_episodes": 0}, "advanced_pi": {"returns": [-228.2931997843393, -238.8446065813402, -238.7292477632752, -116.65859237499049, -115.90346193269798, -0.2828049406031682, -348.97737830593843, -240.83904317248025, -231.50881643991258, -118.68131879377819], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -187.8718470089356, "std_return": 93.6541714821033, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-231.88219881371998, -244.25438006312456, -244.5627176162577, -119.701157529697, -119.17024532748599, -2.7558097787753013, -359.1687040045731, -245.70290880788528, -235.10287544830902, -123.2026516390187], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.55036490288467, "std_return": 95.31311065800148, "capped_episodes": 0}, "advanced_pi": {"returns": [-232.89849352575828, -245.51938561874195, -243.82977272821256, -121.20544995424412, -120.87583784288606, -5.30036237306731, -357.5032962559168, -246.3701461307281, -237.79002559388553, -125.15063399987616], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -193.6443404023317, "std_return": 94.35919970319428, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-235.04576037517063, -245.21781551152935, -247.07567914579803, -124.0310643245337, -123.42985687743612, -6.617048390576202, -362.4788007072094, -249.07713916137482, -236.08376503400052, -125.4234150872241], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -195.4480344614853, "std_return": 94.86023149178675, "capped_episodes": 0}, "advanced_pi": {"returns": [-231.99670984856672, -244.1025935311547, -244.49444071910634, -121.28669263401129, -120.97067962741767, -1.0540494555608402, -361.85566286150464, -246.28661625681136, -235.71721630798032, -122.83098913595599], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -193.059565037807, "std_return": 95.94700556766378, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-232.6986759576471, -246.1863455162921, -243.5800357641979, -120.63742797469953, -120.32866897753198, -5.48366421710759, -360.07273166861927, -246.5564922994811, -237.7466677320247, -126.42593273463201], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -193.97166428422332, "std_return": 94.78896430144864, "capped_episodes": 0}, "advanced_pi": {"returns": [-232.2221186753186, -246.39451412576088, -242.71700444708623, -120.26345721102625, -119.98776486375225, -5.1371888627697615, -360.11577003936765, -245.57871869875981, -238.23040467040803, -126.22443361943863], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -193.6871375213688, "std_return": 94.85104251213006, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-230.2507679335635, -242.6894105488894, -241.125657278617, -118.13279419890794, -117.19935381905451, -0.6798321362370165, -360.5821401120749, -244.1221592840428, -235.04733216486815, -123.48971305386952], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -191.33191605301243, "std_return": 95.8017231062539, "capped_episodes": 0}, "advanced_pi": {"returns": [-229.2270031574785, -241.84723736518538, -238.93492719072185, -117.03740761318997, -116.46420075110663, -0.33699771953606295, -356.9773337816835, -242.7181493127994, -234.5823653001129, -123.38902478466822], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.15146469764824, "std_return": 95.0839850629152, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-230.9235057210241, -241.23281337314523, -240.6531186909378, -118.26618096289103, -117.06914273995218, -0.061010633299578544, -361.79636232858456, -243.16442506563095, -233.91369174152481, -123.06789340622996], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -191.01481446632204, "std_return": 95.99229670606618, "capped_episodes": 0}, "advanced_pi": {"returns": [-228.16565061129705, -242.23220636113442, -238.63967192747506, -117.46635031692298, -116.46559764357609, -0.12604510419876364, -359.57209840946354, -242.00660756311828, -235.14918308360654, -124.24809083293287], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.40715018537256, "std_return": 95.44143949872846, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-229.64909821314583, -241.93621943884125, -239.3841248870843, -117.75287779499673, -116.66206951588602, -0.030127733732926196, -367.5865969749356, -242.67860186164233, -233.77424078315235, -123.22392213142767], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -191.2677879334845, "std_return": 96.98765650405278, "capped_episodes": 0}, "advanced_pi": {"returns": [-229.64513182466305, -241.86409805246825, -238.65221461634857, -117.9150719995728, -116.74722715284757, -0.03026577289089102, -359.5954765813443, -243.042262114976, -233.88776103594412, -124.13549562173831], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.55150047727938, "std_return": 95.45506736329554, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-230.92369218019806, -240.62341178339034, -239.2501117769078, -118.36331185553992, -117.18472871440385, -0.06598755974740471, -367.9639769009957, -243.38091859738628, -231.86521384965707, -122.64421155120897], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -191.22655647694356, "std_return": 96.9365840741705, "capped_episodes": 0}, "advanced_pi": {"returns": [-231.62131949794258, -238.83718730495255, -238.5660706431698, -118.79305179310433, -117.38414282254554, -0.08409836773540923, -361.1101240650639, -243.37796807020092, -230.26767921153228, -122.35996797686217], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.24016097531097, "std_return": 95.50475138901547, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/combined/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 3385.058903694153,
  "final_evaluation": {
    "pi": {
      "returns": [
        -230.92369218019806,
        -240.62341178339034,
        -239.2501117769078,
        -118.36331185553992,
        -117.18472871440385,
        -0.06598755974740471,
        -367.9639769009957,
        -243.38091859738628,
        -231.86521384965707,
        -122.64421155120897
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -191.22655647694356,
      "std_return": 96.9365840741705,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -231.62131949794258,
        -238.83718730495255,
        -238.5660706431698,
        -118.79305179310433,
        -117.38414282254554,
        -0.08409836773540923,
        -361.1101240650639,
        -243.37796807020092,
        -230.26767921153228,
        -122.35996797686217
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -190.24016097531097,
      "std_return": 95.50475138901547,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/combined/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1471.9975973673836, -1612.350372737409, -1132.8300924397695, -1206.2992541696437, -1277.0732412361954, -1886.6291439562733, -1834.6593283594823, -1489.6033738179742, -1229.9754751516039, -977.4944920282461], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1411.8912371263982, "std_return": 285.31696575546835, "capped_episodes": 0}, "advanced_pi": {"returns": [-1471.9975973673836, -1612.350372737409, -1132.8300924397695, -1206.2992541696437, -1277.0732412361954, -1886.6291439562733, -1834.6593283594823, -1489.6033738179742, -1229.9754751516039, -977.4944920282461], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1411.8912371263982, "std_return": 285.31696575546835, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-253.69783454202056, -253.79993203492165, -120.09442841488065, -120.94474105322625, -0.22902365597548843, -402.37861561451115, -300.85180412455924, -242.68336942029626, -123.77911245963283, -1.0176432008499625], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -181.94765045208743, "std_return": 123.86111443850109, "capped_episodes": 0}, "advanced_pi": {"returns": [-249.80069038895422, -248.0733565842743, -118.45826260986787, -118.57317759961222, -1.0609331356808307, -373.8196463522943, -264.25917399474764, -241.21580900717947, -124.34446337820769, -1.8061543257562689], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -174.14116673765747, "std_return": 114.89400026310688, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-243.27131246361049, -243.3331466702004, -116.47309580222164, -116.21182562402856, -0.11971812433718047, -367.05385806336494, -245.16103885433574, -235.60005608276205, -119.18010331254618, -0.9249972966286506], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.73291522940357, "std_return": 111.93738360093865, "capped_episodes": 0}, "advanced_pi": {"returns": [-242.56057835596022, -241.97353065921533, -115.96599540092997, -115.72970183727529, -0.15954247672728877, -361.04005233460293, -249.755657312713, -235.73115690022408, -118.89851447470099, -0.9595032354217193], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.27742329877705, "std_return": 111.1261340529431, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-240.27102331605607, -239.27009598757203, -116.89464977046791, -116.43071395787861, -0.03939066138680013, -359.77727213478397, -242.6490559750566, -233.01326540069473, -118.45135593133503, -0.8580947699701236], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.7654917905202, "std_return": 109.88103322178276, "capped_episodes": 0}, "advanced_pi": {"returns": [-239.9840560980224, -237.09197553144753, -116.37195322724027, -115.8012312312406, -0.037669899862912776, -361.6248131859635, -242.31878526541098, -232.90740686465142, -118.46319960785895, -0.8563547301615089], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.545744564186, "std_return": 110.06974251416548, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-240.15985039429202, -235.59836728815512, -116.86207408527859, -116.3586006583591, -0.03990488843458149, -348.9302588556733, -244.01603126885536, -232.68847377288833, -118.86263428490344, -0.8631121672587292], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.43793076640986, "std_return": 107.81997524875896, "capped_episodes": 0}, "advanced_pi": {"returns": [-241.6477968603001, -235.40421579400362, -116.35398441676361, -115.94198931452995, -0.05736379927392838, -349.20660720451946, -244.59308568645196, -234.74237238548895, -119.39962847467508, -0.8711409649233179], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.82181849009302, "std_return": 108.14475908449566, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-242.07117112454162, -237.02071109902153, -117.45740878382144, -116.5714583842871, -0.30033823183674063, -351.2901450919081, -245.11823676421406, -234.12086274542102, -119.28579162347806, -1.0945685383336943], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.43306923868633, "std_return": 108.48660496935946, "capped_episodes": 0}, "advanced_pi": {"returns": [-241.6532334545282, -239.8241769183722, -118.48478918153197, -116.94638286415181, -0.2182455225779926, -353.4109983284623, -245.30258750626948, -234.16724329570823, -119.43155583035482, -1.011323660157714], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.0450536562115, "std_return": 108.97636497890458, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-241.03372522374664, -234.6401268506622, -116.86269481439103, -116.11870755329993, -0.031864489928349796, -349.7282536940956, -244.437062638618, -232.96266008341175, -120.1853200033229, -0.8704379464198909], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.68708532978965, "std_return": 107.95730030635902, "capped_episodes": 0}, "advanced_pi": {"returns": [-240.20132208703714, -234.27855735131396, -117.01039638615104, -116.45524194503068, -0.18395708600786323, -349.71964685866806, -244.04096624201802, -232.9533849205143, -119.8019825776549, -1.4158137279004428], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.60612691822965, "std_return": 107.73306763700658, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-239.45745970986303, -235.834510069711, -117.56638791043268, -116.98264484980317, -0.43233037139436076, -350.6473449579535, -245.56848056251383, -230.9387918378857, -120.6100565761016, -1.7511292229985411], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.97891360686575, "std_return": 107.75657388276177, "capped_episodes": 0}, "advanced_pi": {"returns": [-239.93722803245382, -234.35078110063301, -117.26866894907808, -116.93034426081235, -1.1028766535976204, -348.32542064190835, -244.7525707131185, -232.1011437498373, -120.76450184023054, -1.9675828351671696], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.75011187768365, "std_return": 107.18130683082708, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-239.10897682601654, -233.63173334532334, -117.4835898100525, -116.40897978348198, -0.04507705864091414, -347.4778189545047, -244.6291344262023, -230.7064111902458, -120.66588405815419, -0.9197741797358235], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.10773796323582, "std_return": 107.17998066432055, "capped_episodes": 0}, "advanced_pi": {"returns": [-239.80911748220973, -234.0132427316692, -117.78254396738161, -117.24103028394266, -0.03905564300773655, -348.32443751447846, -245.11430671850565, -231.08434904428714, -120.58347789922843, -2.1579586318343864], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.61495199165452, "std_return": 107.2201572322307, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-239.34932322500532, -233.5997807274298, -117.0031288246025, -116.30634890791679, -0.03195160824202974, -347.9440040980498, -243.73371724101108, -230.93321546204513, -120.68654537268122, -0.9052704533848701], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.04932859203683, "std_return": 107.25130023893506, "capped_episodes": 0}, "advanced_pi": {"returns": [-239.89791479226437, -233.09456861792017, -116.45173659819457, -116.00460187016904, -0.02946201253685521, -347.12662049454707, -243.11594405513856, -230.39525291960612, -120.48106955082888, -0.8915717926113268], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -164.7488742703817, "std_return": 107.08919445262498, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-240.45154344320133, -235.38406668098492, -117.20521610440139, -116.4822276540131, -0.04935905544357418, -349.8121188538171, -244.77265197901085, -230.4550449727106, -120.45173410975143, -0.8951288728245278], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.59590917261588, "std_return": 107.80020669508711, "capped_episodes": 0}, "advanced_pi": {"returns": [-239.41511061727329, -233.5697242591331, -116.86267791074434, -116.23050194467422, -0.04580226415748456, -347.3043985033826, -243.9708808430212, -229.46757767023905, -119.86540619465823, -0.8902638277169549], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -164.76223440350003, "std_return": 107.11718017550453, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/combined/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.001,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 3131.227961063385,
  "final_evaluation": {
    "pi": {
      "returns": [
        -240.45154344320133,
        -235.38406668098492,
        -117.20521610440139,
        -116.4822276540131,
        -0.04935905544357418,
        -349.8121188538171,
        -244.77265197901085,
        -230.4550449727106,
        -120.45173410975143,
        -0.8951288728245278
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -165.59590917261588,
      "std_return": 107.80020669508711,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -239.41511061727329,
        -233.5697242591331,
        -116.86267791074434,
        -116.23050194467422,
        -0.04580226415748456,
        -347.3043985033826,
        -243.9708808430212,
        -229.46757767023905,
        -119.86540619465823,
        -0.8902638277169549
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -164.76223440350003,
      "std_return": 107.11718017550453,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/direct/lambda_0.5/seed_1/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1108.2280389950024, -1326.2374369153606, -1498.7003920399757, -1530.3968409360614, -1309.1831165003252, -1470.9276781167591, -1370.8946254118734, -1158.0902267861036, -1406.6915400083988, -1911.7001031566801], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1409.104999886654, "std_return": 212.37126961133185, "capped_episodes": 0}, "advanced_pi": {"returns": [-1108.2280389950024, -1326.2374369153606, -1498.7003920399757, -1530.3968409360614, -1309.1831165003252, -1470.9276781167591, -1370.8946254118734, -1158.0902267861036, -1406.6915400083988, -1911.7001031566801], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1409.104999886654, "std_return": 212.37126961133185, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-511.13223498134687, -259.758759763326, -131.44245875349165, -723.6064363892704, -625.3150281838822, -737.9117924256605, -379.202018699487, -633.2975180076837, -3.2307638395438896, -856.8261835079637], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -486.1723194551655, "std_return": 268.42747425841554, "capped_episodes": 0}, "advanced_pi": {"returns": [-128.4909546391597, -129.94071606624556, -124.82759064011053, -237.56932022415236, -246.0248032759476, -246.38798854898022, -119.12192568191297, -119.11469875888989, -0.07403991002609957, -369.4713087100389], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -172.1023346455464, "std_return": 97.6453436251736, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-125.32380819850057, -128.734724840811, -132.64468285452892, -469.7085059614186, -251.36902200195854, -352.9776539578038, -131.12353588318075, -256.5989810771879, -0.4742385927974673, -586.0989064851804], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -243.5054059853368, "std_return": 170.84458801962842, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.9634970079729, -127.63873705108284, -121.96538789148244, -229.23156705427297, -241.4781024151051, -240.9370776739363, -116.00529684259584, -115.63753929706992, -0.03929429037075701, -357.8722367787723], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.37687363026615, "std_return": 94.84108595067927, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-123.98256794897377, -128.35713469442103, -257.25982104879654, -605.0767931266843, -517.119658011263, -625.6727162748357, -250.40311075811115, -252.2211657354118, -0.34092983945076893, -912.4284706481326], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -367.28623680860807, "std_return": 270.7172192520374, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.04704563815872, -126.84212828957844, -124.09965556097667, -230.87108255870547, -240.57427837066137, -241.53266117632677, -116.62569369858498, -116.10944691181219, -0.07294661117773873, -361.25595076805524], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.1030889584038, "std_return": 95.47147754999187, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.87889958416632, -128.8993752947849, -131.88231144080262, -335.7709431887773, -247.11429860888458, -352.2960178624126, -132.63679271484952, -255.55573174229332, -0.6244542337028186, -1863.4992485184157], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -357.315807318909, "std_return": 512.4751748165404, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.61127497815494, -127.96519212799039, -125.42031942324209, -231.2093164101513, -241.65777387600332, -243.9630715059341, -117.21739060567448, -116.32735641220795, -0.04100807554222587, -364.7686350830285], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -169.21813384979296, "std_return": 96.30143469682099, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.41017683312317, -129.227508448384, -132.72977273395827, -337.6372318166443, -245.93892605697056, -356.424980592391, -131.33112964754494, -256.646094823165, -1.1436847586860175, -1913.1396860395405], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -362.86291917504076, "std_return": 527.0524949996006, "capped_episodes": 0}, "advanced_pi": {"returns": [-127.02830736687264, -130.41980229494334, -128.8761509776345, -232.42727673662148, -240.61737833598315, -245.321964520747, -120.51847131012212, -119.47416575712366, -3.8325439236191983, -365.11197863943295], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -171.36280398630998, "std_return": 95.03932009829916, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.68600749289548, -129.47971077980017, -131.6135557695576, -344.41582057428775, -247.7177028076849, -375.0047784543202, -132.4727413591569, -255.9335133610955, -1.2989884487839225, -1924.8879647069652], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -366.75107837545477, "std_return": 530.4178961209627, "capped_episodes": 0}, "advanced_pi": {"returns": [-126.348770282498, -129.2694436211604, -126.88206487062703, -228.50354939298646, -240.98094665408294, -240.08068587169507, -118.68156045214782, -117.67682195465976, -1.5559986132501482, -360.5170530687209], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -169.04968947818284, "std_return": 94.24872541897673, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.43851170531548, -129.64398463662917, -126.73234459069343, -1880.3674936899565, -1852.3007857384878, -368.30623946773596, -132.1765597919982, -255.3373450417145, -1.8494574155765684, -1936.790903280117], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -680.7943625358224, "std_return": 796.8578152320938, "capped_episodes": 0}, "advanced_pi": {"returns": [-125.01706270977476, -128.04871019093218, -127.93201666952142, -228.19155232001128, -235.17589349014003, -238.83094042163358, -119.57883771596525, -118.46728881024531, -1.680146085108652, -360.16497961396794], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -168.30874280273005, "std_return": 93.58875248204188, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-124.5124690920336, -129.52831008202747, -123.37806214312398, -1861.3341325667775, -1878.5492951609724, -372.77131089620724, -258.8688459143931, -251.88606864796915, -1.2867267550474077, -1910.8600028694907], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -691.2975224128043, "std_return": 786.3140831869138, "capped_episodes": 0}, "advanced_pi": {"returns": [-125.38412922963218, -128.23539947120764, -126.59337827793121, -227.8556289098008, -236.23474758744368, -239.57662139143818, -117.91052267513733, -117.26538689083236, -1.0436476174296605, -358.9835030996086], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.90829651504617, "std_return": 93.75805496452206, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-125.63456029542476, -130.16346915353893, -123.6512111217638, -1863.2052594399847, -1918.8817712792006, -358.62328665079167, -254.03603470187215, -247.61624563029812, -0.7684307891713748, -1958.6997687908984], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -698.1280037852945, "std_return": 801.1737849067028, "capped_episodes": 0}, "advanced_pi": {"returns": [-125.76475997716639, -128.45713128865253, -126.23376160035922, -228.510355213762, -237.93133586135173, -236.69011506156258, -118.56032939731999, -117.68325039745831, -0.9142488703055215, -359.2042802097632], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.99495678777015, "std_return": 93.70959419025286, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-125.4599061969284, -130.19645145014522, -122.72156220899656, -1677.7683348263213, -1732.7052407368756, -477.1295683222575, -253.12183836203684, -239.89471193272115, -0.6983701154499541, -1731.5957131736745], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -649.1291697325407, "std_return": 707.0315478781142, "capped_episodes": 0}, "advanced_pi": {"returns": [-125.27105690547376, -128.19336781561927, -124.97272900958723, -227.1993545470045, -237.7429765626666, -236.53699381082689, -117.32666491061056, -117.01536286696117, -0.4447717017158444, -359.87329499240246], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.4576573122868, "std_return": 94.01172112563404, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/direct/lambda_0.5/seed_1/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 1,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 4147.3686554431915,
  "final_evaluation": {
    "pi": {
      "returns": [
        -125.4599061969284,
        -130.19645145014522,
        -122.72156220899656,
        -1677.7683348263213,
        -1732.7052407368756,
        -477.1295683222575,
        -253.12183836203684,
        -239.89471193272115,
        -0.6983701154499541,
        -1731.5957131736745
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -649.1291697325407,
      "std_return": 707.0315478781142,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -125.27105690547376,
        -128.19336781561927,
        -124.97272900958723,
        -227.1993545470045,
        -237.7429765626666,
        -236.53699381082689,
        -117.32666491061056,
        -117.01536286696117,
        -0.4447717017158444,
        -359.87329499240246
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -167.4576573122868,
      "std_return": 94.01172112563404,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/direct/lambda_0.5/seed_2/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1271.135632243799, -1260.062007754715, -1502.6004122514946, -1505.1689306942137, -1458.6566089886173, -1344.1916265784096, -1383.1968058454875, -1074.0610389166407, -1901.1268845005839, -1660.9837122789706], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1436.1183660052932, "std_return": 218.4136054259303, "capped_episodes": 0}, "advanced_pi": {"returns": [-1271.135632243799, -1260.062007754715, -1502.6004122514946, -1505.1689306942137, -1458.6566089886173, -1344.1916265784096, -1383.1968058454875, -1074.0610389166407, -1901.1268845005839, -1660.9837122789706], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1436.1183660052932, "std_return": 218.4136054259303, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-742.3939311180551, -781.7984101466567, -881.9365227288071, -872.3376661760765, -865.2812776196149, -788.7144401292243, -795.2411211947231, -1.1692564634133928, -906.0693117016126, -905.6198526845401], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -754.0561789962724, "std_return": 256.7949000365054, "capped_episodes": 0}, "advanced_pi": {"returns": [-129.93900733140987, -127.41816512880307, -238.95981526272456, -248.49269851077858, -249.5024253489116, -120.33200218424076, -120.15975399009986, -0.24312076437748162, -373.05608776707703, -266.4484291098622], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -187.4551505398285, "std_return": 100.9509291200654, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-128.1775336906395, -132.46960096385297, -245.85089932280226, -239.84367427786881, -253.09371191022151, -127.29894129179581, -126.73873626141557, -0.24250519823704372, -339.4791777975718, -250.61092730633464], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -184.38057080207398, "std_return": 92.92983471542644, "capped_episodes": 0}, "advanced_pi": {"returns": [-128.44422695249528, -122.23360410854337, -230.43612382976005, -241.61648693611056, -241.69114560058028, -116.07917403564596, -115.86339828487466, -0.032602069579205306, -356.73085269161686, -243.25516531310268], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.63827798223087, "std_return": 95.89707373884455, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-128.08975838429356, -129.77228401676186, -239.01010353920535, -241.2116788367277, -249.58880055326262, -123.97741496143765, -122.34400269894445, -0.3085963032497308, -330.32232141796794, -359.54524832106813], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.41702090329187, "std_return": 104.56212354259921, "capped_episodes": 0}, "advanced_pi": {"returns": [-124.79280332104264, -122.97912468762867, -228.66402385226326, -237.49326872507208, -235.88376521064873, -116.10697178052317, -115.7885066097692, -0.3188935001294925, -365.48494592822016, -242.21641768214474], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.97287212974422, "std_return": 96.87703856791639, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-128.82356884935672, -128.04239047312348, -238.04576920047012, -242.2444751637121, -248.1033570940563, -121.8250261655949, -120.59679326280418, -0.2754537390994269, -462.2726890933944, -237.80094385706292], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.80304668986744, "std_return": 117.38568682099242, "capped_episodes": 0}, "advanced_pi": {"returns": [-127.07256715088626, -122.90355449293253, -227.3625519589134, -240.9133627490476, -234.53482290576994, -116.25261413890463, -115.78170990469026, -0.2201005307671688, -353.7054463410394, -242.79052497688468], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.1537255149836, "std_return": 94.64654684513798, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.33490196679173, -126.20559718808046, -233.27683206993993, -242.7089996867389, -245.84421235100163, -120.37493298432365, -118.57326677052089, -0.5407488609340191, -456.03721005765703, -358.1448904925073], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -203.10415924284953, "std_return": 125.97429352964289, "capped_episodes": 0}, "advanced_pi": {"returns": [-127.53277344396052, -123.25184729582301, -227.62859837197266, -241.6655484524164, -233.87907762171912, -116.38270927452037, -115.80155037637769, -0.22237298054456972, -355.05244471543534, -242.66547484297757], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.40823973757472, "std_return": 94.85822045183644, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.36684885113942, -125.85678599432926, -231.20079493772838, -244.18623908524023, -245.13623939310855, -120.10939224848944, -118.19982935546409, -0.9108890003302517, -461.1626855742449, -361.2259478138836], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -203.7355652253958, "std_return": 127.36558130532345, "capped_episodes": 0}, "advanced_pi": {"returns": [-128.2915834086818, -122.60879260392346, -226.9957849765274, -241.64152234130324, -234.1827993302337, -116.26260542452086, -115.71583366276298, -0.30175822886241616, -354.71801032148767, -242.3679007048459], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -178.30865910031494, "std_return": 94.75519367895153, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-128.8366129909576, -124.63949896417793, -228.4244565163434, -243.0413235634487, -243.22686167899278, -118.2529707387515, -116.7513253927193, -0.25738856455018516, -455.9284673093616, -360.4931466116092], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -201.98520523309122, "std_return": 126.49132346936986, "capped_episodes": 0}, "advanced_pi": {"returns": [-129.77807911392765, -123.44194504720006, -229.82575989036255, -242.10451552039999, -236.9220629096886, -117.1318858090451, -116.59538692826744, -1.3031067329569443, -356.65121963962355, -244.5507252528026], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.83046868442744, "std_return": 95.17249596719466, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.08013534516155, -125.8985399385248, -226.80410437489857, -243.41864947157853, -244.2788492373026, -119.31426078893038, -117.13487926270827, -0.12427975300947841, -456.743905834197, -358.43328365768167], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -202.12308876639926, "std_return": 126.2479675062174, "capped_episodes": 0}, "advanced_pi": {"returns": [-130.55881666112876, -123.4378566954024, -229.97932628831944, -241.38805057559276, -235.02738080573891, -116.97159343259604, -116.50920435176816, -1.1100689036118097, -357.10662121766404, -245.01100851215404], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.70999274439765, "std_return": 95.15028071013077, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-128.34807892598943, -125.01519428658698, -221.43303078574547, -242.03382176146818, -239.4736829913722, -118.64478621977082, -116.85274153395518, -0.19187574207723826, -549.6782613364584, -341.407033397913], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -208.30785069813368, "std_return": 144.76780137292033, "capped_episodes": 0}, "advanced_pi": {"returns": [-129.59245392718336, -123.6384778747375, -229.59430121439837, -240.8348189963974, -233.95829796027243, -117.13438600066745, -116.75968034844114, -0.8910496439766985, -356.29505347636103, -245.1478044398238], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.38463238822592, "std_return": 94.94279582610004, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.40605098713283, -125.20538651570024, -223.75462593225896, -242.70123406044067, -242.75488791284494, -118.80062664199522, -116.84550673500057, -0.15913369230598493, -673.1042704909239, -346.64866149127533], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -221.93803844598787, "std_return": 175.71524780828204, "capped_episodes": 0}, "advanced_pi": {"returns": [-129.1254119065664, -123.83027594009268, -230.78716636518217, -238.35189102473421, -235.41029891592635, -117.36792422522397, -116.94059828671337, -1.1338450279867993, -358.21220955995653, -245.5709184511233], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -179.6730539703506, "std_return": 95.26188996373733, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/direct/lambda_0.5/seed_2/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 2,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 4854.583230257034,
  "final_evaluation": {
    "pi": {
      "returns": [
        -129.40605098713283,
        -125.20538651570024,
        -223.75462593225896,
        -242.70123406044067,
        -242.75488791284494,
        -118.80062664199522,
        -116.84550673500057,
        -0.15913369230598493,
        -673.1042704909239,
        -346.64866149127533
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -221.93803844598787,
      "std_return": 175.71524780828204,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -129.1254119065664,
        -123.83027594009268,
        -230.78716636518217,
        -238.35189102473421,
        -235.41029891592635,
        -117.36792422522397,
        -116.94059828671337,
        -1.1338450279867993,
        -358.21220955995653,
        -245.5709184511233
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -179.6730539703506,
      "std_return": 95.26188996373733,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/direct/lambda_0.5/seed_3/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1454.0744429350736, -1717.5783469126845, -1691.5410156457274, -1670.534984576744, -1547.7027729147912, -1575.530571741976, -1304.5852594475775, -1967.7959693246416, -1825.8695079801025, -1702.9397295094614], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1645.8152600988778, "std_return": 177.47524230063246, "capped_episodes": 0}, "advanced_pi": {"returns": [-1454.0744429350736, -1717.5783469126845, -1691.5410156457274, -1670.534984576744, -1547.7027729147912, -1575.530571741976, -1304.5852594475775, -1967.7959693246416, -1825.8695079801025, -1702.9397295094614], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1645.8152600988778, "std_return": 177.47524230063246, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-131.0635131222268, -881.8809968273792, -893.5273629104302, -866.5583204485233, -781.9380934546732, -802.0370203997849, -0.32449654157495134, -1007.2878725061821, -910.40784803579, -888.5618065808311], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -716.3587330827396, "std_return": 331.69442635790955, "capped_episodes": 0}, "advanced_pi": {"returns": [-125.43444276769428, -237.14315695226162, -248.07964937091714, -248.63595713928163, -117.84306647385775, -117.13327900916143, -0.16754346050642582, -372.80333087380865, -261.9558217958745, -240.03622472662843], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -196.92324725699922, "std_return": 100.18690609878149, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-123.68610151745067, -231.21361822577532, -242.12962379667132, -244.53828072489233, -116.83075698227722, -116.87919892280715, -0.029479786365834433, -350.839365663573, -241.98781147819727, -236.3718315656091], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.45060686636194, "std_return": 94.49738399111452, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.29344443377245, -229.10321967947434, -242.11458383079852, -242.76236149434294, -115.70661808435679, -115.40651205812537, -0.09796528407487436, -357.7359468971366, -270.7758128468212, -233.09670898190151], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.9093173590805, "std_return": 97.56653052966655, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-130.76050462121918, -234.5280912455871, -244.00379641361909, -245.81549289386388, -123.26459243409452, -121.97413987757909, -0.862537060861358, -467.80482546246753, -357.8512486496566, -238.1456871403286], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -216.5010915799277, "std_return": 125.30859967162326, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.04858318748929, -229.0006926036801, -238.27368263865927, -240.53555841767457, -116.37041072267837, -116.13290186996224, -0.39038277911814334, -358.030305443363, -241.79823931433364, -231.87447932817324], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.44552363051318, "std_return": 95.14186798588977, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.24702012501146, -228.86020981958922, -378.11189840640407, -239.46230588619792, -122.34387539397638, -121.26742612396893, -0.8062185494070742, -448.33453154676977, -485.88183787019886, -371.1844944230277], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -252.54998181445518, "std_return": 153.6603599777236, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.33359049465477, -228.94422918935598, -238.161010174584, -237.31678936333617, -116.49557729550372, -115.92105737195091, -0.27846887888131877, -352.1837614624666, -241.9403698576062, -231.9056082428166], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.54804623311563, "std_return": 93.95476544379717, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-127.6906823253563, -231.39093362028797, -248.26846804257062, -241.6866504846635, -122.38177471217067, -121.89339006992994, -0.03126010699013846, -898.1999745328826, -490.0523421924987, -372.7744696152308], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -285.43699457025815, "std_return": 243.0769756488354, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.78959083492956, -228.27744288696212, -237.3840429807209, -236.76361371295465, -117.15434863531141, -116.8029984278445, -0.9858604287797164, -361.4550690598075, -242.96791793852472, -230.88369245797233], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.54645773638077, "std_return": 95.22446119077678, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-127.68236087428205, -231.58664183708547, -247.05448561465997, -242.98970475628826, -122.34852393261176, -122.2488945879694, -0.12178969406343491, -1831.4146545896954, -359.83574159038363, -242.1016472217741], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -352.7384444698814, "std_return": 501.7827762382698, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.91495132365209, -228.89893875944293, -238.48623654205096, -237.3364976808287, -117.0833296787838, -116.65052168077223, -1.0395139787375238, -355.3185751004278, -243.30374585730144, -231.07836248231314], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.21106730843107, "std_return": 94.26609714473747, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-131.73919851952044, -354.56086155844343, -255.39342922385222, -370.6888397514149, -249.4761822527598, -248.30893617188158, -0.2630174003953985, -1787.6832122168519, -499.30933444958083, -249.78943315670728], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -414.72124447014085, "std_return": 475.09779377866505, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.30339004943816, -228.9110184899394, -236.10783810806902, -237.09570329693986, -116.40552484796235, -116.10577282194676, -0.18398450205410885, -356.5021983235206, -243.49241606322968, -228.96500632284202], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.6072852825942, "std_return": 94.56783569647942, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-129.23827852779507, -349.0270164681136, -246.17628500465756, -243.19287781074672, -124.66004925869267, -125.35360059253615, -0.11124381938975199, -1860.379137352138, -352.34782237638575, -240.2582056206689], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -367.07445168311244, "std_return": 508.4258640773365, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.85303378480792, -229.19154508658596, -233.82784187699687, -237.59407528602262, -116.5134570476651, -116.09489546404278, -0.04866776807814987, -359.690210497595, -242.82985700756387, -226.71441478054916], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.53579985999073, "std_return": 94.91405789169414, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-125.70269751489057, -347.2489424431013, -248.88732321215508, -360.85708484336067, -122.83129703394705, -248.5375548302352, -0.033128468562634336, -1836.5992150269724, -473.16359763383394, -243.63638462428736], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -400.74972256313464, "std_return": 495.55422807693265, "capped_episodes": 0}, "advanced_pi": {"returns": [-123.35527292388629, -228.05474365747833, -234.7738767537948, -235.82535072015943, -116.68706782598167, -116.11028819278312, -0.13130373765925768, -352.91698725045626, -242.36048572290386, -227.49865114321523], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -187.77140279283182, "std_return": 93.55158518576198, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-128.89505416905774, -346.4427446786536, -249.39853163479424, -356.6778220346873, -250.35777435496638, -248.72227731126492, -0.04753600578516228, -1844.3610355645915, -899.7911208314679, -244.01126391577483], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -456.87051605010436, "std_return": 513.2371282855711, "capped_episodes": 0}, "advanced_pi": {"returns": [-122.686866172797, -226.83458630410792, -234.26479434654965, -234.3120246819187, -116.1968679981681, -115.75525473899478, -0.053012931892610964, -355.7203211861172, -241.96116215903092, -226.39776132818068], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -187.41826518477575, "std_return": 93.95272501757407, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/direct/lambda_0.5/seed_3/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 3,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 4708.665498495102,
  "final_evaluation": {
    "pi": {
      "returns": [
        -128.89505416905774,
        -346.4427446786536,
        -249.39853163479424,
        -356.6778220346873,
        -250.35777435496638,
        -248.72227731126492,
        -0.04753600578516228,
        -1844.3610355645915,
        -899.7911208314679,
        -244.01126391577483
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -456.87051605010436,
      "std_return": 513.2371282855711,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -122.686866172797,
        -226.83458630410792,
        -234.26479434654965,
        -234.3120246819187,
        -116.1968679981681,
        -115.75525473899478,
        -0.053012931892610964,
        -355.7203211861172,
        -241.96116215903092,
        -226.39776132818068
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -187.41826518477575,
      "std_return": 93.95272501757407,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/direct/lambda_0.5/seed_4/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1405.5047188353312, -1291.084533960645, -1318.7990142468132, -1008.1501551963363, -997.4812860713789, -904.0014170970546, -1931.4768699465437, -1626.37363079297, -1290.9937127904436, -910.2179970039184], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1268.4083335941434, "std_return": 315.02166423571293, "capped_episodes": 0}, "advanced_pi": {"returns": [-1405.5047188353312, -1291.084533960645, -1318.7990142468132, -1008.1501551963363, -997.4812860713789, -904.0014170970546, -1931.4768699465437, -1626.37363079297, -1290.9937127904436, -910.2179970039184], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1268.4083335941434, "std_return": 315.02166423571293, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-1238.480149808696, -1212.0485996051414, -1223.236868477879, -1189.2136191351608, -1193.9249460863048, -308.39216848479487, -1277.4703622780319, -1256.8642174985312, -1219.4471416987697, -1182.3215839297836], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1130.1399657003094, "std_return": 275.39159215643076, "capped_episodes": 0}, "advanced_pi": {"returns": [-237.86674235007527, -248.97455287014913, -249.53762118927295, -119.31450451382706, -119.27353216970108, -0.8634241907250905, -374.7945423325109, -274.8075806643261, -241.6188509717557, -123.84163294570148], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -199.0892984198045, "std_return": 101.31233811454797, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-245.2237953484368, -381.7456135142729, -252.28226360551974, -129.4617607778851, -130.2533651082963, -3.486517694873358, -500.3967592807168, -510.2363054131343, -372.47221679736043, -253.22514745635294], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -277.8783744996848, "std_return": 156.42308899533887, "capped_episodes": 0}, "advanced_pi": {"returns": [-230.13155684403213, -241.61145702029683, -1036.384449555599, -117.27105445822676, -116.40311775500864, -0.07594272490765558, -362.9814426031682, -249.8802305448741, -233.2512589120041, -118.54928216886879], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -270.65397925869866, "std_return": 272.5530266198238, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-242.60839986485271, -377.79511472283025, -249.32808879787802, -126.01037085219087, -126.02385317797794, -3.6088753320528126, -494.02430326284554, -252.5571502519296, -368.81154790581536, -251.9416847671285], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -249.27093889355015, "std_return": 134.72483674189218, "capped_episodes": 0}, "advanced_pi": {"returns": [-228.99739041367542, -239.38831986467096, -240.19406538978086, -116.55340102333983, -116.4543524923157, -0.41225723679774734, -351.56984561703337, -242.15351897609565, -231.7003918478325, -118.941519588185], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -188.63650624497268, "std_return": 94.24477062091846, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-246.79443240135058, -382.9081718225381, -253.1436843102211, -129.90445664531958, -130.1410489686083, -8.811061308880895, -496.58533483797225, -258.2077117049765, -372.8127811639812, -256.00771932397146], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -253.53164024878197, "std_return": 134.35475181163386, "capped_episodes": 0}, "advanced_pi": {"returns": [-228.95845332804058, -238.22561234170854, -240.56725475884423, -116.39662165408963, -116.39358713075801, -0.06407927956389482, -359.7390692150986, -241.82139760394887, -231.2192856481753, -120.62235407699976], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -189.40077150372272, "std_return": 95.55994909349324, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-243.5935233510664, -381.2188184366795, -250.33054327001057, -125.88745418641315, -125.79026014319307, -4.514015624797504, -490.514213409277, -257.11185550442144, -370.2847464844546, -253.0049120949285], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -250.22503425052415, "std_return": 134.43566908082843, "capped_episodes": 0}, "advanced_pi": {"returns": [-228.4532707309468, -242.77576672391996, -240.7794408455671, -116.59333862775681, -116.43925751612993, -0.6621757736624033, -357.50887417808076, -241.2821721855547, -233.85081128766348, -122.68774016190939], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.10328480311915, "std_return": 95.20180200879751, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-242.6074257617479, -376.9121249939275, -249.2151666848929, -125.7266065614383, -125.0590874416543, -5.009863771161074, -1574.1787700400907, -499.01696376943306, -368.54000009092965, -251.9128089275391], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -381.81788180428146, "std_return": 419.87985692105525, "capped_episodes": 0}, "advanced_pi": {"returns": [-228.55826820325166, -242.96076693698913, -240.44615839659818, -116.16100378886577, -115.96072881918961, -0.03658473094843405, -359.0944846627468, -241.52436253982754, -235.85791256921948, -122.66937670531267], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.32696473529492, "std_return": 95.78074156899693, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-243.7306290552693, -376.4023495968786, -250.1639020266871, -124.21389566852635, -124.33153282629758, -4.961775602082832, -1555.1988848053825, -502.93067597518655, -366.7995649691678, -250.98470777251492], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -379.9717918297994, "std_return": 414.7179550029954, "capped_episodes": 0}, "advanced_pi": {"returns": [-229.26813899328116, -242.8266257422406, -241.67770492379012, -116.50951935808332, -116.29889497551976, -0.2507958493591962, -361.31689809226907, -243.05968783416898, -236.03234364752143, -122.73251258360416], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.9973121999838, "std_return": 96.24938632005929, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-240.87675064870243, -374.34988630244817, -247.72251704989586, -124.63887715978238, -124.22144991364621, -4.565512217464262, -1557.9566229187128, -250.50492672610656, -365.1175365307525, -249.89552780252063], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -353.98496072700317, "std_return": 415.1143429647685, "capped_episodes": 0}, "advanced_pi": {"returns": [-231.7229872989965, -244.19068779420192, -242.99458210588284, -118.32750250575585, -117.49734160042655, -1.094512606913561, -360.55128954301455, -243.64004787080844, -237.30887552116283, -122.96828439020139], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.02961112373646, "std_return": 96.03120017605055, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-239.7151764216414, -373.7873240371895, -247.1777578663471, -123.92370651869967, -123.53037215348446, -2.560359785870019, -1542.669313220818, -250.018827044339, -363.9827790092829, -250.11765250403525], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -351.7483268561707, "std_return": 410.97591652110617, "capped_episodes": 0}, "advanced_pi": {"returns": [-231.6666490391723, -244.6574703970089, -242.28918318334036, -118.28866549481847, -117.67427047984675, -0.6591441725690838, -360.68599736228964, -244.56775412944484, -237.61049839531776, -123.3284317770088], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -192.14280644308167, "std_return": 96.1553350477571, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-236.77546313579015, -372.48682310895583, -243.94295180925005, -122.48711091848071, -121.26222971776957, -1.092461909250217, -1526.6360282763258, -248.2644417241166, -362.7248552891854, -248.2868392555529], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -348.3959205144677, "std_return": 406.902608492183, "capped_episodes": 0}, "advanced_pi": {"returns": [-229.37651022348322, -245.2471852219711, -238.47535852939555, -118.31463476581995, -117.77720783760859, -1.139578895569073, -354.92262073671657, -243.4741804025796, -237.8038463101435, -123.1506142944583], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -190.96817372177455, "std_return": 94.75201140936707, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/direct/lambda_0.5/seed_4/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 4,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 2550.672451019287,
  "final_evaluation": {
    "pi": {
      "returns": [
        -236.77546313579015,
        -372.48682310895583,
        -243.94295180925005,
        -122.48711091848071,
        -121.26222971776957,
        -1.092461909250217,
        -1526.6360282763258,
        -248.2644417241166,
        -362.7248552891854,
        -248.2868392555529
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -348.3959205144677,
      "std_return": 406.902608492183,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -229.37651022348322,
        -245.2471852219711,
        -238.47535852939555,
        -118.31463476581995,
        -117.77720783760859,
        -1.139578895569073,
        -354.92262073671657,
        -243.4741804025796,
        -237.8038463101435,
        -123.1506142944583
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -190.96817372177455,
      "std_return": 94.75201140936707,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Pendulum-v1/direct/lambda_0.5/seed_5/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1471.9975973673836, -1612.350372737409, -1132.8300924397695, -1206.2992541696437, -1277.0732412361954, -1886.6291439562733, -1834.6593283594823, -1489.6033738179742, -1229.9754751516039, -977.4944920282461], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1411.8912371263982, "std_return": 285.31696575546835, "capped_episodes": 0}, "advanced_pi": {"returns": [-1471.9975973673836, -1612.350372737409, -1132.8300924397695, -1206.2992541696437, -1277.0732412361954, -1886.6291439562733, -1834.6593283594823, -1489.6033738179742, -1229.9754751516039, -977.4944920282461], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -1411.8912371263982, "std_return": 285.31696575546835, "capped_episodes": 0}}}
{"type": "evaluation", "step": 5000, "alpha": 0.2, "policies": {"pi": {"returns": [-364.2920788138303, -485.89029506021933, -120.3169790728612, -121.67061673519947, -0.9654738260317421, -609.8170262115335, -563.5163734124349, -358.2589276077321, -241.65393261299124, -1.6761564030604712], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -286.8057859755894, "std_return": 212.52758781361527, "capped_episodes": 0}, "advanced_pi": {"returns": [-249.16250220196653, -248.3853903434482, -118.86912651138344, -119.29259122519848, -0.09898943405811889, -373.82303185736566, -265.3594897975177, -240.0207859889164, -122.71716546410403, -0.9587098400671544], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -173.86877826640256, "std_return": 115.17988233293084, "capped_episodes": 0}}}
{"type": "evaluation", "step": 10000, "alpha": 0.2, "policies": {"pi": {"returns": [-405.44309394672996, -381.7838609791721, -255.5557681604417, -256.5313736464412, -0.9098050817341138, -526.7449693389243, -540.5128247884129, -389.8966714005294, -124.35446537215708, -1.667851278832086], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -288.3400683993375, "std_return": 186.2690522276619, "capped_episodes": 0}, "advanced_pi": {"returns": [-241.42889295271243, -243.76916069753682, -116.1460782568938, -115.82482808180409, -0.0392000042446438, -363.88757556899714, -261.091668220353, -234.051292147204, -118.65982296696528, -0.8626756814685692], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -169.57611945781798, "std_return": 112.47219523346064, "capped_episodes": 0}}}
{"type": "evaluation", "step": 15000, "alpha": 0.2, "policies": {"pi": {"returns": [-399.7124960328391, -254.44413428718315, -391.04982875272606, -388.7992136318228, -0.7246603557275764, -627.8474163363428, -522.8448099177066, -384.323558378695, -251.96659040894528, -1.5110619318774932], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -322.3223770033866, "std_return": 191.94613540812747, "capped_episodes": 0}, "advanced_pi": {"returns": [-241.13758130523917, -238.27976858567848, -116.3915327271016, -115.84692858440711, -0.31984180169569454, -356.4191262840807, -243.14040231619467, -233.94555533671152, -118.62282482125613, -1.1247661069400554], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.52283278693054, "std_return": 109.3383081274301, "capped_episodes": 0}}}
{"type": "evaluation", "step": 20000, "alpha": 0.2, "policies": {"pi": {"returns": [-400.89448291824897, -255.72188835540564, -132.2849028530132, -391.008206376906, -2.1120399966242442, -870.3513503284078, -522.1952440637326, -385.7578645172291, -253.70340272543638, -2.8000549354316653], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -321.68294370704353, "std_return": 245.98451464028832, "capped_episodes": 0}, "advanced_pi": {"returns": [-244.45072439211148, -237.71070062136098, -117.0435078925823, -116.45171346010248, -0.7788125541339523, -357.1164306436281, -245.20964890441658, -236.57060060290976, -120.15484530608637, -1.5499867594918433], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.70369711368238, "std_return": 109.70103909121211, "capped_episodes": 0}}}
{"type": "evaluation", "step": 25000, "alpha": 0.2, "policies": {"pi": {"returns": [-415.1422095625745, -254.215770502137, -129.86158855503206, -132.33369440032038, -1.6379905543391458, -1954.6359299864112, -522.204679982331, -399.41272191565844, -252.58493396505253, -2.3430663751121035], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -406.4372585798968, "std_return": 541.8551181104905, "capped_episodes": 0}, "advanced_pi": {"returns": [-244.04273105292125, -237.08762030762003, -116.52358910646298, -115.97256702875235, -0.05484131690622187, -351.278958418146, -244.9434124083711, -236.11117395737324, -119.3000722353296, -0.9156038452063774], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.6230569677089, "std_return": 108.8753246710178, "capped_episodes": 0}}}
{"type": "evaluation", "step": 30000, "alpha": 0.2, "policies": {"pi": {"returns": [-667.8271002150452, -251.58833668707044, -126.80241769842254, -129.01431521412704, -0.417178747067917, -1913.0964325852917, -391.8872623969365, -649.9381255269795, -253.76672123859464, -1.1928862361347805], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -438.5530776545671, "std_return": 540.2830326816617, "capped_episodes": 0}, "advanced_pi": {"returns": [-243.04200646297517, -237.785350142766, -117.41360964271695, -116.81780606534502, -1.4151734757023684, -353.31117615915093, -245.43675154376075, -235.4155521025672, -119.80137561296209, -2.2123894906124417], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.2651190698559, "std_return": 108.6808078631385, "capped_episodes": 0}}}
{"type": "evaluation", "step": 35000, "alpha": 0.2, "policies": {"pi": {"returns": [-786.1210720183484, -251.63312597471696, -126.20187859152358, -128.40099474277588, -0.3620345896592337, -1834.3439861684656, -392.0054203759869, -770.4251623227606, -122.93666360925194, -1.1386341629387942], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -441.3568972556427, "std_return": 537.8583533581649, "capped_episodes": 0}, "advanced_pi": {"returns": [-243.69779243924543, -237.76785074758627, -117.56787629555278, -116.87334283153021, -1.1296511749105722, -354.0249246699511, -244.24553872454595, -236.16628647484475, -119.90489364915261, -1.83482109252002], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -167.32129780998397, "std_return": 108.89694817805369, "capped_episodes": 0}}}
{"type": "evaluation", "step": 40000, "alpha": 0.2, "policies": {"pi": {"returns": [-903.3202129026758, -248.81885155417177, -124.24725673558794, -126.14425648120498, -0.4153995276651954, -1883.6093610313815, -391.5150178908563, -885.9963878166134, -122.68424375033455, -1.1836188979207607], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -468.7934606588412, "std_return": 566.8232286357124, "capped_episodes": 0}, "advanced_pi": {"returns": [-242.51589881692598, -236.44180594579487, -116.64616175130264, -116.2010784812169, -0.41639415901881366, -352.12140295091626, -243.68950321525992, -234.04037113801698, -119.43227682557088, -1.1950249974932126], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -166.26999182815163, "std_return": 108.52890240690992, "capped_episodes": 0}}}
{"type": "evaluation", "step": 45000, "alpha": 0.2, "policies": {"pi": {"returns": [-778.7492600445089, -248.26123837797465, -123.52497334465748, -124.7677067044972, -0.3716823295478975, -1887.8620598765756, -262.26191511870184, -763.7771194773605, -122.01138651646924, -1.1371140952807222], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -431.2724455885574, "std_return": 554.0756623452941, "capped_episodes": 0}, "advanced_pi": {"returns": [-238.9133055516234, -237.05010344622306, -116.82862343662246, -116.06710164751622, -0.03906498076895972, -351.9096597881626, -243.72356692078952, -230.0830659554934, -118.88533327732895, -0.8638540337569174], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.43636790382857, "std_return": 108.17355194451603, "capped_episodes": 0}}}
{"type": "evaluation", "step": 50000, "alpha": 0.2, "policies": {"pi": {"returns": [-778.0877611481086, -249.8792374400779, -123.91682206112917, -125.11208092090683, -0.24745265454702722, -1837.903803981083, -261.63806511017617, -762.9520305451732, -119.93720260504307, -1.0229863568742952], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -426.0697442823119, "std_return": 540.9566572309295, "capped_episodes": 0}, "advanced_pi": {"returns": [-238.4330689832728, -237.14406599278874, -117.16648835554881, -116.33509844238037, -0.08612020232833546, -351.3410552066031, -244.06529917497178, -229.04175936510848, -118.92159438935234, -0.9282174574758347], "lengths": [200, 200, 200, 200, 200, 200, 200, 200, 200, 200], "mean_return": -165.34627675698306, "std_return": 107.96634413285489, "capped_episodes": 0}}}


==> anc/supplementary/results/Pendulum-v1/direct/lambda_0.5/seed_5/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Pendulum-v1",
    "seed": 5,
    "algorithm": {
      "exploration_epsilon_start": 0.02,
      "exploration_epsilon_final": 0.02,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 100000
    },
    "training": {
      "total_timesteps": 50000,
      "learning_starts": 1000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 5000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 1000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 49001,
  "elapsed_sec": 2479.3415098190308,
  "final_evaluation": {
    "pi": {
      "returns": [
        -778.0877611481086,
        -249.8792374400779,
        -123.91682206112917,
        -125.11208092090683,
        -0.24745265454702722,
        -1837.903803981083,
        -261.63806511017617,
        -762.9520305451732,
        -119.93720260504307,
        -1.0229863568742952
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -426.0697442823119,
      "std_return": 540.9566572309295,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -238.4330689832728,
        -237.14406599278874,
        -117.16648835554881,
        -116.33509844238037,
        -0.08612020232833546,
        -351.3410552066031,
        -244.06529917497178,
        -229.04175936510848,
        -118.92159438935234,
        -0.9282174574758347
      ],
      "lengths": [
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200,
        200
      ],
      "mean_return": -165.34627675698306,
      "std_return": 107.96634413285489,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.1/seed_21/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}, "advanced_pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [261.4873944253995, 308.8684750400046, 773.9548272220526, 638.5427293492521, 319.46576722232135, 585.6478262674314, 553.2721551675861, 476.967817840007, 497.5117412864816, 300.5961433882883], "lengths": [139, 158, 348, 305, 164, 266, 258, 202, 224, 160], "mean_return": 471.63148772088255, "std_return": 162.0746081035767, "capped_episodes": 0}, "advanced_pi": {"returns": [488.81633242756646, 280.6475323298474, 229.01597056240556, 200.601739330502, 414.57306012667107, 288.9849792982093, 232.06866914125087, 314.5704006575336, 288.19525895150247, 317.8129055578172], "lengths": [230, 142, 131, 120, 179, 148, 138, 166, 156, 153], "mean_return": 305.5286848383306, "std_return": 83.16918845718698, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [465.3724891632498, 205.3746829121485, 967.5029075238602, 178.95407649657952, 740.3540308265168, 178.3813391071392, 815.7462291417253, 661.8567481421834, 347.11124055237053, 495.60176384003836], "lengths": [272, 115, 501, 144, 322, 111, 349, 307, 219, 227], "mean_return": 505.6255507705811, "std_return": 268.2931895995081, "capped_episodes": 0}, "advanced_pi": {"returns": [893.3637404187515, 495.4989932838556, 347.7968261623235, 621.7956419837708, 545.951066247547, 1482.4366856249255, 1230.296208687366, 775.4909149938148, 1015.2044302979353, 822.2836220586627], "lengths": [401, 269, 188, 243, 245, 782, 528, 453, 502, 344], "mean_return": 823.0118129758954, "std_return": 330.9399400366416, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [925.9503968938523, 2622.1836149824635, 650.1693685334519, 1992.7342457107693, 920.5204968281842, 2755.2012928264976, 2428.5722419889985, 2712.4338392306295, 2453.771820569634, 1591.6396786189816], "lengths": [330, 1000, 266, 729, 368, 1000, 1000, 1000, 861, 611], "mean_return": 1905.3176996183465, "std_return": 779.2721793456391, "capped_episodes": 0}, "advanced_pi": {"returns": [2561.170198833064, 2581.949083705257, 2817.224149663509, 1110.2112035328194, 2879.137394103863, 975.7328360913741, 647.6528779575481, 1076.0638948197118, 2462.618276313915, 1356.7931363508271], "lengths": [1000, 1000, 1000, 387, 1000, 407, 258, 376, 1000, 480], "mean_return": 1846.8553051371891, "std_return": 837.3088050593813, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [343.17619198484266, 711.9445957858446, 863.8560362084542, 776.8361392222921, 4017.9931817865167, 3957.5675078245918, 1435.35998829908, 2290.752227733921, 2139.167564900044, 3205.167132019192], "lengths": [160, 224, 268, 267, 1000, 893, 418, 579, 557, 781], "mean_return": 1974.1820565764779, "std_return": 1302.4575535222025, "capped_episodes": 0}, "advanced_pi": {"returns": [3980.0957042199034, 4074.6508451235545, 2540.8599133466637, 4051.0648168553894, 1945.700103424951, 1100.3910657657593, 361.7504670721183, 588.7557561650873, 1358.7999728740854, 3989.484641015036], "lengths": [984, 1000, 636, 1000, 528, 351, 174, 204, 402, 1000], "mean_return": 2399.1553285862547, "std_return": 1448.7237440347312, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [4425.442628289004, 2781.1270449305302, 1920.001914363363, 4270.829558860888, 1231.07260751321, 2435.8112689659743, 3277.4561812246266, 4511.667116397554, 4148.744206633813, 3283.355796358731], "lengths": [1000, 644, 459, 924, 363, 548, 729, 1000, 927, 750], "mean_return": 3228.5508323537692, "std_return": 1074.6291019221396, "capped_episodes": 0}, "advanced_pi": {"returns": [2932.809740289626, 2589.464860518479, 2853.4438501832233, 3367.5738483697337, 4528.146551752833, 3149.682238257248, 1937.9673470150537, 3390.888460909327, 3424.884714746267, 2836.933063425857], "lengths": [646, 587, 649, 738, 1000, 694, 448, 716, 756, 601], "mean_return": 3101.179467546765, "std_return": 638.1795728369732, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [143.86801178295647, 159.0571302437239, 181.56427144806972, 185.26888477034788, 4802.87918783923, 4699.521260279487, 192.73467546439022, 469.9813829042855, 4686.949051179844, 174.49996445002148], "lengths": [70, 77, 112, 80, 1000, 1000, 84, 158, 1000, 109], "mean_return": 1569.632382036236, "std_return": 2070.868140239948, "capped_episodes": 0}, "advanced_pi": {"returns": [299.2273475500043, 4929.629781476424, 4514.236109491984, 4466.4981493547575, 1086.8552596536263, 4415.843051426463, 4641.654722891972, 137.84407993431947, 309.6563310314333, 1366.2622735603509], "lengths": [188, 1000, 1000, 1000, 342, 1000, 1000, 78, 140, 449], "mean_return": 2616.7707106371336, "std_return": 2011.250209411469, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [141.3429405599278, 3032.948974839213, 3278.4249126526315, 373.9954811813897, 165.13056085041563, 2557.182999487531, 169.41481615500763, 190.7202764197109, 4098.31167076759, 501.32368167879207], "lengths": [115, 929, 724, 184, 116, 647, 118, 134, 1000, 259], "mean_return": 1450.879631459221, "std_return": 1507.8194643976612, "capped_episodes": 0}, "advanced_pi": {"returns": [4546.87977033789, 163.9798044093508, 1233.8897259577902, 4360.001783348599, 220.5654185501686, 168.35600019277453, 4665.934151538017, 3180.130897919662, 1422.7817803492267, 1782.3906982959281], "lengths": [1000, 121, 418, 1000, 143, 122, 1000, 744, 431, 514], "mean_return": 2174.4910030899405, "std_return": 1763.8419623230718, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [3049.1982097084037, 150.68927882676675, 5164.113967763453, 2446.90629967331, 5146.9701003972605, 2289.738212700878, 4994.002030220943, 1671.4799365750341, 3196.4789759958066, 1781.5143957934517], "lengths": [631, 83, 1000, 519, 1000, 496, 983, 400, 655, 430], "mean_return": 2989.109140765531, "std_return": 1596.4767795963892, "capped_episodes": 0}, "advanced_pi": {"returns": [378.1572259903417, 1574.367305315209, 203.46328965288006, 5122.399532167647, 5120.722103491311, 5264.046490987163, 4890.677409199941, 3903.413611853027, 1975.7586153581972, 4802.734285729421], "lengths": [138, 367, 94, 1000, 1000, 1000, 1000, 786, 466, 952], "mean_return": 3323.5739869745144, "std_return": 1962.085408438306, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [136.09588526149466, 123.36675715895355, 4868.113914184977, 4120.248733513393, 72.01293771709169, 159.29956323567328, 5017.037140709141, 4872.577990569147, 4959.57133313923, 158.79430138973194], "lengths": [103, 91, 1000, 857, 111, 156, 1000, 1000, 1000, 140], "mean_return": 2448.711855687883, "std_return": 2330.5070313243637, "capped_episodes": 0}, "advanced_pi": {"returns": [4076.4834800274984, 2049.854774878243, 225.71337129596617, 178.75216051554602, 4295.82033823793, 4060.680123369865, 4769.960543029518, 156.91644037165577, 4800.314796635095, 3772.214551715855], "lengths": [1000, 523, 129, 209, 1000, 1000, 1000, 135, 1000, 781], "mean_return": 2838.6710580077174, "std_return": 1879.2273367325804, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [3956.1383504505047, 4672.72297658705, 209.12057203888727, 106.45892857396153, 5022.026133561484, 132.907638674807, 5152.494066809693, 4870.685529580496, 5491.157891363207, 4678.4334911696615], "lengths": [821, 1000, 99, 77, 1000, 114, 1000, 1000, 1000, 1000], "mean_return": 3429.214557880975, "std_return": 2179.358832855883, "capped_episodes": 0}, "advanced_pi": {"returns": [4415.232576857927, 4630.562848431355, 307.6806257224347, 140.07195790293784, 123.34706243207648, 80.89927185499292, 67.34544500360815, 65.83530420557993, 2577.5344932495177, 4737.963931428357], "lengths": [1000, 1000, 225, 128, 96, 102, 99, 96, 630, 1000], "mean_return": 1714.6473517088784, "std_return": 2019.235951549005, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.1/seed_21/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 21,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 30794.81306195259,
  "final_evaluation": {
    "pi": {
      "returns": [
        3956.1383504505047,
        4672.72297658705,
        209.12057203888727,
        106.45892857396153,
        5022.026133561484,
        132.907638674807,
        5152.494066809693,
        4870.685529580496,
        5491.157891363207,
        4678.4334911696615
      ],
      "lengths": [
        821,
        1000,
        99,
        77,
        1000,
        114,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 3429.214557880975,
      "std_return": 2179.358832855883,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4415.232576857927,
        4630.562848431355,
        307.6806257224347,
        140.07195790293784,
        123.34706243207648,
        80.89927185499292,
        67.34544500360815,
        65.83530420557993,
        2577.5344932495177,
        4737.963931428357
      ],
      "lengths": [
        1000,
        1000,
        225,
        128,
        96,
        102,
        99,
        96,
        630,
        1000
      ],
      "mean_return": 1714.6473517088784,
      "std_return": 2019.235951549005,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.1/seed_22/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}, "advanced_pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [1004.7387753947355, 750.5387110964461, 282.7036223129385, 332.00371295621494, 273.5041960320877, 120.46248589368408, 500.13704456743625, 308.56177176899325, 425.2828809884787, 577.4831398116404], "lengths": [1000, 899, 136, 169, 191, 111, 907, 670, 195, 340], "mean_return": 457.5416340822655, "std_return": 248.70226972510417, "capped_episodes": 0}, "advanced_pi": {"returns": [254.02431165235706, 481.6337217140338, 227.4073123348949, 170.14506955994804, 433.319118927241, 157.90252944344354, 329.5745021193135, 295.99752031873857, 165.61722510214247, 70.06065240006846], "lengths": [157, 306, 183, 130, 193, 97, 151, 221, 183, 341], "mean_return": 258.56819635721814, "std_return": 122.41642614741961, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [871.524166631337, 705.8793910164245, 1267.899880685479, 1480.9707825030478, 277.5193783658573, 1074.1143443847388, 159.92101669731483, 1350.9281331037023, 1040.4580402764052, 602.7576265707077], "lengths": [321, 241, 631, 588, 140, 463, 158, 461, 517, 280], "mean_return": 883.1972760235016, "std_return": 422.54943409498645, "capped_episodes": 0}, "advanced_pi": {"returns": [1354.6655666046938, 931.8337244684395, 862.7422266070904, 925.7698261383243, 443.4136819751897, 837.0176295233381, 1202.0545404864038, 667.4846609270193, 1422.245666006251, 595.6920747907877], "lengths": [470, 316, 315, 400, 177, 342, 430, 234, 634, 265], "mean_return": 924.2919597527538, "std_return": 304.46139626215984, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [199.55628766091087, 198.1111802083288, 535.7396296080684, 191.1622724531567, 292.48868925020844, 191.96551730728126, 206.09491532154817, 653.6416447750424, 584.0588749439366, 182.13592022334956], "lengths": [99, 98, 179, 95, 121, 95, 106, 216, 190, 93], "mean_return": 323.4954931751831, "std_return": 179.59914968629337, "capped_episodes": 0}, "advanced_pi": {"returns": [214.01418172317315, 203.7623965682699, 188.4953667160291, 237.68312735754057, 246.38791587514552, 188.85439070414301, 232.15662997894412, 1196.2582505576768, 204.0093285760437, 204.22655120017205], "lengths": [98, 99, 92, 102, 114, 94, 106, 355, 97, 95], "mean_return": 311.5848139257138, "std_return": 295.4870171523155, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [1644.4561015420263, 2104.0987578385393, 3349.602463151077, 3683.4314945788365, 3341.6730955995617, 150.02484544796346, 318.53631308379346, 3340.786479102639, 3646.0626721953067, 2938.9905103243877], "lengths": [537, 697, 1000, 1000, 1000, 139, 333, 1000, 1000, 1000], "mean_return": 2451.7662732864133, "std_return": 1272.4165019347445, "capped_episodes": 0}, "advanced_pi": {"returns": [344.1829561217676, 3449.2187222616426, 145.82078261164506, 3216.0307447746623, 2012.2332941354164, 164.8199579252613, 2331.558731658243, 118.93551136154562, 3007.1780222414504, 165.95228116502668], "lengths": [292, 1000, 167, 1000, 580, 166, 871, 361, 1000, 169], "mean_return": 1495.5931004256659, "std_return": 1364.145225902352, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [1744.462683742562, 2574.3471820177383, 3794.2349048617066, 4046.410803838988, 3052.4291800115266, 3843.8871745497554, 3884.145937381426, 2920.3771808275983, 1833.3824485199557, 844.4709297096863], "lengths": [454, 652, 1000, 1000, 746, 1000, 989, 728, 482, 246], "mean_return": 2853.814842546094, "std_return": 1038.262405385064, "capped_episodes": 0}, "advanced_pi": {"returns": [2677.956973954178, 1758.6497744977132, 3734.5903111662565, 3450.1776808860827, 1982.2352303184152, 476.3825906631428, 3506.5805497565016, 3383.2039273691116, 3874.496025000638, 490.3872306984978], "lengths": [720, 473, 1000, 887, 548, 161, 1000, 897, 970, 166], "mean_return": 2533.466029431054, "std_return": 1228.0579837164546, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [2112.621300827774, 3690.2148925038045, 200.11127889627957, 1376.3822945356656, 1411.5211094974638, 3903.083034845169, 1444.216180019301, 3715.0611356819177, 3556.473071312967, 1360.9727745144971], "lengths": [571, 907, 124, 431, 399, 1000, 469, 940, 878, 423], "mean_return": 2277.065707263484, "std_return": 1256.172016172476, "capped_episodes": 0}, "advanced_pi": {"returns": [212.04919650617026, 182.30249088002503, 3873.365113813442, 124.30143281970491, 723.0987932450876, 732.2742380276003, 4012.527056936145, 3838.3601153833197, 738.9514491612763, 790.6751650009804], "lengths": [125, 115, 1000, 104, 270, 264, 1000, 1000, 269, 270], "mean_return": 1522.790505177375, "std_return": 1580.2339582382333, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [752.291335346459, 2516.3458706545835, 4353.417641158955, 1047.3206015471362, 806.0040041728889, 1739.7870520747285, 2386.686711096062, 4525.896362779793, 1007.1828144348226, 2276.3754284084303], "lengths": [202, 574, 964, 256, 212, 453, 551, 1000, 248, 565], "mean_return": 2141.1307821673863, "std_return": 1309.788884856624, "capped_episodes": 0}, "advanced_pi": {"returns": [1275.4321019495237, 1094.9554310879314, 4155.466544828642, 477.68893032936467, 1206.1428249065084, 1575.5156606208782, 1027.7369806379454, 2060.69685192646, 3612.1943120398523, 640.0174639462759], "lengths": [295, 262, 957, 138, 283, 362, 255, 456, 825, 167], "mean_return": 1712.5847102273383, "std_return": 1170.0254054930554, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [3877.9849931439476, 1097.8043024318322, 2389.230140863572, 3920.611242160431, 3834.621250586625, 3807.7346761286526, 2272.7582548250903, 1824.2658575492146, 185.15547858495765, 201.5488779015149], "lengths": [973, 334, 630, 1000, 1000, 1000, 577, 516, 92, 94], "mean_return": 2341.1715074175836, "std_return": 1424.224659412477, "capped_episodes": 0}, "advanced_pi": {"returns": [155.18544889431726, 191.41887496813203, 230.3071327337772, 174.03220887851217, 161.14757887367568, 3793.7321584293263, 159.89830989246775, 4112.409683218798, 179.22238177397347, 173.67697742717777], "lengths": [85, 90, 103, 86, 86, 1000, 83, 1000, 92, 87], "mean_return": 933.103075509016, "std_return": 1511.7994661312327, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4736.5873956527985, 4503.630136235193, 1926.508323948218, 4430.3625797089635, 4648.612132764042, 2398.327858388676, 4740.387158841088, 4487.120113608302, 701.4007410340702, 2081.3579773779707], "lengths": [1000, 1000, 466, 1000, 1000, 562, 1000, 1000, 200, 480], "mean_return": 3465.429441755932, "std_return": 1440.7144737621572, "capped_episodes": 0}, "advanced_pi": {"returns": [4574.219281822947, 3507.1998708956958, 4247.164740194878, 2592.800374954853, 2242.5366491676878, 1999.6700997541798, 801.1406197918141, 4367.142920818481, 582.2409375205457, 4483.526249655822], "lengths": [1000, 746, 933, 596, 516, 477, 215, 978, 164, 1000], "mean_return": 2939.7641744576904, "std_return": 1440.3210728170068, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.175512556289558, -1.1768803600600373, -2.11910138399935, 4228.034702503456, 4271.720636646916, 3960.6850736349534, 3243.13023475559, 75.40045879669297, -1.8838227262771263, 1054.9332943488885], "lengths": [20, 21, 20, 1000, 970, 1000, 1000, 114, 18, 303], "mean_return": 1682.7549083659874, "std_return": 1874.3194522252447, "capped_episodes": 0}, "advanced_pi": {"returns": [-2.8675591643154696, -3.095902976920718, -2.9769982066901366, -2.0097472220113772, -2.735619059496499, -1.9906948070296522, -2.0544920760179983, -2.3172174895703908, -2.701999619152375, -2.8748907039507743], "lengths": [19, 19, 19, 20, 19, 20, 20, 20, 20, 19], "mean_return": -2.562512132515539, "std_return": 0.40584963580748934, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.1/seed_22/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 22,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 30478.18351650238,
  "final_evaluation": {
    "pi": {
      "returns": [
        -1.175512556289558,
        -1.1768803600600373,
        -2.11910138399935,
        4228.034702503456,
        4271.720636646916,
        3960.6850736349534,
        3243.13023475559,
        75.40045879669297,
        -1.8838227262771263,
        1054.9332943488885
      ],
      "lengths": [
        20,
        21,
        20,
        1000,
        970,
        1000,
        1000,
        114,
        18,
        303
      ],
      "mean_return": 1682.7549083659874,
      "std_return": 1874.3194522252447,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        -2.8675591643154696,
        -3.095902976920718,
        -2.9769982066901366,
        -2.0097472220113772,
        -2.735619059496499,
        -1.9906948070296522,
        -2.0544920760179983,
        -2.3172174895703908,
        -2.701999619152375,
        -2.8748907039507743
      ],
      "lengths": [
        19,
        19,
        19,
        20,
        19,
        20,
        20,
        20,
        20,
        19
      ],
      "mean_return": -2.562512132515539,
      "std_return": 0.40584963580748934,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.1/seed_23/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [1667.6806769462269, 1422.1736096202171, 1065.1352392754825, 1108.2433626140125, 701.4868132019669, 628.1001239538347, 1462.4560574945651, 216.38452912388308, 786.523821740499, 1282.4613567429046], "lengths": [1000, 1000, 1000, 573, 362, 335, 1000, 120, 427, 757], "mean_return": 1034.064559071359, "std_return": 425.3326080455091, "capped_episodes": 0}, "advanced_pi": {"returns": [656.0398171676463, 1418.2248779710828, 1186.030082460225, 733.0976502180147, 1019.4917499098202, 640.6512679341029, 925.9046953314762, 1657.1608249650883, 533.9793918416436, 1127.1731686674602], "lengths": [408, 747, 623, 406, 546, 328, 490, 1000, 254, 562], "mean_return": 989.7753526466561, "std_return": 346.1545035593402, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [3168.340506133893, 1974.897173693105, 1768.9895456683237, 709.5743948767432, 3256.7059818027524, 937.8457158519606, 451.08913092136294, 866.0270368822396, 2561.169690188128, 1756.5456512783442], "lengths": [1000, 565, 608, 291, 1000, 351, 238, 279, 764, 600], "mean_return": 1745.1184827296852, "std_return": 959.2314910714756, "capped_episodes": 0}, "advanced_pi": {"returns": [450.32546027132094, 746.272405736752, 3195.9591329682285, 2907.2493267920267, 983.0287057294788, 1307.5324889251792, 802.2828077838501, 1108.6481912875022, 1301.853735081922, 2051.236005798957], "lengths": [220, 275, 1000, 1000, 389, 486, 297, 463, 483, 723], "mean_return": 1485.4388260375217, "std_return": 883.8450855833028, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [232.57172964031494, 256.4525622300978, 1631.590372709417, 1848.5833412829131, 906.8668370879009, 1624.2328912750843, 145.2212344597919, 1772.1449604554332, 3007.89844362468, 1468.2169036979653], "lengths": [123, 129, 528, 617, 307, 521, 100, 575, 843, 536], "mean_return": 1289.3779276463597, "std_return": 860.2029687028678, "capped_episodes": 0}, "advanced_pi": {"returns": [98.12562622525431, 228.2448862672865, 1231.7557784526948, 66.47265177848328, 1340.1364441560581, 218.22218116596667, 1458.2529357341307, 146.36956939251655, 70.51952360870119, 99.09602992204148], "lengths": [110, 124, 385, 111, 471, 114, 429, 135, 99, 108], "mean_return": 495.7195626703134, "std_return": 559.6688074889122, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [36.01441587969743, 37.47195175350897, 57.68735321705661, 42.49685947800041, 38.53880182708501, 47.701393848998144, 38.990195541403224, 39.517158966696535, 53.37721272202087, 45.90765240525683], "lengths": [90, 91, 93, 93, 96, 89, 91, 89, 88, 88], "mean_return": 43.77029956397241, "std_return": 6.897468207617827, "capped_episodes": 0}, "advanced_pi": {"returns": [30.37232143723071, 44.77789332547281, 6.7585351253418295, 29.71436079320137, 25.829975919400148, 37.240970722040856, 3880.761039325324, 32.584399956870676, 4066.118380780849, 32.30392640974954], "lengths": [91, 91, 28, 88, 92, 90, 1000, 90, 1000, 91], "mean_return": 818.646180379548, "std_return": 1577.9678313382028, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [133.3343438470482, 118.6733705222119, 155.94428066196363, 134.6141494369702, 1254.6908029560118, 1947.285353208834, 312.64253368416666, 1108.3797305398418, 136.2483101971131, 127.76559951626275], "lengths": [99, 92, 89, 85, 327, 479, 134, 327, 79, 79], "mean_return": 542.9578474570424, "std_return": 620.771830232622, "capped_episodes": 0}, "advanced_pi": {"returns": [2811.03413982917, 181.63666696392738, 1333.8284923592414, 318.0452114701447, 4341.394744405499, 2814.47529037628, 1668.970973812278, 4450.039799038805, 663.2661479474775, 1283.9489540436648], "lengths": [673, 105, 354, 155, 1000, 637, 417, 1000, 208, 339], "mean_return": 1986.6640420246488, "std_return": 1476.2303536322718, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [993.4393859235299, 1738.6235482466004, 2746.665191571689, 2528.3346415462443, 4298.048850179995, 4152.360302681594, 226.31682583534098, 3799.90138466338, 260.48053481485067, 1932.8272380303752], "lengths": [1000, 487, 729, 685, 983, 1000, 154, 1000, 187, 611], "mean_return": 2267.69979034936, "std_return": 1432.8718393660579, "capped_episodes": 0}, "advanced_pi": {"returns": [3743.0489683509345, 4247.671128192439, 143.01435655240425, 144.92537937519486, 2256.8136839175963, 3852.713678823862, 99.09621573585473, 1880.6929442056266, 2786.234926214298, 3784.7044103382623], "lengths": [852, 1000, 103, 119, 577, 1000, 308, 552, 829, 894], "mean_return": 2293.891569170647, "std_return": 1582.5841524658497, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [2339.297467193469, 4422.224780374138, 4323.494881842227, 3749.0376545952954, 1205.273841993675, 3728.512411736524, 4421.222292414407, 182.30804065628183, 1762.8517409665633, 3551.371052029478], "lengths": [581, 1000, 991, 880, 362, 873, 1000, 108, 465, 828], "mean_return": 2968.5594163802057, "std_return": 1425.0488104056528, "capped_episodes": 0}, "advanced_pi": {"returns": [4479.792091135257, 1843.8641783930875, 4520.454564583694, 4668.759730699292, 4300.598288493124, 3650.3303717541307, 4360.195076723918, 2241.4275814308317, 4308.582246980302, 4398.503613127183], "lengths": [1000, 488, 1000, 1000, 1000, 836, 1000, 572, 1000, 1000], "mean_return": 3877.250774332082, "std_return": 955.7999108888068, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [2368.3634826786742, -2.16610597929229, 886.5687049014552, 18.339103226778878, 982.3117495127611, -4.83636042423457, 165.4890566856372, 4.928606156518406, 12.479998762468535, -2.8811884207046807], "lengths": [605, 39, 1000, 46, 1000, 94, 124, 110, 44, 39], "mean_return": 442.8597047100062, "std_return": 736.6666968874451, "capped_episodes": 0}, "advanced_pi": {"returns": [-8.731398138816983, -8.3086164194331, 32.398906326071284, -8.630557140713893, -7.626542140501175, -7.620195716838477, -7.838256436434411, -7.0619642481320515, -7.279726762004026, 37.464044579282536], "lengths": [37, 41, 172, 37, 38, 41, 38, 41, 38, 135], "mean_return": 0.6765693902479697, "std_return": 17.17253270576925, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [167.35034511931894, 185.22738022647897, 198.66324692426323, 4639.404007920246, 4031.914854167663, 199.43371462010398, 170.1110559579274, 207.02664795609277, 176.80357970884214, 179.2837857610985], "lengths": [72, 73, 87, 1000, 916, 85, 75, 89, 78, 77], "mean_return": 1015.5218618362035, "std_return": 1665.6625294414273, "capped_episodes": 0}, "advanced_pi": {"returns": [173.9912206595523, 204.10887963491996, 4363.435275798211, 3069.8959982379356, 1731.5589641631086, 4495.329423801545, 200.6723246066063, 4425.3360076462495, 2217.0976043723326, 4289.926581648938], "lengths": [78, 82, 1000, 683, 464, 1000, 88, 1000, 552, 1000], "mean_return": 2517.13522805694, "std_return": 1769.892871418832, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [4686.162357846352, 540.4467139835828, 4682.930014908293, 4725.612456850975, 4925.37717870544, 100.6204144463428, 74.61750350252261, 3946.424625064004, 4984.724340394729, 1469.4712018185182], "lengths": [1000, 246, 1000, 1000, 1000, 99, 69, 843, 1000, 386], "mean_return": 3013.6386807520757, "std_return": 2062.750304969764, "capped_episodes": 0}, "advanced_pi": {"returns": [262.6227548137844, 908.8696868661631, 4033.66319987442, 4146.324878219281, 1960.122350615867, 1645.4125643464708, 2625.4780647892353, 2111.410552856543, 4548.739747344808, 1799.7551307947697], "lengths": [180, 310, 953, 1000, 521, 444, 635, 516, 1000, 559], "mean_return": 2404.2398930521344, "std_return": 1355.897213618023, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.1/seed_23/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 23,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 30683.30379676819,
  "final_evaluation": {
    "pi": {
      "returns": [
        4686.162357846352,
        540.4467139835828,
        4682.930014908293,
        4725.612456850975,
        4925.37717870544,
        100.6204144463428,
        74.61750350252261,
        3946.424625064004,
        4984.724340394729,
        1469.4712018185182
      ],
      "lengths": [
        1000,
        246,
        1000,
        1000,
        1000,
        99,
        69,
        843,
        1000,
        386
      ],
      "mean_return": 3013.6386807520757,
      "std_return": 2062.750304969764,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        262.6227548137844,
        908.8696868661631,
        4033.66319987442,
        4146.324878219281,
        1960.122350615867,
        1645.4125643464708,
        2625.4780647892353,
        2111.410552856543,
        4548.739747344808,
        1799.7551307947697
      ],
      "lengths": [
        180,
        310,
        953,
        1000,
        521,
        444,
        635,
        516,
        1000,
        559
      ],
      "mean_return": 2404.2398930521344,
      "std_return": 1355.897213618023,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.1/seed_24/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544170888556021, -5.801677189811615, -5.617791744199897, -6.185084512799533, -5.854287232921913, -6.199496287287055, -5.9813739632494185, -5.778549080449589, -5.904745326065134, -6.511430021463546], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860624680372, "std_return": 0.27746910851767936, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.544170888556021, -5.801677189811615, -5.617791744199897, -6.185084512799533, -5.854287232921913, -6.199496287287055, -5.9813739632494185, -5.778549080449589, -5.904745326065134, -6.511430021463546], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860624680372, "std_return": 0.27746910851767936, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [459.3563138688275, 440.29356432404575, 422.20344740675995, 408.5372549357074, 390.3626544476065, 435.42185151626944, 439.0241788096, 487.42944523770075, 466.3955273341828, 381.0942061928475], "lengths": [286, 264, 247, 229, 232, 263, 266, 258, 286, 225], "mean_return": 433.0118444073547, "std_return": 31.77259498183019, "capped_episodes": 0}, "advanced_pi": {"returns": [432.21965622839724, 411.5787070542464, 450.75819925438293, 408.84582905352033, 430.03662961178435, 392.7755292923191, 413.736187929571, 411.81462104329574, 429.3531673032564, 383.9198859875282], "lengths": [261, 249, 248, 246, 266, 229, 249, 248, 262, 221], "mean_return": 416.5038412758301, "std_return": 18.72401436978682, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [749.9602985530813, 1128.3825417303665, 1573.5127898490352, 1310.3462148418066, 664.4889081303261, 693.5799766571371, 1497.5623113783004, 2165.659241966397, 1244.0475034269846, 812.5720300323248], "lengths": [264, 370, 461, 391, 222, 250, 510, 737, 391, 304], "mean_return": 1184.011181656576, "std_return": 455.3143470367853, "capped_episodes": 0}, "advanced_pi": {"returns": [695.6422221553973, 472.134629358636, 1006.0863483303367, 544.4324690464996, 664.2741649803535, 585.0845190009964, 309.2823857860226, 462.39551823188907, 810.3552268611755, 494.9393479754095], "lengths": [232, 181, 301, 192, 219, 221, 139, 177, 251, 186], "mean_return": 604.4626831726716, "std_return": 188.78138986657413, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [3538.2545539055945, 1621.413206017626, 1366.2273662118869, 597.0197511320208, 1314.3144445644696, 1782.6318828444403, 1337.1388902607798, 1371.557788948644, 3013.888506679518, 3455.2844503131837], "lengths": [1000, 472, 411, 230, 409, 501, 407, 411, 850, 960], "mean_return": 1939.7730840878162, "std_return": 966.4814704516211, "capped_episodes": 0}, "advanced_pi": {"returns": [2399.4617569459665, 1310.49101345137, 3526.07838045606, 1814.7503442187415, 3161.292116019323, 1200.9136529438545, 2927.172452069595, 3594.6026024586836, 1981.3342851080101, 3632.144053970784], "lengths": [678, 400, 1000, 526, 894, 375, 818, 1000, 573, 1000], "mean_return": 2554.8240657642386, "std_return": 892.9565926064982, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [157.29197133894112, 171.1698649200807, 187.80738893574687, 154.74897234912785, 186.98410914151685, 167.6269356109099, 163.6537313118588, 179.61463029171932, 160.92349963539397, 171.67985931005575], "lengths": [86, 87, 90, 84, 90, 86, 87, 91, 88, 89], "mean_return": 170.1500962845351, "std_return": 11.065019921158617, "capped_episodes": 0}, "advanced_pi": {"returns": [154.82789786931852, 171.65363008340756, 170.26163565293078, 171.184808839903, 200.86912281464663, 166.22905006785538, 168.63814280463026, 204.34819338499983, 178.7735655249159, 223.73835405300798], "lengths": [83, 82, 87, 81, 91, 83, 87, 93, 88, 99], "mean_return": 181.0524401095616, "std_return": 20.313535083487945, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [847.3854072123323, 1197.4680092012006, 3929.9417771320354, 731.3832395332653, 2999.359467603458, 591.6787215757664, 1086.7081304693227, 3877.9642676512794, 1703.8988109671777, 3747.5483641899455], "lengths": [931, 348, 1000, 484, 1000, 683, 505, 1000, 456, 1000], "mean_return": 2071.3336195535785, "std_return": 1331.9271034347066, "capped_episodes": 0}, "advanced_pi": {"returns": [120.06754997234756, 2123.0123555210553, 3523.7134999951086, 129.64044324998085, 807.7564487383879, 112.19638262534825, 826.1803273389227, 925.8038519755214, 3624.675387625772, 4029.9787714735467], "lengths": [226, 592, 1000, 234, 244, 203, 249, 1000, 1000, 1000], "mean_return": 1622.3025018515991, "std_return": 1490.6392204769195, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [180.49659467503048, 187.08180739817496, 162.07194846164182, 204.52830747060406, 168.06876684766746, 157.07521538010644, 161.43132306381148, 191.96538192447815, 153.45988890071348, 198.9406715668705], "lengths": [90, 89, 86, 94, 88, 72, 89, 89, 88, 93], "mean_return": 176.51199056890988, "std_return": 17.523647287155775, "capped_episodes": 0}, "advanced_pi": {"returns": [156.9036797325804, 165.00355247310262, 149.6875996427483, 150.51474696028993, 164.18767042956515, 201.0086460705643, 2229.1900422406447, 182.73342778636103, 169.71877885665035, 158.94566936852618], "lengths": [82, 87, 84, 84, 91, 90, 560, 86, 85, 80], "mean_return": 372.78938135610326, "std_return": 618.9746991390073, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4322.4229681309225, 4447.18468677476, 134.05805267729372, 137.3535374480609, 4123.437055448335, 172.5889561307059, 4403.300225178738, 948.1294109465813, 3662.1541020726454, 133.0614647487348], "lengths": [1000, 1000, 79, 80, 1000, 94, 990, 320, 1000, 80], "mean_return": 2248.369045955678, "std_return": 1967.1196255704092, "capped_episodes": 0}, "advanced_pi": {"returns": [102.32718721788433, 134.2516085963674, 3475.0847446538673, 3887.565003062229, 90.42238139010118, 4494.412703518013, 4161.65733178789, 117.89144140122681, 4118.816550966441, 4445.254235122423], "lengths": [81, 86, 854, 879, 83, 1000, 1000, 76, 897, 1000], "mean_return": 2502.768318771644, "std_return": 1970.9267946809516, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [3999.2458888462647, 1245.6231450321404, 1616.191576113502, 1936.3002338502033, 3497.900378151185, 1774.297923380355, 1646.560395609579, 1351.0424706761114, 1710.293605333424, 2753.9992914201093], "lengths": [912, 368, 452, 484, 788, 458, 460, 399, 436, 677], "mean_return": 2153.1454908412875, "std_return": 893.0877247969494, "capped_episodes": 0}, "advanced_pi": {"returns": [2364.5177473387944, 2468.3252759964107, 2030.2296499946292, 2266.3346093806463, 929.3167069646292, 1769.149487506695, 1924.252055748469, 4251.048191502789, 1889.1427538531836, 1953.3507145389738], "lengths": [585, 600, 582, 545, 309, 444, 515, 957, 513, 477], "mean_return": 2184.5667192825217, "std_return": 798.1526695422842, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4488.897900420506, 4662.002542811784, 211.2742556074907, 4720.344215175047, 4224.665797123827, 4490.904386770568, 151.5554648987663, 536.3764172439637, 4635.492658152815, 590.2810602032292], "lengths": [1000, 1000, 499, 1000, 1000, 1000, 158, 190, 1000, 196], "mean_return": 2871.1794698408, "std_return": 2047.851529098038, "capped_episodes": 0}, "advanced_pi": {"returns": [4130.638710518209, 2656.859403452581, 4740.698548176378, 232.02355178350183, 3944.8004112645963, 170.75924298064336, 1478.328427633364, 4751.08846403986, 4751.062167510423, 74.58691670110582], "lengths": [1000, 842, 1000, 426, 1000, 134, 403, 1000, 1000, 159], "mean_return": 2693.084584406066, "std_return": 1924.8155853666572, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [112.06583591783946, 224.7624524375838, 4664.2311411148185, 103.37506515502339, 4601.845817229923, 107.09749251246262, 4609.508924586219, 4569.898227358611, 4605.946028990697, 119.25234837740283], "lengths": [76, 122, 1000, 81, 1000, 75, 1000, 1000, 1000, 83], "mean_return": 2371.7983333680577, "std_return": 2238.8278001904223, "capped_episodes": 0}, "advanced_pi": {"returns": [4685.807209784963, 4693.630610863199, 4743.462659748608, 4705.765079676601, 4628.380837173563, 407.3696900549574, 2266.092298179046, 4685.390716829777, 4607.114538274057, 4615.352590000364], "lengths": [1000, 1000, 1000, 1000, 1000, 175, 567, 1000, 1000, 1000], "mean_return": 4003.836623058514, "std_return": 1397.4064218008677, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.1/seed_24/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 24,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 44976.13642811775,
  "final_evaluation": {
    "pi": {
      "returns": [
        112.06583591783946,
        224.7624524375838,
        4664.2311411148185,
        103.37506515502339,
        4601.845817229923,
        107.09749251246262,
        4609.508924586219,
        4569.898227358611,
        4605.946028990697,
        119.25234837740283
      ],
      "lengths": [
        76,
        122,
        1000,
        81,
        1000,
        75,
        1000,
        1000,
        1000,
        83
      ],
      "mean_return": 2371.7983333680577,
      "std_return": 2238.8278001904223,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4685.807209784963,
        4693.630610863199,
        4743.462659748608,
        4705.765079676601,
        4628.380837173563,
        407.3696900549574,
        2266.092298179046,
        4685.390716829777,
        4607.114538274057,
        4615.352590000364
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        175,
        567,
        1000,
        1000,
        1000
      ],
      "mean_return": 4003.836623058514,
      "std_return": 1397.4064218008677,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.1/seed_25/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [340.36070396527305, 324.7743564761746, 334.9034066811904, 301.8538813433396, 349.9372164964139, 301.26353782374645, 302.72623822113854, 293.78294465875194, 299.5080161336084, 378.6416095659659], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.77519113656024, "std_return": 26.464122125525133, "capped_episodes": 0}, "advanced_pi": {"returns": [340.36070396527305, 324.7743564761746, 334.9034066811904, 301.8538813433396, 349.9372164964139, 301.26353782374645, 302.72623822113854, 293.78294465875194, 299.5080161336084, 378.6416095659659], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.77519113656024, "std_return": 26.464122125525133, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [197.68182078299742, 264.2160347601366, 234.34241087846684, 231.7504003627893, 186.2896417314792, 167.7629130127384, 233.0357317211973, 161.37626811582723, 343.2439368521102, 472.5917373906401], "lengths": [116, 136, 139, 136, 116, 110, 130, 103, 173, 215], "mean_return": 249.22908956083825, "std_return": 89.84262143786745, "capped_episodes": 0}, "advanced_pi": {"returns": [216.81856314975036, 227.013477690739, 201.36585547135738, 232.75326412857171, 243.7778086232897, 399.41370732918875, 218.68814313049975, 202.4381308272621, 443.30702598867947, 229.5458316230539], "lengths": [121, 132, 123, 156, 143, 180, 136, 129, 225, 142], "mean_return": 261.5121807962392, "std_return": 81.46074483363262, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [157.36174203219437, 158.03704626306774, 156.01292088053037, 156.91508466428522, 151.84575940708646, 400.09434923693624, 634.000825112709, 155.8047477082138, 540.2331808784976, 154.776686742997], "lengths": [97, 98, 89, 95, 88, 176, 235, 98, 233, 90], "mean_return": 266.50823429265176, "std_return": 177.089500744811, "capped_episodes": 0}, "advanced_pi": {"returns": [160.40542678077486, 770.7444368023313, 140.03268451967557, 172.90926835101692, 154.35154440814762, 641.550144661795, 433.3550406864915, 527.6074900416845, 155.38588710807466, 165.47780911133225], "lengths": [94, 305, 84, 96, 90, 220, 190, 217, 90, 96], "mean_return": 332.1819732471324, "std_return": 227.80253368833007, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [1017.4487835298938, 155.895868685783, 121.97359676111543, 153.89945971513802, 196.6836385245903, 233.0736466553373, 232.56695502311993, 1632.5409027087576, 948.958184354201, 150.8046192161909], "lengths": [466, 161, 114, 168, 146, 202, 196, 1000, 448, 169], "mean_return": 484.38456551741274, "std_return": 498.73166259185757, "capped_episodes": 0}, "advanced_pi": {"returns": [222.1449558554374, 1518.7273775856665, 388.99966932953714, 215.69056901409016, 528.5721185296563, 354.49423819776155, 963.7998887278014, 1253.62421897502, 367.2760697640727, 256.55925037604277], "lengths": [165, 488, 347, 170, 275, 332, 1000, 486, 261, 208], "mean_return": 606.9888356355085, "std_return": 444.47979087563806, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [571.8417664845886, 28.687341302369997, 2198.3163938968896, 58.798993618255885, 27.292704753399434, 4113.779586152189, 4222.440391240955, 1305.0845257868957, 983.5451762190402, 648.8443177384127], "lengths": [212, 45, 529, 62, 44, 972, 1000, 364, 314, 237], "mean_return": 1415.8631197192994, "std_return": 1515.3128533571132, "capped_episodes": 0}, "advanced_pi": {"returns": [1419.015057597956, 47.47447594380536, 1097.7467272103427, 952.2467633991971, 4316.444130293767, 30.843164725294105, 35.17424711964009, 185.71164599283082, 383.481097108326, 4520.859978401654], "lengths": [376, 51, 285, 319, 943, 43, 47, 102, 159, 1000], "mean_return": 1298.8997287792813, "std_return": 1628.1853165675284, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [28.923242733559473, 19.260444583863727, 13.709851707085003, 18.89599104396185, 12.26897602744047, 11.47321041674515, 13.165822953438093, 20.966573040421096, 28.620972707185647, 11.878372254519403], "lengths": [46, 41, 37, 41, 35, 33, 34, 42, 45, 33], "mean_return": 17.916345746821992, "std_return": 6.308224577576328, "capped_episodes": 0}, "advanced_pi": {"returns": [10.120198559778766, 20.6349746794987, 11.221101843797747, 13.369690782108837, 9.64807955761949, 10.470104327677696, 24.456053050264003, 25.814744235735343, 30.011556668585726, 10.453335552360748], "lengths": [32, 42, 35, 36, 32, 33, 44, 45, 47, 34], "mean_return": 16.61998392574271, "std_return": 7.401469668720389, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4930.4875251536705, 174.1740934044328, 2915.9978370711756, 244.30570468458072, 3478.1548259009373, 1865.8138988798264, 1870.462024000261, 4856.782625521069, 211.75543315090235, 2345.5891545971226], "lengths": [927, 191, 753, 158, 707, 433, 479, 895, 197, 529], "mean_return": 2289.3523122363977, "std_return": 1694.2210427464058, "capped_episodes": 0}, "advanced_pi": {"returns": [2628.2280808675287, 3574.4095346508925, 2765.863935048404, 5050.7231624631395, 1744.7952993966426, 3246.0506189867347, 2550.145839041519, 2239.994425402494, 1631.930592324775, 1356.3525684669783], "lengths": [529, 786, 608, 960, 437, 620, 522, 442, 381, 345], "mean_return": 2678.84940566491, "std_return": 1033.7464189724058, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4011.8491832200807, 3000.6081280099847, 5704.516311922692, 150.65532983084088, 5510.399159123529, 151.56904542916965, 215.62449130971976, 4058.619909625889, 5220.341701789625, 5214.364865934147], "lengths": [756, 650, 1000, 81, 1000, 80, 115, 776, 1000, 1000], "mean_return": 3323.8548126195683, "std_return": 2202.966369090486, "capped_episodes": 0}, "advanced_pi": {"returns": [223.11169137854824, 5272.9166695537515, 4899.893671598996, 5164.972916685619, 4776.3939327862845, 4059.907026204866, 99.49910436456665, 101.1159971244408, 3455.7734782062184, 5476.502609803228], "lengths": [132, 1000, 1000, 1000, 917, 790, 70, 71, 702, 1000], "mean_return": 3353.0087097706514, "std_return": 2176.327593058203, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [2496.4799521385203, 4887.833640789418, 88.8968350575867, 4428.919854820551, 3249.602381932147, 95.76783822974643, 90.9138227477746, 96.19158726859965, 2518.7841701145935, 3188.2621143098418], "lengths": [510, 1000, 70, 868, 590, 76, 67, 66, 509, 644], "mean_return": 2114.1652197408775, "std_return": 1792.9169552669962, "capped_episodes": 0}, "advanced_pi": {"returns": [5411.224626838649, 3526.06540653098, 3596.24201439721, 4789.374681047431, 1455.1611646422307, 100.46188272663589, 363.1477595350285, 2006.1715946421966, 3370.1286444035372, 3632.872020293334], "lengths": [993, 661, 727, 909, 352, 69, 148, 401, 675, 678], "mean_return": 2825.084979505723, "std_return": 1691.573759064403, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [3828.7773209889247, 5262.262083131361, 2707.451786457941, 2216.074744665169, 861.1805660113457, 2936.2735314834695, 2504.27686748066, 2220.913642862442, 237.5910066315745, 3101.7114093257574], "lengths": [701, 1000, 575, 486, 281, 564, 602, 492, 152, 638], "mean_return": 2587.651295903864, "std_return": 1337.052189463067, "capped_episodes": 0}, "advanced_pi": {"returns": [5521.594271219447, 3454.8908914893245, 2031.2785774635383, 5129.130142540449, 2684.6729058452756, 2026.7290258308133, 2738.141810151109, 1012.1550584732071, 190.3560885203243, 2957.0502973734087], "lengths": [1000, 768, 521, 962, 587, 450, 567, 1000, 130, 598], "mean_return": 2774.59990689069, "std_return": 1564.9810256136855, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [3577.284187654291, 88.5666733334582, 89.50721669206153, 94.574384834256, 5430.708526320455, 4451.738411843694, 1605.1163680413451, 3535.354920144191, 4190.391256652884, 107.15776021526082], "lengths": [664, 61, 62, 62, 1000, 1000, 472, 814, 736, 66], "mean_return": 2317.0399705731897, "std_return": 2027.1059281576534, "capped_episodes": 0}, "advanced_pi": {"returns": [115.05548017392786, 78.50088639120638, 5925.759621579394, 88.639465651659, 4949.9114637127395, 3515.165010801113, 5087.341506385313, 5007.334015773874, 783.124753234862, 86.57326392167919], "lengths": [83, 63, 1000, 61, 1000, 684, 1000, 1000, 217, 61], "mean_return": 2563.7405467625767, "std_return": 2405.149760372035, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.1/seed_25/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 25,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 44829.491975069046,
  "final_evaluation": {
    "pi": {
      "returns": [
        3577.284187654291,
        88.5666733334582,
        89.50721669206153,
        94.574384834256,
        5430.708526320455,
        4451.738411843694,
        1605.1163680413451,
        3535.354920144191,
        4190.391256652884,
        107.15776021526082
      ],
      "lengths": [
        664,
        61,
        62,
        62,
        1000,
        1000,
        472,
        814,
        736,
        66
      ],
      "mean_return": 2317.0399705731897,
      "std_return": 2027.1059281576534,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        115.05548017392786,
        78.50088639120638,
        5925.759621579394,
        88.639465651659,
        4949.9114637127395,
        3515.165010801113,
        5087.341506385313,
        5007.334015773874,
        783.124753234862,
        86.57326392167919
      ],
      "lengths": [
        83,
        63,
        1000,
        61,
        1000,
        684,
        1000,
        1000,
        217,
        61
      ],
      "mean_return": 2563.7405467625767,
      "std_return": 2405.149760372035,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.5/seed_21/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}, "advanced_pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [572.0077000976748, 1514.0665180909841, 635.6973983549624, 310.9258297440264, 258.5268715689829, 796.8974059578644, 156.06236704537974, 453.83232210295256, 513.4713694017022, 707.951543364559], "lengths": [291, 992, 261, 171, 153, 636, 140, 227, 336, 494], "mean_return": 591.9439325729088, "std_return": 362.41539479442184, "capped_episodes": 0}, "advanced_pi": {"returns": [813.7963390156838, 301.98445364680595, 186.1663012872257, 477.60177048974094, 817.9308353890706, 867.4839424618544, 483.20927779690953, 277.1113246602345, 766.7392900403589, 893.5040419453134], "lengths": [576, 231, 139, 340, 426, 371, 328, 230, 530, 614], "mean_return": 588.5527576733198, "std_return": 258.9086122705245, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [507.6825279352961, -60.58421519252852, 619.011624899986, 402.3202546158661, 1034.7926777744312, 686.5157418675111, 511.32754046454346, 1798.9838321982231, 301.11044740352486, 2251.768948465147], "lengths": [326, 289, 360, 283, 593, 409, 327, 1000, 186, 1000], "mean_return": 805.2929380432, "std_return": 672.4961818090313, "capped_episodes": 0}, "advanced_pi": {"returns": [1785.8466367621122, 1037.9160599640904, 1058.2497950884892, 846.4089135524318, 1107.9264437109996, 670.1093835485264, 573.8126072670195, 1437.835059869145, 5.948024224037278, 557.585416377536], "lengths": [875, 502, 545, 551, 708, 347, 382, 659, 158, 304], "mean_return": 908.1638340364386, "std_return": 473.21434620947144, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [647.4037838901957, 2774.4673945976615, 2853.0242257570458, 2587.444067650272, 2214.780445124153, 1711.907294048942, 3034.067327636233, 1094.7790401530592, 2147.316675173919, 166.96882528211458], "lengths": [324, 1000, 1000, 858, 1000, 642, 1000, 424, 777, 107], "mean_return": 1923.2159079313594, "std_return": 940.353812395107, "capped_episodes": 0}, "advanced_pi": {"returns": [10.617045629273612, 642.2848911662106, 1377.1287552339907, 9.749847759882533, 875.0621817556834, 2582.112628656295, 649.0459420899814, 2620.1551448827904, 1278.2600388662104, 686.5710058398005], "lengths": [29, 273, 553, 30, 421, 989, 285, 1000, 499, 312], "mean_return": 1073.0987481880118, "std_return": 872.8489890984495, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [4087.848786363528, 1996.86427999998, 167.4337891488204, 1910.3170849260182, 218.9390140545238, 1236.896784880101, 3016.4254350940823, 2584.32662694108, 3938.240195170784, 1787.509155435604], "lengths": [1000, 526, 96, 508, 132, 368, 804, 662, 1000, 502], "mean_return": 2094.4801152014525, "std_return": 1287.1359619723821, "capped_episodes": 0}, "advanced_pi": {"returns": [1508.7863991901227, 2209.719401008023, 1380.2210119247375, 1614.0846736056542, 2251.5677161047256, 1014.0063569747534, 1900.9909726297215, 3932.9948347552913, 2274.064358022282, 789.5792191596103], "lengths": [447, 585, 424, 492, 585, 303, 513, 1000, 621, 340], "mean_return": 1887.6014943374926, "std_return": 837.4942840895086, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [1658.7886497478103, 9.240015694840407, 8.863778030577228, 2167.5675815282766, 2184.579667846255, 2295.8808458332787, 8.385833957290817, 2266.765248513881, 2444.3640339228, 487.62216915919845], "lengths": [485, 25, 25, 623, 589, 617, 25, 614, 690, 272], "mean_return": 1353.205782423421, "std_return": 1026.2980639822576, "capped_episodes": 0}, "advanced_pi": {"returns": [630.692895392757, 206.32857796450216, 2906.3828894946073, 4028.8726666108505, 3769.4370419053967, 1755.7151070219961, 3859.4975191682156, 3057.3242438261113, 1492.5546529572175, 2776.484212645734], "lengths": [263, 173, 780, 1000, 1000, 565, 1000, 934, 451, 730], "mean_return": 2448.3289806987386, "std_return": 1290.2248352362105, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4476.526800518638, 202.29216137591533, 4381.611753886953, 4677.287347145382, 180.78325960559636, 178.19248695514523, 4656.47156048194, 385.1346732469865, 578.9122977866749, 1470.6080202392313], "lengths": [1000, 116, 1000, 1000, 117, 114, 1000, 262, 212, 395], "mean_return": 2118.782036124246, "std_return": 2016.350621669008, "capped_episodes": 0}, "advanced_pi": {"returns": [3314.4306193876764, 4585.108389079601, 457.9253218010552, 4584.347640541909, 4634.189248183475, 4487.16951999636, 4560.644823945458, 4330.573233482586, 240.19299640486787, 3048.543060361928], "lengths": [822, 1000, 192, 1000, 1000, 1000, 1000, 1000, 133, 707], "mean_return": 3424.3124853184913, "std_return": 1627.5902950452012, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4681.359211603187, 3949.9385440896986, 2268.82287202246, 97.0261756552638, 4317.067699245058, 3946.0053601125746, 4621.433725417325, 56.352646745917134, 67.09098340178627, 175.59249233900974], "lengths": [1000, 1000, 558, 165, 1000, 1000, 1000, 160, 107, 163], "mean_return": 2418.068971063228, "std_return": 1995.1873453356695, "capped_episodes": 0}, "advanced_pi": {"returns": [4891.2272268153465, 287.47183581362435, 4268.983194852805, 4657.2740671154, 3271.4028044136403, 4540.716873292548, 4304.917744086167, 1771.0757184072932, 4721.539035852769, 4894.988710900033], "lengths": [1000, 195, 1000, 1000, 762, 1000, 1000, 491, 1000, 1000], "mean_return": 3760.9597211549626, "std_return": 1473.6363261034294, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [251.50783331295955, 80.6125180349462, 125.05051459313364, 4135.482446820744, 4642.5763424675915, 27.432072202943324, 4076.061688276618, 594.6311187241373, 218.6532013870595, 335.68609914455067], "lengths": [186, 122, 98, 1000, 1000, 65, 1000, 297, 137, 244], "mean_return": 1448.7693834964684, "std_return": 1867.643088219192, "capped_episodes": 0}, "advanced_pi": {"returns": [4129.946462585888, 293.87358286335746, 4306.251342536361, 4478.320124521094, 251.75617901777707, 149.99474499213554, 25.52905152454093, 35.66938290213419, 4255.462206567238, 120.19213813450898], "lengths": [1000, 166, 1000, 1000, 166, 117, 57, 53, 1000, 97], "mean_return": 1804.6995215645038, "std_return": 2034.3002721846326, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4463.534325679698, 4315.133864409835, 4325.092299066618, 1248.9362935347003, 4273.300845084751, 4483.767959329287, 2934.7960618335774, 3843.166155218279, 4459.123711464199, 2340.927012429595], "lengths": [1000, 1000, 956, 355, 1000, 1000, 725, 1000, 1000, 577], "mean_return": 3668.777852805054, "std_return": 1064.0689672792032, "capped_episodes": 0}, "advanced_pi": {"returns": [4374.076863423529, 4187.230756435508, 4177.480100340834, 3820.5020076294927, 4364.100853745193, 4156.994701272068, 4515.190581859643, 4274.385104288257, 4401.99723413788, 2110.6887496884183], "lengths": [1000, 991, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 507], "mean_return": 4038.264695282082, "std_return": 667.314750920582, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [3244.02598239904, 2133.2901924594053, 3412.0153225204294, 4638.690798373791, 124.57004048926396, 4785.671180291316, 4694.341378353926, 4721.606657733912, 142.08772016551887, 134.3510098081997], "lengths": [703, 505, 861, 1000, 80, 1000, 1000, 1000, 74, 76], "mean_return": 2803.0650282594806, "std_return": 1922.2126011199161, "capped_episodes": 0}, "advanced_pi": {"returns": [3810.101472964767, 4686.7278545698, 4627.077733714923, 3601.2171817422495, 3888.7689693146176, 4725.812119607598, 117.8891278248702, 1977.6564927994984, 4549.947321483561, 2717.284865283403], "lengths": [876, 1000, 1000, 782, 849, 1000, 71, 519, 1000, 645], "mean_return": 3470.2483139305286, "std_return": 1410.7152852899587, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.5/seed_21/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 21,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 30842.49336886406,
  "final_evaluation": {
    "pi": {
      "returns": [
        3244.02598239904,
        2133.2901924594053,
        3412.0153225204294,
        4638.690798373791,
        124.57004048926396,
        4785.671180291316,
        4694.341378353926,
        4721.606657733912,
        142.08772016551887,
        134.3510098081997
      ],
      "lengths": [
        703,
        505,
        861,
        1000,
        80,
        1000,
        1000,
        1000,
        74,
        76
      ],
      "mean_return": 2803.0650282594806,
      "std_return": 1922.2126011199161,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        3810.101472964767,
        4686.7278545698,
        4627.077733714923,
        3601.2171817422495,
        3888.7689693146176,
        4725.812119607598,
        117.8891278248702,
        1977.6564927994984,
        4549.947321483561,
        2717.284865283403
      ],
      "lengths": [
        876,
        1000,
        1000,
        782,
        849,
        1000,
        71,
        519,
        1000,
        645
      ],
      "mean_return": 3470.2483139305286,
      "std_return": 1410.7152852899587,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.5/seed_22/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}, "advanced_pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [982.0949793045381, 162.3972794594088, 525.0772879313193, 989.1653978428062, 391.1782088213742, 61.49019837064599, 967.2334073357218, 77.95753011743528, 57.896396273180784, 254.58967008793383], "lengths": [1000, 302, 326, 1000, 706, 270, 1000, 279, 287, 146], "mean_return": 446.90803555443637, "std_return": 376.07938178636124, "capped_episodes": 0}, "advanced_pi": {"returns": [247.9004049186661, 158.88816523973438, 64.193652090949, 582.2952366849275, 355.7845888159802, 126.20964860619057, 428.2893605069385, 35.91314660946062, 453.9599083695291, 523.6236555118924], "lengths": [154, 432, 248, 535, 550, 296, 273, 199, 268, 793], "mean_return": 297.70577673542687, "std_return": 187.37549010262163, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [451.09108373150923, 612.7965275243088, 502.26910394124303, 239.45797234378443, 818.6484919788512, 471.3118619462133, 495.5419991330523, 405.3472958975457, 430.9433973440718, 471.34978215636454], "lengths": [195, 402, 218, 122, 478, 234, 252, 199, 205, 233], "mean_return": 489.87575159969435, "std_return": 141.03402422365673, "capped_episodes": 0}, "advanced_pi": {"returns": [404.3978956334292, 439.1902397965939, 418.0098424372038, 373.2341821720257, 780.2811229995075, 371.8098501580191, 481.72141714052157, 390.8574767367765, 377.6593789492872, 546.7160502006275], "lengths": [195, 215, 194, 173, 399, 175, 227, 179, 168, 253], "mean_return": 458.3877456223992, "std_return": 119.45701610438311, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [2989.79659829417, 2470.610348918948, 1792.7638705257882, 1030.2162056537516, 3148.853148646516, 3272.330961455224, 1695.5411803729974, 1182.5824676354093, 964.6589227076458, 3132.35531005464], "lengths": [918, 890, 573, 314, 992, 1000, 504, 430, 296, 1000], "mean_return": 2167.970901426509, "std_return": 891.9737951653148, "capped_episodes": 0}, "advanced_pi": {"returns": [1141.9153577447091, 2365.437642479239, 852.4063147560728, 3079.051287443086, 1026.9033213706546, 2403.528309380864, 1735.830424206229, 1152.6526165588286, 3192.35859297772, 2446.098015209958], "lengths": [367, 823, 283, 1000, 332, 707, 530, 366, 999, 844], "mean_return": 1939.6181882127362, "std_return": 826.618115459935, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [3495.4287671350744, 3890.7656230440375, 3011.1765700953265, 3352.8803091856166, 607.9639749907709, 3918.867988816981, 378.70222682584154, 3655.6420809236265, 3872.122215769936, 3772.2350681223998], "lengths": [1000, 1000, 746, 872, 242, 1000, 170, 1000, 1000, 1000], "mean_return": 2995.5784824909615, "std_return": 1280.1380561517133, "capped_episodes": 0}, "advanced_pi": {"returns": [2545.0277002855137, 2724.613380731581, 295.5322408877506, 3751.4554200250564, 1077.722010042494, 1964.9766796181036, 210.2526958329593, 2327.7831288488437, 3413.0806750895226, 236.92409038636538], "lengths": [713, 738, 170, 1000, 1000, 533, 148, 650, 890, 136], "mean_return": 1854.7368021748189, "std_return": 1259.0316271965225, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [2305.849414762541, 1187.4822410444185, 1942.5740548258423, 3633.534680969185, 1808.972136215418, 4397.164506683957, 2047.2268326498634, 1812.3212377526613, 244.6356629907636, 3621.1891956650484], "lengths": [573, 330, 465, 1000, 453, 986, 521, 493, 179, 793], "mean_return": 2300.0949963559697, "std_return": 1185.5291464156996, "capped_episodes": 0}, "advanced_pi": {"returns": [3466.9419427808725, 162.0546189179365, 1987.3119111339267, 673.8541258279629, 472.15895669997684, 115.19688945773412, 4280.080698496721, 983.8920765915533, 479.55417679361415, 2364.338986676904], "lengths": [909, 89, 474, 241, 196, 88, 1000, 310, 222, 661], "mean_return": 1498.53843833772, "std_return": 1390.5636086693985, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4584.1446821714335, 260.20602243318086, 1595.5145779805778, 172.49505611761595, 228.04647781684264, 2092.6973054104024, 188.75859728606426, 194.8171259463781, 2697.394065180182, 150.98547816534523], "lengths": [1000, 115, 438, 99, 123, 517, 107, 109, 673, 96], "mean_return": 1216.505938850802, "std_return": 1437.4402960730613, "capped_episodes": 0}, "advanced_pi": {"returns": [116.27576349252543, 433.97079713277003, 2063.9313167682317, 4363.469077778032, 125.53464859989225, 3617.9164929014814, 4543.556917829299, 3525.6166937308362, 4346.322907840372, 153.2056580078167], "lengths": [79, 176, 509, 1000, 86, 834, 994, 799, 1000, 84], "mean_return": 2328.980027408126, "std_return": 1853.456282880211, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [307.23101049261373, 4763.451225669654, 4679.4475383713225, 4643.904524230421, 330.67035895256384, 3109.7217413103804, 4593.092904678007, 4646.512136408229, 3274.5152583563577, 2970.2461907357715], "lengths": [127, 1000, 1000, 1000, 130, 700, 1000, 1000, 838, 666], "mean_return": 3331.8792889205315, "std_return": 1650.601201942886, "capped_episodes": 0}, "advanced_pi": {"returns": [212.04274917145725, 4509.636776974835, 2606.3354696979463, 223.87052755087993, 2091.3500990484326, 4568.827695356995, 168.59099932936488, 2864.080823133448, 4587.471257141218, 2453.8865407761846], "lengths": [99, 1000, 612, 108, 504, 1000, 95, 654, 1000, 586], "mean_return": 2428.609293818076, "std_return": 1696.7387213263662, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [2990.921464010877, 3936.287395850666, 2514.879991754177, 176.79732075623212, 4729.682031686795, 2352.38656224267, 4755.765937239233, 143.8299200235495, 4725.953941710929, 185.36445113755545], "lengths": [686, 851, 587, 92, 999, 546, 1000, 87, 1000, 97], "mean_return": 2651.186901641269, "std_return": 1828.07386206143, "capped_episodes": 0}, "advanced_pi": {"returns": [4635.124123906386, 4715.106278325993, 170.29100214245653, 1812.6880696358924, 168.3117515787925, 1663.8979658990204, 1881.0790333354657, 4738.370283577499, 154.96499390462165, 200.1825034458481], "lengths": [1000, 1000, 89, 484, 92, 412, 445, 1000, 88, 93], "mean_return": 2014.0016005751975, "std_return": 1879.3881769489044, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [3538.7715790850852, 4177.663968988854, 4422.215496912064, 4687.253579947611, 4478.992624868191, 3605.5605218238065, 1245.483154332044, 3140.422044900598, 2454.0128193856, 4399.575378665683], "lengths": [820, 966, 1000, 1000, 1000, 782, 333, 726, 594, 1000], "mean_return": 3614.995116890954, "std_return": 1033.130318371563, "capped_episodes": 0}, "advanced_pi": {"returns": [2148.9557315236543, 3025.8811450876533, 1831.3796530718619, 4649.894344880411, 153.4768106850876, 1454.3985268101083, 1319.7145598406662, 2406.071502595755, 1677.741816298066, 4454.034081381402], "lengths": [518, 685, 466, 1000, 85, 364, 367, 549, 436, 1000], "mean_return": 2312.154817217466, "std_return": 1327.091982727231, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [546.3409294476992, 4262.274200449271, 2198.05493327616, 3915.066388870782, 4516.213847888726, 1812.810607401414, 3024.136906289992, 4419.88980507464, 197.12835175010215, 3488.1375074530742], "lengths": [222, 1000, 542, 896, 1000, 546, 714, 1000, 96, 822], "mean_return": 2838.005347790186, "std_return": 1505.030868196239, "capped_episodes": 0}, "advanced_pi": {"returns": [322.00400579187107, 794.1505074475085, 305.4701403048628, 444.7393690424035, 2549.5585522511005, 4053.7269974674487, 2629.6800866376743, 4296.9348210213875, 4474.3598446661645, 3903.55600892204], "lengths": [142, 300, 138, 199, 662, 1000, 646, 1000, 1000, 1000], "mean_return": 2377.418033355246, "std_return": 1675.5227482150876, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.5/seed_22/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 22,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 30257.776895284653,
  "final_evaluation": {
    "pi": {
      "returns": [
        546.3409294476992,
        4262.274200449271,
        2198.05493327616,
        3915.066388870782,
        4516.213847888726,
        1812.810607401414,
        3024.136906289992,
        4419.88980507464,
        197.12835175010215,
        3488.1375074530742
      ],
      "lengths": [
        222,
        1000,
        542,
        896,
        1000,
        546,
        714,
        1000,
        96,
        822
      ],
      "mean_return": 2838.005347790186,
      "std_return": 1505.030868196239,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        322.00400579187107,
        794.1505074475085,
        305.4701403048628,
        444.7393690424035,
        2549.5585522511005,
        4053.7269974674487,
        2629.6800866376743,
        4296.9348210213875,
        4474.3598446661645,
        3903.55600892204
      ],
      "lengths": [
        142,
        300,
        138,
        199,
        662,
        1000,
        646,
        1000,
        1000,
        1000
      ],
      "mean_return": 2377.418033355246,
      "std_return": 1675.5227482150876,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.5/seed_23/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [1392.068582831563, 764.6246535033337, 625.3449883641997, 852.7653826465189, 340.2977601131616, 1091.504078756011, 523.6654540987021, 1157.8113911613425, 569.1982087521563, 1270.6618791393153], "lengths": [872, 476, 375, 538, 393, 1000, 316, 1000, 339, 873], "mean_return": 858.7942379366305, "std_return": 335.5592612305018, "capped_episodes": 0}, "advanced_pi": {"returns": [403.2597210661501, 741.2638905442197, 420.1400308164914, 412.1108939270986, 829.2109962688509, 503.0970360852284, 428.95013000609987, 269.4085086294986, 523.3918739262548, 976.9747844207485], "lengths": [231, 515, 260, 245, 556, 270, 254, 335, 288, 672], "mean_return": 550.780786569064, "std_return": 212.26028587603346, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [222.80075386653903, 914.0360007724216, 1335.5069790052735, 664.0734419651001, 546.07235908028, 907.6725731603188, 505.7577040604209, 163.27040389607598, 202.12656460395374, 627.7981472174541], "lengths": [162, 519, 1000, 515, 364, 549, 504, 185, 276, 410], "mean_return": 608.9114927627837, "std_return": 352.3408317145187, "capped_episodes": 0}, "advanced_pi": {"returns": [785.6054371419989, 596.6216847507297, 577.2179807295497, 755.585332852709, 1055.8210448950904, 787.0993618281508, 280.4225650068043, 873.5839815300152, 503.7653944480141, 482.78771566547124], "lengths": [539, 419, 352, 432, 684, 366, 143, 509, 264, 266], "mean_return": 669.8510498848534, "std_return": 212.87359225334285, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [417.9467411905375, 1312.9547860487503, 989.6758036167987, 1032.1284980834134, 799.5246474158126, 22.89949593474195, 1391.6250977178738, 1026.9959618858506, 1383.3695079917072, 21.28451079271766], "lengths": [208, 484, 389, 383, 339, 35, 531, 386, 471, 34], "mean_return": 839.8405050678202, "std_return": 493.48007407425746, "capped_episodes": 0}, "advanced_pi": {"returns": [947.4680246345688, 999.2467867291613, 740.9104720202621, 24.328086325019836, 396.99531792229, 22.276780135299152, 938.4716511015527, 1014.9109213553387, 235.67661062776136, 1391.474466231194], "lengths": [364, 397, 310, 35, 230, 34, 360, 408, 134, 549], "mean_return": 671.1759117082448, "std_return": 447.3900253488542, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [2865.106911754253, 1529.4926506903892, 2555.2236491305875, 2658.9607017930202, 1555.879966781911, 3197.19441980543, 2031.8231525457954, 3139.896316764288, 3069.9080937895496, 3041.558368564394], "lengths": [923, 571, 777, 826, 530, 1000, 634, 1000, 1000, 1000], "mean_return": 2564.5044231619618, "std_return": 607.1307747840764, "capped_episodes": 0}, "advanced_pi": {"returns": [1564.966542418682, 175.49475786552713, 2478.397991963904, 1874.958838824059, 3199.994448390917, 2794.245555988996, 598.224815473101, 3315.0732196477215, 2566.579753465324, 919.9376262461944], "lengths": [609, 131, 781, 641, 1000, 964, 390, 977, 1000, 332], "mean_return": 1948.7873550284428, "std_return": 1048.2889552526867, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [1501.9605157696485, 47.734262630891436, 1989.871750726406, 42.57916544351309, 62.237362096180235, 50.737449020212914, 60.11899182370287, 50.00939193135989, 56.73158115660442, 51.43393495911983], "lengths": [565, 77, 651, 79, 83, 80, 87, 77, 82, 76], "mean_return": 391.34144055576394, "std_return": 686.0402482263775, "capped_episodes": 0}, "advanced_pi": {"returns": [34.79025220204059, 41.86297432548885, 49.128651067451095, 41.68710760139088, 54.988293029680754, 141.8503025880454, 48.083579858516146, 64.9689694295008, 63.522162257075955, 55.71945884375004], "lengths": [85, 77, 72, 120, 78, 171, 75, 89, 86, 84], "mean_return": 59.660175120294056, "std_return": 28.87712963008672, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [3224.170602569253, 3728.1551150206074, 277.02309703660273, 4093.0664550833576, 2099.734769560915, 173.1520435189755, 2153.0472094490187, 149.6330604395431, 232.38843091794274, 136.30061040393934], "lengths": [799, 1000, 136, 1000, 552, 121, 585, 133, 148, 102], "mean_return": 1626.6671394000155, "std_return": 1543.8051666223857, "capped_episodes": 0}, "advanced_pi": {"returns": [3890.1321702850896, 2519.4065694203623, 3858.194175409071, 1821.0043921602437, 3964.210898307017, 813.670228126095, 3944.9427052717974, 3872.8433688011114, 1213.206606829922, 3921.3903540244046], "lengths": [1000, 650, 983, 630, 1000, 284, 1000, 1000, 375, 1000], "mean_return": 2981.9001468635115, "std_return": 1206.344095610235, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [-40.24780780552859, -30.76155314774965, -20.20761267453696, 14.621525378440559, 8.04367123986528, 29.715187858432124, 7.598261274961922, 19.89323081423835, -14.71319157737985, -46.2287256823748], "lengths": [141, 184, 195, 171, 65, 255, 148, 247, 119, 159], "mean_return": -7.228701432163163, "std_return": 25.338695474259406, "capped_episodes": 0}, "advanced_pi": {"returns": [7.391453172601333, 3.020527483549666, 7.989986682919346, 13.618276154554458, 13.718713660781072, 12.981515826410618, 10.325489324452501, 1.3543742774783367, -2.747047758003365, 44.384813457768765], "lengths": [65, 66, 62, 64, 69, 64, 67, 214, 148, 137], "mean_return": 11.203810228251275, "std_return": 12.249619246271715, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [3961.4971256934095, 1737.8074374618056, 3980.555628823948, 3450.3439897827548, 3481.541775706721, 3007.4292023097787, 4048.2160813230616, 3230.6206128409217, 3656.3679684721997, 3888.330271099281], "lengths": [1000, 476, 1000, 828, 1000, 1000, 1000, 867, 1000, 1000], "mean_return": 3444.271009351388, "std_return": 656.655816702401, "capped_episodes": 0}, "advanced_pi": {"returns": [148.0519461059713, 3944.500287293669, 2429.7793311536475, 4014.007967840278, 134.18738883905695, 3979.1207084569287, 4212.677625407666, 1758.4548723280789, 3772.0388740494263, 3111.7588812818726], "lengths": [100, 1000, 660, 1000, 94, 1000, 1000, 476, 1000, 827], "mean_return": 2750.4577882756594, "std_return": 1501.614257801437, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [69.39838685119516, 4239.6245055733225, 75.75605372027756, 365.6903569468977, 72.3316627802407, 686.402421020189, 74.91092869925022, 3646.4342725396373, 788.6603723106949, 4076.7143387937017], "lengths": [66, 1000, 67, 217, 69, 255, 66, 934, 270, 1000], "mean_return": 1409.5923299235405, "std_return": 1710.8259649243826, "capped_episodes": 0}, "advanced_pi": {"returns": [2339.9755138710034, 3868.7286766274, 3676.1219299259087, 305.4846497607955, 3942.959048094121, 3988.559243738143, 255.76920845172083, 251.387808346383, 1402.6970639024448, 2713.3975145178574], "lengths": [644, 1000, 1000, 182, 1000, 1000, 141, 178, 436, 726], "mean_return": 2274.5080657235776, "std_return": 1524.1424022113663, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [4055.348015913612, 2446.4640740026193, 2496.3312136702816, 4276.835410817491, 4312.524581191008, 2356.2808894702516, 1928.8046924396929, 3891.6673584392183, 4045.6261969779616, 3700.948077695258], "lengths": [1000, 679, 649, 1000, 1000, 627, 525, 1000, 1000, 1000], "mean_return": 3351.0830510617393, "std_return": 879.536626141459, "capped_episodes": 0}, "advanced_pi": {"returns": [178.3978594772575, 3989.369389387944, 3947.4699329145587, 206.89386490805705, 3817.3142562952626, 3665.319792130329, 1075.261716181015, 136.63385901379522, 3880.8996168847284, 2940.9288687708936], "lengths": [98, 1000, 1000, 118, 1000, 818, 356, 104, 1000, 763], "mean_return": 2383.8489155963844, "std_return": 1662.426529717001, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.5/seed_23/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 23,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 30312.283046245575,
  "final_evaluation": {
    "pi": {
      "returns": [
        4055.348015913612,
        2446.4640740026193,
        2496.3312136702816,
        4276.835410817491,
        4312.524581191008,
        2356.2808894702516,
        1928.8046924396929,
        3891.6673584392183,
        4045.6261969779616,
        3700.948077695258
      ],
      "lengths": [
        1000,
        679,
        649,
        1000,
        1000,
        627,
        525,
        1000,
        1000,
        1000
      ],
      "mean_return": 3351.0830510617393,
      "std_return": 879.536626141459,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        178.3978594772575,
        3989.369389387944,
        3947.4699329145587,
        206.89386490805705,
        3817.3142562952626,
        3665.319792130329,
        1075.261716181015,
        136.63385901379522,
        3880.8996168847284,
        2940.9288687708936
      ],
      "lengths": [
        98,
        1000,
        1000,
        118,
        1000,
        818,
        356,
        104,
        1000,
        763
      ],
      "mean_return": 2383.8489155963844,
      "std_return": 1662.426529717001,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.5/seed_24/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544170888556021, -5.801677189811615, -5.617791744199897, -6.185084512799533, -5.854287232921913, -6.199496287287055, -5.9813739632494185, -5.778549080449589, -5.904745326065134, -6.511430021463546], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860624680372, "std_return": 0.27746910851767936, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.544170888556021, -5.801677189811615, -5.617791744199897, -6.185084512799533, -5.854287232921913, -6.199496287287055, -5.9813739632494185, -5.778549080449589, -5.904745326065134, -6.511430021463546], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860624680372, "std_return": 0.27746910851767936, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [2335.481950044038, 1950.7628708142277, 877.4519409527107, 926.9055645184125, 1004.5630037172168, 426.2464327583953, 473.657786064067, 1601.9212010337778, 809.2103115603478, 1333.6848472368083], "lengths": [1000, 1000, 372, 371, 435, 224, 219, 672, 402, 640], "mean_return": 1173.9885908700003, "std_return": 593.4145363064804, "capped_episodes": 0}, "advanced_pi": {"returns": [561.6278952006954, 456.00108397906035, 2106.47089727891, 1586.8327000654497, 850.6442802928377, 1118.7276373828713, 600.8778603264952, 352.7592415253179, 541.3503244054676, 1350.6476336960939], "lengths": [245, 198, 971, 808, 347, 441, 239, 177, 225, 621], "mean_return": 952.5939554153199, "std_return": 546.0968603914168, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [61.904048322512494, 2298.944956751589, 2102.5045306062466, 2041.0367327460106, 44.480696884472245, 24.42285793360756, -4.914566666849002, 29.614711080255248, 56.51536612687944, 51.14318604334751], "lengths": [108, 862, 944, 824, 98, 83, 258, 100, 100, 80], "mean_return": 670.5652519828072, "std_return": 968.9192176798285, "capped_episodes": 0}, "advanced_pi": {"returns": [43.8760233353389, 36.032230627420354, 58.4594943693516, 50.04435130251288, 60.586924513046355, 58.220804912735034, 30.96398955588109, 1656.7021168879942, 278.6884450827772, 56.2550483132046], "lengths": [80, 79, 94, 80, 83, 99, 96, 671, 241, 81], "mean_return": 232.98294289002624, "std_return": 479.5672893401238, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [3365.7801710446693, 1590.7035775105562, 1.6838456498996424, 330.1837589293559, 3405.4811882095823, 115.61223295553883, 1274.9164247319554, 97.08155762501993, 3094.2021294663896, 872.134219507677], "lengths": [1000, 604, 111, 213, 1000, 98, 477, 286, 1000, 422], "mean_return": 1414.7779105630646, "std_return": 1324.0877147869958, "capped_episodes": 0}, "advanced_pi": {"returns": [500.9667275370109, 1428.8631047583604, 3133.558316542801, 1414.2389762594867, -1.3797035979951522, 235.3448773983815, 650.7421675206352, 1619.7253433343126, 375.81781872858807, 3354.3951072405325], "lengths": [198, 368, 1000, 497, 112, 97, 212, 433, 317, 908], "mean_return": 1271.2272735722115, "std_return": 1115.672867301532, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [528.4560374102342, 3732.1149690130146, 559.4438656437331, 4091.221186631217, 3699.9599057228315, 2006.755159462731, 813.2141911234177, 4096.237182443119, 2352.9709246621187, 3983.9492420961083], "lengths": [193, 944, 199, 1000, 1000, 571, 279, 1000, 688, 1000], "mean_return": 2586.4322664208526, "std_return": 1446.6605393003613, "capped_episodes": 0}, "advanced_pi": {"returns": [3847.8950343002434, 4169.638418907602, 1258.1001933597395, 3973.7400311031724, 3023.023441925661, 3850.4769348123023, 3948.607611784676, 3623.445392188525, 3594.046666557667, 534.0945928324468], "lengths": [1000, 1000, 443, 1000, 805, 970, 1000, 1000, 1000, 209], "mean_return": 3182.306831777204, "std_return": 1190.9227249676894, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [4086.8842522342047, 4643.878270843313, 4764.205903370253, 1842.9153658424027, 4844.5112330178545, 4609.58726803521, 859.4057723264933, 4837.304139204256, 1834.5429744028136, 2987.574681929239], "lengths": [845, 1000, 1000, 421, 1000, 1000, 240, 1000, 419, 628], "mean_return": 3531.0809861206044, "std_return": 1443.0425428824533, "capped_episodes": 0}, "advanced_pi": {"returns": [1222.8702503881002, 637.605983188567, 4795.433531884413, 4725.114485396723, 1503.5140718688676, 1885.7953310343137, 329.7510795955724, 353.4869466558687, 352.2273414508813, 2990.7014749911436], "lengths": [287, 204, 1000, 1000, 341, 416, 117, 119, 121, 611], "mean_return": 1879.6500496454453, "std_return": 1643.5579214003087, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [1344.2918554078144, 766.7488506754173, 599.1307859643102, 3063.6981831160106, 1507.7374337361098, 3272.7315576408273, 1205.741104744512, 1703.0614965356185, 2145.509675976044, 2694.626342625265], "lengths": [332, 260, 208, 645, 366, 702, 308, 418, 468, 586], "mean_return": 1830.327728642193, "std_return": 885.5354138756014, "capped_episodes": 0}, "advanced_pi": {"returns": [227.7650316322653, 191.42890390004908, 1602.5604780457008, 703.2672766798449, 190.69416433119912, 2469.1431303495137, 2100.819356949178, 321.3402131000145, 244.35600515587961, 495.6728494697205], "lengths": [120, 105, 388, 228, 111, 600, 499, 134, 118, 181], "mean_return": 854.7047409613366, "std_return": 824.6963039455544, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [143.4347447190414, 3307.8084915652453, 4004.7175164578766, 160.20838580371816, 4067.9910997183606, 224.41544173715252, 464.12040650325963, 1972.8301066634626, 335.4732224389838, 223.3341319662946], "lengths": [80, 731, 1000, 86, 855, 108, 171, 471, 140, 102], "mean_return": 1490.4333547573397, "std_return": 1602.5131663571783, "capped_episodes": 0}, "advanced_pi": {"returns": [403.3930378588147, 1956.6307981820464, 167.61662962675086, 3886.5984232227324, 1945.6480848906829, 2672.6995371602125, 4779.466516985488, 191.31033321536745, 196.7358401448993, 163.6479356735316], "lengths": [151, 532, 81, 810, 471, 621, 1000, 87, 102, 84], "mean_return": 1636.3747136960526, "std_return": 1619.317923678894, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [237.70482625112382, 240.67997161732572, 1412.3470906739578, 693.416856242679, 977.9384490892145, 786.7323505107101, 4986.332362807639, 4964.520940448842, 683.5538150032828, 4802.075155794177], "lengths": [84, 86, 334, 195, 238, 210, 1000, 1000, 186, 1000], "mean_return": 1978.5301818438952, "std_return": 1950.8107671307152, "capped_episodes": 0}, "advanced_pi": {"returns": [1855.8621449603047, 1233.7593737715122, 4837.6682645960545, 4754.029016488583, 4727.5912402139775, 791.9992445180325, 2561.6896974868237, 1954.497081410737, 2030.691835265863, 4699.128313598123], "lengths": [404, 281, 1000, 1000, 979, 203, 545, 426, 461, 1000], "mean_return": 2944.691621231001, "std_return": 1543.481004180926, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [-3.516132706234097, -3.0604758364044864, -3.448919966822764, -3.2874375454501403, -3.349716871570952, -3.190812274459654, -3.539746221100322, -3.551287583855626, -3.5638217847679483, -3.2738071641133413], "lengths": [16, 16, 16, 16, 16, 16, 16, 16, 16, 16], "mean_return": -3.378215795477933, "std_return": 0.16448357445041342, "capped_episodes": 0}, "advanced_pi": {"returns": [-3.84835275031989, -4.067285747187781, -3.6094643025637128, -4.204959585675742, -3.835483309821422, -4.171949983751164, -3.752656056448208, -3.689469014530692, -3.8065105755938915, -3.8677336075003663], "lengths": [16, 16, 16, 16, 16, 16, 16, 16, 16, 16], "mean_return": -3.885386493339287, "std_return": 0.18970025759113543, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [1520.5631996129134, 2909.727408216258, 4729.125387749867, 3246.6599187087504, 2297.6724476263976, 993.8954146981374, 3224.8814793563047, 2128.6544229872216, 1231.958238506744, 4637.61150893141], "lengths": [392, 627, 1000, 707, 540, 296, 674, 477, 315, 1000], "mean_return": 2692.0749426394004, "std_return": 1242.36456874053, "capped_episodes": 0}, "advanced_pi": {"returns": [2588.5751644661377, 263.35349572423723, 741.2149982651647, 2834.140637024661, 624.9164237898136, 4976.411459541104, 4806.857922348284, 103.76065437338616, 2133.919192157978, 4469.681015037465], "lengths": [588, 119, 224, 583, 271, 1000, 1000, 106, 551, 1000], "mean_return": 2354.283096272823, "std_return": 1809.1114034571935, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.5/seed_24/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 24,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 44828.17649388313,
  "final_evaluation": {
    "pi": {
      "returns": [
        1520.5631996129134,
        2909.727408216258,
        4729.125387749867,
        3246.6599187087504,
        2297.6724476263976,
        993.8954146981374,
        3224.8814793563047,
        2128.6544229872216,
        1231.958238506744,
        4637.61150893141
      ],
      "lengths": [
        392,
        627,
        1000,
        707,
        540,
        296,
        674,
        477,
        315,
        1000
      ],
      "mean_return": 2692.0749426394004,
      "std_return": 1242.36456874053,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        2588.5751644661377,
        263.35349572423723,
        741.2149982651647,
        2834.140637024661,
        624.9164237898136,
        4976.411459541104,
        4806.857922348284,
        103.76065437338616,
        2133.919192157978,
        4469.681015037465
      ],
      "lengths": [
        588,
        119,
        224,
        583,
        271,
        1000,
        1000,
        106,
        551,
        1000
      ],
      "mean_return": 2354.283096272823,
      "std_return": 1809.1114034571935,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.5/seed_25/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [340.36070396527305, 324.7743564761746, 334.9034066811904, 301.8538813433396, 349.9372164964139, 301.26353782374645, 302.72623822113854, 293.78294465875194, 299.5080161336084, 378.6416095659659], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.77519113656024, "std_return": 26.464122125525133, "capped_episodes": 0}, "advanced_pi": {"returns": [340.36070396527305, 324.7743564761746, 334.9034066811904, 301.8538813433396, 349.9372164964139, 301.26353782374645, 302.72623822113854, 293.78294465875194, 299.5080161336084, 378.6416095659659], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.77519113656024, "std_return": 26.464122125525133, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [518.7180015169887, 321.78785589744206, 515.5664169777597, 913.6790428462292, 408.69317397442506, 787.2034181932717, 335.711614119304, 122.93885535890651, 35.80060260456743, 452.9791411477508], "lengths": [193, 137, 229, 371, 147, 253, 153, 123, 40, 228], "mean_return": 441.30781226366446, "std_return": 254.30600245470654, "capped_episodes": 0}, "advanced_pi": {"returns": [430.55432069470066, 480.37184259946986, 982.2970903844413, 666.5114809073663, 850.6965055398118, 155.01310386351858, 216.7545262282551, 388.4304721730677, 232.48722990659599, 191.16539060213316], "lengths": [302, 175, 331, 262, 291, 100, 155, 158, 109, 91], "mean_return": 459.428196289936, "std_return": 273.9900481079377, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [713.7753206365142, 514.3900166262539, 586.1069851364525, 662.527668752018, 805.2556712825045, 910.9081614521891, 706.9550853083745, 758.2392451132225, 865.783270349235, 952.0111146464229], "lengths": [227, 218, 252, 235, 269, 287, 226, 269, 274, 304], "mean_return": 747.5952539303187, "std_return": 132.80000914303085, "capped_episodes": 0}, "advanced_pi": {"returns": [508.09202978944813, 824.3509952542887, 990.093756037515, 520.3538623491232, 1219.76109824685, 198.51733923661553, 774.2340337476847, 821.8494228121332, 528.104357607629, 256.93640788681864], "lengths": [202, 267, 327, 212, 370, 120, 288, 262, 216, 134], "mean_return": 664.2293302968105, "std_return": 303.9360859520748, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [221.21482199622218, 439.94070053066014, 157.71538694450066, 775.5284335339459, 1078.3555594329096, 1117.4389322939207, 189.92378487317518, 150.60507821980474, 915.3286938052735, 331.41539811472535], "lengths": [132, 194, 103, 279, 333, 465, 122, 114, 304, 198], "mean_return": 537.7466789745138, "std_return": 373.5001475093024, "capped_episodes": 0}, "advanced_pi": {"returns": [651.6744527455982, 1095.5049533730955, 595.1529478813802, 177.53013043436178, 890.4507303614125, 547.0465476201491, 206.31188170028454, 426.3765805135199, 918.8672803022166, 1011.9470455221029], "lengths": [228, 404, 205, 110, 293, 255, 118, 147, 349, 420], "mean_return": 652.086255045412, "std_return": 307.1233864060201, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [1323.4490643262757, 470.2289788491753, 910.3262082967098, 1202.364071339966, 981.5636832964165, 873.5515185605958, 163.4040197336039, 1314.6192886812596, 215.2984665501071, 1368.7225567056842], "lengths": [362, 157, 253, 346, 289, 236, 89, 364, 99, 383], "mean_return": 882.3527856339794, "std_return": 431.5994248761146, "capped_episodes": 0}, "advanced_pi": {"returns": [425.22030005021486, 1005.4752519655476, 1545.1435791558931, 234.0515578990711, 1943.8375701164007, 686.759149593434, 210.5582827000486, 296.53066376369577, 327.3582573045097, 1732.8110040921729], "lengths": [147, 328, 460, 101, 514, 188, 98, 115, 132, 457], "mean_return": 840.7745616640989, "std_return": 636.9637525383605, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [189.1444189327027, 983.1220094974201, 2422.879666878653, 3714.247714106789, 2581.867430553146, 504.04818630814435, 1206.4534793329851, 3501.7398031536927, 173.28708566227172, 187.27416332757838], "lengths": [98, 295, 628, 1000, 656, 218, 342, 1000, 94, 95], "mean_return": 1546.4063957753383, "std_return": 1321.26737361932, "capped_episodes": 0}, "advanced_pi": {"returns": [2329.97784092615, 894.1004612634281, 1630.1850286886965, 1617.5939636850637, 149.80316736648217, 224.36032327766324, 166.6437074353294, 165.3165395836301, 1142.8848821295237, 3854.3172228923277], "lengths": [641, 274, 518, 436, 85, 117, 87, 85, 407, 986], "mean_return": 1217.5183137248296, "std_return": 1138.7994874508233, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [386.30553757856717, 1253.1682249128921, 2338.4666630669535, 4733.226058174252, 4222.30835383527, 401.3804631287354, 4750.922932360633, 3751.0878385323113, 4537.862917030809, 4842.640001214433], "lengths": [153, 322, 548, 1000, 930, 160, 1000, 863, 1000, 1000], "mean_return": 3121.736898983486, "std_return": 1755.3743185824887, "capped_episodes": 0}, "advanced_pi": {"returns": [4647.639329863978, 4381.80111608503, 1781.571863054642, 1584.4018806411661, 1946.9595448395003, 1334.1364430325334, 1525.6487518920644, 1278.2355114884015, 4713.709158586907, 1367.4218827048433], "lengths": [1000, 1000, 431, 404, 496, 356, 388, 349, 1000, 400], "mean_return": 2456.1525482189068, "std_return": 1406.3841891425889, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4985.4713626651155, 5063.921577202174, 5130.873382502367, 5040.29080891217, 5330.375932670603, 4440.906699265442, 661.2295089192379, 2802.9932214607634, 5116.857361360971, 5182.221802120967], "lengths": [1000, 1000, 1000, 1000, 1000, 859, 199, 606, 1000, 1000], "mean_return": 4375.514165707981, "std_return": 1422.7995231816212, "capped_episodes": 0}, "advanced_pi": {"returns": [5320.345697095801, 4712.569914130337, 5303.946928927236, 4963.689649488563, 4454.246135596304, 5196.073478469065, 4460.203368897112, 4555.769269892415, 2163.9219572608317, 2492.965946733169], "lengths": [1000, 861, 1000, 1000, 852, 1000, 837, 870, 469, 498], "mean_return": 4362.373234649083, "std_return": 1066.1534843018565, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4631.445731532816, 5027.562419434256, 5291.715044764115, 171.18545444523883, 1089.500545910948, 480.1599096401436, 4834.67756074787, 181.25062098533587, 202.23217817267437, 212.86263890608794], "lengths": [1000, 1000, 1000, 78, 305, 169, 1000, 79, 80, 89], "mean_return": 2212.259210453949, "std_return": 2252.2888384298617, "capped_episodes": 0}, "advanced_pi": {"returns": [330.2470765737137, 5283.346249676314, 4778.597156971552, 5498.378549577911, 184.72289640580397, 4622.001156216382, 5280.683443251296, 4698.139815062582, 4669.939518518964, 5236.586295990678], "lengths": [125, 1000, 1000, 1000, 100, 1000, 1000, 1000, 1000, 1000], "mean_return": 4058.2642158245203, "std_return": 1923.023854829174, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4950.8742283653655, 1442.8171171824495, 5061.901131963777, 5059.47508885256, 5108.57340381239, 4758.367071635582, 5039.051970816138, 4956.985755026082, 5199.91284325516, 1472.33343646536], "lengths": [1000, 360, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 393], "mean_return": 4305.029204737486, "std_return": 1427.985813762256, "capped_episodes": 0}, "advanced_pi": {"returns": [5132.806913362335, 2386.3729648273434, 5057.947347241258, 5091.25480307396, 4621.700975732129, 456.90756300178015, 4087.6609553358758, 1458.9337237447203, 641.2418454750933, 1076.1813727380274], "lengths": [1000, 526, 1000, 1000, 1000, 170, 872, 388, 219, 306], "mean_return": 3001.1008464532524, "std_return": 1882.9186983581765, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [1274.389063815483, 5255.157081399629, 2215.0920557039058, 5370.813240099834, 5213.167270420445, 5369.048709696716, 5403.239846396097, 5225.6893980133555, 2175.9624310290615, 1341.2797205736683], "lengths": [289, 1000, 461, 1000, 1000, 1000, 1000, 1000, 455, 322], "mean_return": 3884.38388171482, "std_return": 1764.9107925024205, "capped_episodes": 0}, "advanced_pi": {"returns": [2732.371261847218, 1923.6490137012902, 5254.762330796506, 187.783933934501, 5186.832798183539, 1700.9860114085523, 5394.437530684068, 5237.1833391413065, 5231.730799690044, 199.1473212351505], "lengths": [561, 433, 1000, 73, 1000, 357, 1000, 1000, 1000, 76], "mean_return": 3304.888434062217, "std_return": 2081.501690776035, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_0.5/seed_25/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 25,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 44636.636375665665,
  "final_evaluation": {
    "pi": {
      "returns": [
        1274.389063815483,
        5255.157081399629,
        2215.0920557039058,
        5370.813240099834,
        5213.167270420445,
        5369.048709696716,
        5403.239846396097,
        5225.6893980133555,
        2175.9624310290615,
        1341.2797205736683
      ],
      "lengths": [
        289,
        1000,
        461,
        1000,
        1000,
        1000,
        1000,
        1000,
        455,
        322
      ],
      "mean_return": 3884.38388171482,
      "std_return": 1764.9107925024205,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        2732.371261847218,
        1923.6490137012902,
        5254.762330796506,
        187.783933934501,
        5186.832798183539,
        1700.9860114085523,
        5394.437530684068,
        5237.1833391413065,
        5231.730799690044,
        199.1473212351505
      ],
      "lengths": [
        561,
        433,
        1000,
        73,
        1000,
        357,
        1000,
        1000,
        1000,
        76
      ],
      "mean_return": 3304.888434062217,
      "std_return": 2081.501690776035,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_1/seed_21/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}, "advanced_pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [140.4182564640298, 425.7779030346623, 569.6439526150676, 698.3894160029596, 334.6205950133428, 501.10574895808037, 535.1155983807547, 41.768370683400505, 1076.0257152281224, 473.8181972160214], "lengths": [238, 205, 245, 347, 196, 241, 345, 144, 479, 212], "mean_return": 479.66837535964424, "std_return": 273.11807957481585, "capped_episodes": 0}, "advanced_pi": {"returns": [297.0992894437774, 393.9073619656084, 634.757985214316, 386.67027675913477, 513.433497836441, 207.9178255459117, 534.0040170080221, 288.62330088258216, 395.1846638286393, 705.7540897531867], "lengths": [178, 207, 326, 204, 255, 158, 248, 186, 218, 329], "mean_return": 435.735230823762, "std_return": 150.59147356763694, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [170.68763463013292, 207.10851019531447, 387.04533787349806, 433.61819222572774, 833.9263831460343, 310.69412822135104, 862.4695182185334, 249.6865261876875, 847.2522241905054, 231.48065059334317], "lengths": [142, 153, 269, 211, 436, 183, 385, 205, 430, 199], "mean_return": 453.39691054821276, "std_return": 269.0260502055408, "capped_episodes": 0}, "advanced_pi": {"returns": [756.2564975098207, 1248.0586392422506, 860.8348517649566, 440.87557521186, 573.2307729090637, 679.9532020283257, 103.07363750275296, 80.41667783446805, 469.74016571009497, 270.77024612936583], "lengths": [309, 1000, 562, 182, 269, 281, 125, 92, 465, 161], "mean_return": 548.3210265842959, "std_return": 340.64878278820305, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [3062.8061099993483, 12.389462902453518, 9.54497571545662, 14.767470278919696, 30.87803018834816, 11.706188305358422, 47.79593804837855, 22.52512409218151, 17.9173903682543, 30.04618694090054], "lengths": [1000, 35, 34, 40, 47, 34, 55, 48, 44, 51], "mean_return": 326.03768768396, "std_return": 912.3236454135509, "capped_episodes": 0}, "advanced_pi": {"returns": [2287.1302886551703, 21.438618260235383, 3389.9691520840593, 15.656008715078624, 3222.0026973103586, 14.929797971096706, 16.878103462446454, 2660.6727289257365, 2161.846598280567, 12.440727854620395], "lengths": [720, 43, 1000, 37, 899, 36, 37, 795, 619, 46], "mean_return": 1380.2964721519368, "std_return": 1407.3415019586212, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [206.78324399228305, 2548.8510646492464, 369.2491397116392, 181.91316558272675, 4410.681391705183, 173.20151898659336, 157.1847533391896, 3014.747618571324, 173.05401681056244, 4572.6189285709725], "lengths": [97, 525, 139, 86, 1000, 89, 82, 753, 90, 1000], "mean_return": 1580.8284841919722, "std_return": 1767.9073034738, "capped_episodes": 0}, "advanced_pi": {"returns": [296.06960533884734, 196.36395068232454, 203.74001295097617, 209.6479140672241, 3785.749452514263, 4465.254703674501, 205.66169255224506, 4710.550109274435, 204.95146652030567, 3777.1865473435764], "lengths": [119, 94, 96, 97, 848, 1000, 96, 1000, 97, 787], "mean_return": 1805.51754549187, "std_return": 1960.2005777221746, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [4949.020027339785, 4726.199507590819, 4769.854280822668, 4201.033407509458, 4699.59070509739, 4473.6555864578, 4758.756811915965, 4603.320765102116, 149.64863849287389, 3687.607327749192], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 99, 824], "mean_return": 4101.868705807806, "std_return": 1361.3817191637634, "capped_episodes": 0}, "advanced_pi": {"returns": [333.62180186381653, 4917.927150563371, 697.1842555294311, 4714.644983487005, 4178.279623623725, 170.98855605930277, 4729.573069578236, 4837.255102401722, 18.366893741602563, 4847.430035248618], "lengths": [176, 1000, 243, 1000, 863, 92, 1000, 1000, 24, 958], "mean_return": 2944.5271472096833, "std_return": 2169.3760462390187, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4929.1794474445105, 2950.27349029228, 2486.067779581502, 3242.256389631832, 4578.21451561151, 4419.716236854448, 1497.1741106240709, 4919.725002563469, 4900.515849795847, 200.296252647139], "lengths": [1000, 638, 624, 709, 1000, 1000, 384, 1000, 1000, 88], "mean_return": 3412.341907504661, "std_return": 1557.1528063376988, "capped_episodes": 0}, "advanced_pi": {"returns": [2389.0324666703336, 2312.6690341667572, 4666.923442790817, 365.133440752394, 96.13897339165514, 2625.0864206880137, 2420.8781779210212, 4586.833388747822, 4853.864644590005, 4627.522872109911], "lengths": [538, 574, 1000, 209, 103, 637, 588, 1000, 1000, 1000], "mean_return": 2894.408286182873, "std_return": 1672.3456817965837, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4785.431086887878, 5132.307460793091, 5108.664703209259, 2776.016297072409, 5176.8709314612715, 5019.238134649416, 5256.120858544082, 5155.339977416473, 5228.259742114396, 5007.461641778033], "lengths": [1000, 1000, 1000, 577, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4864.5710833926305, "std_return": 707.9256117478926, "capped_episodes": 0}, "advanced_pi": {"returns": [3973.9096633284794, 5137.702476384151, 5226.68317655386, 5277.167590325925, 3244.7450943634512, 4963.826461319402, 1248.4182792268327, 3615.8075367335646, 5267.611891801319, 4746.306132849436], "lengths": [811, 1000, 1000, 1000, 673, 1000, 299, 728, 1000, 960], "mean_return": 4270.217830288642, "std_return": 1228.1192747007335, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [1786.0216349114585, 3647.2585053962957, 4500.317062636895, 307.2542352133255, 286.41699402666893, 2849.2481152258124, 4655.794913301196, 181.61486903609963, 305.7969624365091, 2790.648174440248], "lengths": [465, 816, 1000, 166, 153, 697, 1000, 148, 168, 674], "mean_return": 2131.037146662451, "std_return": 1709.3075287386353, "capped_episodes": 0}, "advanced_pi": {"returns": [1383.655038149091, 4438.513543330753, 2670.3191501468605, 1373.6602528540523, 4134.603296448436, 2145.9631276968034, 2051.0716122952713, 2520.0511922195033, 136.03479072711588, 1711.064684249654], "lengths": [425, 1000, 654, 429, 947, 534, 531, 688, 169, 446], "mean_return": 2256.493668811754, "std_return": 1221.4219816076757, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [5173.557446436126, 4495.922610089705, 4819.496135346807, 4615.502173284666, 5049.2738823023055, 4826.257023666882, 1960.558618168775, 2481.093754081168, 4725.099511300325, 653.8091516236235], "lengths": [1000, 929, 1000, 1000, 1000, 1000, 488, 569, 982, 217], "mean_return": 3880.0570306300374, "std_return": 1500.0855367458487, "capped_episodes": 0}, "advanced_pi": {"returns": [4759.60342704035, 4924.30162833694, 5118.889059626869, 5003.189205724748, 1193.7559485365032, 4943.697483886143, 4695.5505309552045, 4478.711703697008, 4541.598739075182, 1656.9084758411739], "lengths": [1000, 1000, 1000, 1000, 344, 1000, 1000, 894, 1000, 397], "mean_return": 4131.620620272012, "std_return": 1370.3403022072232, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [5066.95831582317, 4708.213731330651, 2718.8728962973823, 4301.877290217368, 179.88686616607288, 2852.8280630985378, 605.7643863269082, 4494.504828122367, 3792.2704005934356, 4885.977074846739], "lengths": [1000, 1000, 614, 1000, 89, 699, 211, 1000, 817, 1000], "mean_return": 3360.715385282263, "std_return": 1666.9817126436417, "capped_episodes": 0}, "advanced_pi": {"returns": [2593.5558155370336, 487.52561314731173, 2476.640667070048, 2925.820711101616, 4980.683381376854, 1937.8161973310794, 3967.2105616999443, 470.21043470627103, 4162.45722360105, 4997.302847352044], "lengths": [555, 188, 546, 622, 1000, 469, 811, 207, 860, 1000], "mean_return": 2899.922345292325, "std_return": 1561.5432966207977, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_1/seed_21/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 21,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 30340.587250947952,
  "final_evaluation": {
    "pi": {
      "returns": [
        5066.95831582317,
        4708.213731330651,
        2718.8728962973823,
        4301.877290217368,
        179.88686616607288,
        2852.8280630985378,
        605.7643863269082,
        4494.504828122367,
        3792.2704005934356,
        4885.977074846739
      ],
      "lengths": [
        1000,
        1000,
        614,
        1000,
        89,
        699,
        211,
        1000,
        817,
        1000
      ],
      "mean_return": 3360.715385282263,
      "std_return": 1666.9817126436417,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        2593.5558155370336,
        487.52561314731173,
        2476.640667070048,
        2925.820711101616,
        4980.683381376854,
        1937.8161973310794,
        3967.2105616999443,
        470.21043470627103,
        4162.45722360105,
        4997.302847352044
      ],
      "lengths": [
        555,
        188,
        546,
        622,
        1000,
        469,
        811,
        207,
        860,
        1000
      ],
      "mean_return": 2899.922345292325,
      "std_return": 1561.5432966207977,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_1/seed_22/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}, "advanced_pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [246.85372981846044, 359.6810118385968, 153.2764528875373, 357.25333276096706, 667.5550995952093, 152.64905361582822, 430.72042163007296, 403.5488282131258, 524.310175285464, 551.3847006169758], "lengths": [137, 162, 109, 327, 334, 101, 191, 194, 241, 373], "mean_return": 384.72328062622375, "std_return": 160.48062603697161, "capped_episodes": 0}, "advanced_pi": {"returns": [552.6128201548787, 942.7418087746496, 499.41591181293705, 299.82052367897575, 469.7918972363926, 409.0739741404774, 526.0453553602533, 527.2549779130743, 182.6642464192829, 15.41575471529187], "lengths": [454, 484, 209, 241, 244, 208, 304, 338, 322, 30], "mean_return": 442.48372702062136, "std_return": 234.9264784338587, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [1028.9093971206871, 898.2585565513051, 228.996492869817, 1467.0610506595633, 596.1673542984839, 665.6558909451983, 1562.9750616452236, 606.4611244075302, 705.8916405064155, 953.4232786247139], "lengths": [470, 416, 198, 557, 286, 313, 718, 289, 269, 449], "mean_return": 871.3799847628937, "std_return": 386.48390628074947, "capped_episodes": 0}, "advanced_pi": {"returns": [3.9789334735212494, 959.8392173141107, 385.6920266897948, 1808.8405270884152, 1037.8704690072518, 1581.4067486852316, 115.70747209766547, 408.7577869999402, 2422.0522777950846, 296.69113544796176], "lengths": [25, 398, 211, 638, 444, 876, 120, 223, 803, 155], "mean_return": 902.0836594598977, "std_return": 769.2383693779404, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [1580.6329072058684, 268.87514890762395, 3141.246835953377, 16.415509082364643, 2533.63590927196, 1369.911774604229, 1038.8416533752202, 2607.6350362463304, 1903.5100341921886, 1893.0122225278612], "lengths": [546, 154, 1000, 28, 1000, 515, 345, 1000, 582, 708], "mean_return": 1635.3717031367023, "std_return": 952.6676593164042, "capped_episodes": 0}, "advanced_pi": {"returns": [671.6863554584868, 167.25848337458763, 1143.8932903839132, 693.6957171684878, 224.78480659490646, 183.98383549597293, 277.0184157059501, 242.91630444146395, 283.3083723741025, 198.61593905560548], "lengths": [243, 113, 388, 253, 122, 108, 142, 133, 143, 123], "mean_return": 408.7161520053477, "std_return": 306.2992586964878, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [962.6175528374267, 1003.0522567091994, 992.707053969928, 2496.109159747302, 2415.930713437416, 225.137341393237, 465.1829088840271, 453.9368787465849, 1124.9271737088868, 1677.0826877464697], "lengths": [314, 285, 311, 673, 682, 124, 161, 170, 345, 538], "mean_return": 1181.6683727180477, "std_return": 746.5455468480405, "capped_episodes": 0}, "advanced_pi": {"returns": [1674.6953721817526, 711.3751172222242, 797.9976792891528, 786.8349481035777, 734.22626563889, 2484.55278283917, 1138.5347124984623, 2124.9405377020475, 839.2504055788565, 951.9468183672566], "lengths": [537, 228, 272, 243, 247, 742, 333, 622, 299, 309], "mean_return": 1224.435463942139, "std_return": 608.9675634704256, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [3672.588914559378, 3391.997905600498, 3396.873318264603, 3197.3934922906333, 3383.6947826445457, 3243.9424812806374, 678.7389776779854, 3404.2777795886295, 3614.214316969815, 2304.509649869423], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 255, 1000, 1000, 828], "mean_return": 3028.823161874615, "std_return": 861.0221839445189, "capped_episodes": 0}, "advanced_pi": {"returns": [3390.7932205975685, 3120.974579810533, 2378.0062632208524, 287.6296353611129, 1466.5382040703287, 2676.1135909217282, 3787.9765747477145, 3820.5893409861123, 3685.832485591636, 2212.877098419587], "lengths": [1000, 850, 1000, 146, 433, 1000, 1000, 1000, 1000, 1000], "mean_return": 2682.7330993727173, "std_return": 1083.7532295864457, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [3768.0712880139477, 210.49514760286485, 1446.7151660724353, 3467.29189126703, 266.7751399119908, 2117.2975022163864, 3622.4919359625724, 3157.625035869549, 238.76302364224415, 212.17351293242848], "lengths": [1000, 152, 483, 1000, 157, 987, 1000, 810, 150, 146], "mean_return": 1850.769964349145, "std_return": 1478.2915620005379, "capped_episodes": 0}, "advanced_pi": {"returns": [321.2206932836567, 3097.00185313409, 230.64034976060825, 4015.0479595238266, 4021.6792234127192, 4076.916543760079, 216.26076282204343, 173.89734238766985, 1265.2946920089275, 193.3553250838058], "lengths": [181, 1000, 153, 1000, 1000, 1000, 146, 121, 374, 185], "mean_return": 1761.1314745177424, "std_return": 1713.5660424494188, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [3764.8424692452363, 3507.6024793180936, 3716.3680350117847, 3837.8359172544556, 3725.2089522556666, 3705.488757749051, 3541.256144351057, 224.28145411213387, 3673.9095752860903, 3670.1244295901765], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 951, 162, 1000, 1000], "mean_return": 3336.6918214173747, "std_return": 1041.5669722983403, "capped_episodes": 0}, "advanced_pi": {"returns": [3569.116815996385, 4049.224284675787, 3784.1028970851444, 4002.1215834144823, 2808.7401661496456, 3930.4369548317045, 2652.6030164185495, 4069.6453756490787, 4116.886252375492, 2386.004111602402], "lengths": [1000, 1000, 1000, 1000, 734, 1000, 830, 1000, 1000, 649], "mean_return": 3536.8881458198675, "std_return": 628.7198705521589, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4457.931236810859, 1761.7706702990647, 3756.5327397942115, 3822.6802779140558, 4514.95644360913, 1758.2520581291478, 187.11288748271923, 4604.294515380158, 3998.699920648515, 4302.822255467809], "lengths": [1000, 455, 1000, 1000, 1000, 480, 89, 1000, 1000, 1000], "mean_return": 3316.5053005535674, "std_return": 1446.5143302203498, "capped_episodes": 0}, "advanced_pi": {"returns": [4246.157202316323, 291.201871537955, 4408.200195791611, 2063.574116819185, 4380.46599430238, 4413.61410014364, 278.5972198270649, 4422.017469185582, 311.91740848132986, 4084.9520305211345], "lengths": [1000, 118, 1000, 495, 1000, 1000, 116, 1000, 133, 1000], "mean_return": 2890.0697608926207, "std_return": 1826.5989327865748, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [2122.2522058974587, 96.10443960335027, 114.17013789923885, 1681.6059040702708, 1275.6491238034964, 1639.953357553607, 142.9284440469569, 2200.9219696542723, 622.6956645482289, 2679.9539505901926], "lengths": [526, 71, 74, 462, 339, 439, 84, 619, 243, 611], "mean_return": 1257.6235197667072, "std_return": 910.4378824282113, "capped_episodes": 0}, "advanced_pi": {"returns": [3006.478790152952, 2258.993643567872, 1631.2911102043145, 1854.711576123622, 4530.704878820101, 337.09016898420583, 3732.0098489110787, 1848.9140065830456, 1712.790501218186, 4378.545803689719], "lengths": [718, 605, 464, 476, 1000, 169, 832, 449, 467, 1000], "mean_return": 2529.1530328255094, "std_return": 1279.433223455757, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [1800.2834999898428, 330.8360233839138, 1651.3154052947482, 2752.056483967517, -0.5559882540134653, 3766.8090006851153, -1.1564719720415004, 2963.2980687919126, -1.3197949987050077, -1.0783152502912987], "lengths": [581, 224, 417, 654, 20, 967, 20, 852, 20, 20], "mean_return": 1326.0487911638, "std_return": 1379.748770293602, "capped_episodes": 0}, "advanced_pi": {"returns": [4275.89683550933, 236.13615354486882, 4148.030535163922, 257.39744868452595, 1705.6037897562114, 3508.3944666767607, 3366.8646875828613, 3872.2473037392956, 1.9971412582274333, 2479.894422676202], "lengths": [918, 135, 1000, 190, 456, 739, 768, 1000, 21, 671], "mean_return": 2385.2462784592203, "std_return": 1625.2796704744983, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_1/seed_22/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 22,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 30128.511336803436,
  "final_evaluation": {
    "pi": {
      "returns": [
        1800.2834999898428,
        330.8360233839138,
        1651.3154052947482,
        2752.056483967517,
        -0.5559882540134653,
        3766.8090006851153,
        -1.1564719720415004,
        2963.2980687919126,
        -1.3197949987050077,
        -1.0783152502912987
      ],
      "lengths": [
        581,
        224,
        417,
        654,
        20,
        967,
        20,
        852,
        20,
        20
      ],
      "mean_return": 1326.0487911638,
      "std_return": 1379.748770293602,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4275.89683550933,
        236.13615354486882,
        4148.030535163922,
        257.39744868452595,
        1705.6037897562114,
        3508.3944666767607,
        3366.8646875828613,
        3872.2473037392956,
        1.9971412582274333,
        2479.894422676202
      ],
      "lengths": [
        918,
        135,
        1000,
        190,
        456,
        739,
        768,
        1000,
        21,
        671
      ],
      "mean_return": 2385.2462784592203,
      "std_return": 1625.2796704744983,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_1/seed_23/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [246.6014661719938, 410.7746366759091, 50.99725366284539, 985.6380030279279, 500.5607191625423, 567.2100721926392, 284.63418927161484, 210.84811155067794, 603.8768667061695, 411.5744645594086], "lengths": [147, 254, 188, 659, 361, 397, 212, 226, 366, 259], "mean_return": 427.2715782981728, "std_return": 246.95014058846806, "capped_episodes": 0}, "advanced_pi": {"returns": [264.3924820042165, 197.86361814280102, 467.360391730987, 566.4798292956052, 338.3039617098198, 993.7655107503095, 298.0868128934955, 475.76328443882466, 530.6761461825868, 636.8179880597911], "lengths": [180, 243, 363, 314, 185, 581, 194, 218, 257, 292], "mean_return": 476.95100252084376, "std_return": 218.61751402309378, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [411.54952410896414, 551.614557959326, 240.89846593332507, 804.0112243773998, 549.634231390516, 588.4920476382689, 154.36428780773272, 390.2027017463197, 253.74127521806724, 526.9677616788772], "lengths": [219, 258, 334, 310, 222, 256, 121, 224, 139, 231], "mean_return": 447.1476077858797, "std_return": 185.8210796768984, "capped_episodes": 0}, "advanced_pi": {"returns": [259.20467671834535, 307.0478184430444, 1023.0352356992166, 532.2997147125534, 184.1363287643167, 191.05739070003884, 212.48122267341245, 521.4482275015073, 208.27552033844603, 491.6546496229736], "lengths": [141, 150, 580, 249, 115, 103, 114, 225, 148, 197], "mean_return": 393.06407851738544, "std_return": 248.79397776766976, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [1173.0677707979826, 656.8613644836267, 315.6704389754421, 1101.4884829740474, 731.4119566917195, 669.2386977332553, 1510.8828929837234, 845.3972746637651, 1805.5019817201785, 798.994558320299], "lengths": [355, 223, 139, 350, 290, 248, 465, 291, 542, 279], "mean_return": 960.8515419344039, "std_return": 420.3165424180307, "capped_episodes": 0}, "advanced_pi": {"returns": [937.1288957004101, 652.8353072892601, 709.9570699752945, 960.1095103184983, 610.0949768725395, 416.3946421986222, 790.1039315202657, 761.5793534770486, 427.787305543167, 871.7393476910854], "lengths": [357, 265, 276, 390, 250, 290, 271, 300, 189, 327], "mean_return": 713.7730340586193, "std_return": 181.19976802399142, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [2119.7432827354874, 3839.622914127227, 1904.2461902269686, 1327.7774316887587, 3752.5057137842296, 3597.494875390245, 3415.8090559181255, 2781.1276028868674, 3532.7865781313244, 1331.4898048790253], "lengths": [639, 1000, 560, 382, 1000, 1000, 928, 947, 1000, 387], "mean_return": 2760.2603449768258, "std_return": 954.6689120092186, "capped_episodes": 0}, "advanced_pi": {"returns": [3650.3380668082705, 1375.2046946143494, 2708.326069926072, 189.2017211071108, 2075.6689340484436, 3105.3245407697, 2262.975002100182, 2712.8118779553106, 2746.1972801286292, 3472.048255963392], "lengths": [1000, 412, 769, 101, 571, 856, 652, 773, 721, 1000], "mean_return": 2429.8096443421464, "std_return": 978.5601174541769, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [382.0504210274978, 3512.4383671005985, 470.8213416053834, 1291.6917717263252, 3540.989459776598, 3466.463416999487, 3506.224084956977, 2812.1432913827657, 163.2794607549499, 2015.0508628494995], "lengths": [240, 1000, 248, 472, 1000, 1000, 1000, 767, 108, 594], "mean_return": 2116.1152478180084, "std_return": 1357.855335383215, "capped_episodes": 0}, "advanced_pi": {"returns": [3475.991276732826, 694.4204449341944, 887.3356679524446, 3438.3654245188027, 3626.078435329955, 3429.2485808227275, 169.7149459123591, 101.37182602958562, 544.6906122206883, 557.3031753180251], "lengths": [1000, 243, 337, 1000, 1000, 1000, 96, 95, 202, 214], "mean_return": 1692.452038977161, "std_return": 1486.104377172476, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [414.20692000277023, 1274.9373377652078, 452.44833591099473, 925.2081166508765, 460.10455562841, 327.38493031094976, 3463.2887738077857, 873.4321543549867, 2930.4229689207486, 3356.8909420495747], "lengths": [225, 352, 196, 291, 217, 153, 859, 273, 672, 885], "mean_return": 1447.8325035402306, "std_return": 1217.6940538516774, "capped_episodes": 0}, "advanced_pi": {"returns": [1554.3952925888655, 2258.2987110477115, 1572.1447785341852, 569.0438601638614, 510.2728645433316, 1881.1932460314786, 1685.293345207576, 3783.3918158226115, 971.9474371501362, 2015.6520733293114], "lengths": [432, 593, 442, 226, 208, 499, 424, 915, 319, 551], "mean_return": 1680.163342441907, "std_return": 896.8326576617682, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [3974.144140090228, 4179.7992741666485, 2314.138290026695, 645.3716751649256, 3984.0011716903527, 350.936423733317, 269.92308669102647, 4181.194057593492, 3947.0534814091443, 3949.689729610616], "lengths": [1000, 1000, 695, 232, 1000, 160, 146, 1000, 1000, 1000], "mean_return": 2779.6251330176447, "std_return": 1627.9763363387447, "capped_episodes": 0}, "advanced_pi": {"returns": [792.4787486381173, 3464.7566362286, 4144.507085070415, 4243.7134686517375, 3963.8995517266676, 332.8190440564923, 4252.936410647658, 3970.5144375409295, 4078.9772067966705, 3910.013385257066], "lengths": [262, 1000, 1000, 1000, 1000, 132, 1000, 1000, 1000, 1000], "mean_return": 3315.4615974614353, "std_return": 1396.3426859330827, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [2067.8828050702514, 1067.7631286825927, 4452.012912746921, 4263.883204892488, 105.3286588111072, 4139.571068143795, 4295.96052863489, 96.59159195076218, 2159.994314040325, 4475.2031766858], "lengths": [540, 317, 1000, 1000, 86, 942, 1000, 81, 545, 1000], "mean_return": 2712.419138965893, "std_return": 1736.3746417042, "capped_episodes": 0}, "advanced_pi": {"returns": [4592.316275509696, 1987.420800419726, 4301.205758851268, 1650.0400343414328, 4362.189928782295, 112.37226695684865, 2033.353221992012, 1133.4521383384886, 4075.5119147288083, 1230.7950334481045], "lengths": [1000, 503, 1000, 422, 1000, 122, 647, 351, 1000, 370], "mean_return": 2547.8657373368683, "std_return": 1546.9724144309328, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4428.7945050176795, 2289.5735370415177, 381.49762011779444, 3671.774103635242, 3656.6114559100884, 3990.3377530392268, 4378.51386764926, 237.7105691479728, 1895.0216586298552, 988.0461909489183], "lengths": [1000, 545, 169, 872, 827, 851, 1000, 132, 476, 310], "mean_return": 2591.7881261137554, "std_return": 1562.0182916235165, "capped_episodes": 0}, "advanced_pi": {"returns": [4405.699361483835, 1060.929666326304, 628.2449399921685, 2962.505181347911, 4850.760284778385, 4693.887856507136, 2317.621843452161, 3510.5017919819775, 2469.289966342088, 4669.316615578772], "lengths": [1000, 309, 220, 687, 1000, 989, 544, 823, 585, 1000], "mean_return": 3156.8757507790738, "std_return": 1456.214448535699, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [4398.82000385682, 4420.0699506816, 214.96591925427404, 2097.7024572662326, 225.61781472443084, 4402.2678317470645, 2965.585477805423, 4447.154482064433, 4365.002902803566, 3272.4288926333943], "lengths": [1000, 1000, 111, 503, 91, 1000, 634, 1000, 1000, 756], "mean_return": 3080.9615732837237, "std_return": 1617.8611329004539, "capped_episodes": 0}, "advanced_pi": {"returns": [4210.569300324835, 4330.7879370618375, 2267.237096657552, 244.70989754883513, 4276.521374887932, 1970.1317751020588, 252.30932776245805, 2652.7358591058655, 4415.002320722625, 1883.3917422520938], "lengths": [1000, 1000, 556, 117, 1000, 465, 123, 635, 1000, 482], "mean_return": 2650.3396631426094, "std_return": 1541.168175046442, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_1/seed_23/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 23,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 30476.903715848923,
  "final_evaluation": {
    "pi": {
      "returns": [
        4398.82000385682,
        4420.0699506816,
        214.96591925427404,
        2097.7024572662326,
        225.61781472443084,
        4402.2678317470645,
        2965.585477805423,
        4447.154482064433,
        4365.002902803566,
        3272.4288926333943
      ],
      "lengths": [
        1000,
        1000,
        111,
        503,
        91,
        1000,
        634,
        1000,
        1000,
        756
      ],
      "mean_return": 3080.9615732837237,
      "std_return": 1617.8611329004539,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4210.569300324835,
        4330.7879370618375,
        2267.237096657552,
        244.70989754883513,
        4276.521374887932,
        1970.1317751020588,
        252.30932776245805,
        2652.7358591058655,
        4415.002320722625,
        1883.3917422520938
      ],
      "lengths": [
        1000,
        1000,
        556,
        117,
        1000,
        465,
        123,
        635,
        1000,
        482
      ],
      "mean_return": 2650.3396631426094,
      "std_return": 1541.168175046442,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_1/seed_24/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544170888556021, -5.801677189811615, -5.617791744199897, -6.185084512799533, -5.854287232921913, -6.199496287287055, -5.9813739632494185, -5.778549080449589, -5.904745326065134, -6.511430021463546], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860624680372, "std_return": 0.27746910851767936, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.544170888556021, -5.801677189811615, -5.617791744199897, -6.185084512799533, -5.854287232921913, -6.199496287287055, -5.9813739632494185, -5.778549080449589, -5.904745326065134, -6.511430021463546], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860624680372, "std_return": 0.27746910851767936, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [1160.8408106275365, 417.4745355332425, 428.82592455155196, 483.6630085487927, 1250.33290850756, 438.2735822075208, 505.4023087269961, 1698.193527235536, 1095.0718880274587, 955.1319600104808], "lengths": [449, 189, 179, 225, 614, 226, 220, 717, 592, 369], "mean_return": 843.3210453976677, "std_return": 428.24320943683716, "capped_episodes": 0}, "advanced_pi": {"returns": [649.9484653518081, 817.0256645530494, 527.1356578998023, 432.2895090820014, 658.9518408042246, 524.3889110032894, 974.8419176665561, 1188.4434458152393, 554.1148818095227, 827.7218851584075], "lengths": [353, 344, 234, 197, 291, 194, 1000, 562, 310, 555], "mean_return": 715.4862179143901, "std_return": 223.51455290996742, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [41.48255667368139, 940.3959135824439, 127.34086474934037, 1.2236270359872572, 1148.443133199194, 1.2712427154735253, 622.7822256868694, 39.81535824072272, 40.649655481190266, 36.16191782039829], "lengths": [52, 315, 103, 20, 381, 20, 318, 50, 51, 50], "mean_return": 299.9566495185301, "std_return": 413.98899048285017, "capped_episodes": 0}, "advanced_pi": {"returns": [352.13156859551674, 16.521678689707002, -32.83582793561505, 859.7886396509622, 585.237613596093, 1563.2837201551404, 1208.9994989460574, 429.21712943470493, 2964.312441686747, 16.258823060417114], "lengths": [383, 42, 139, 307, 199, 687, 423, 399, 994, 43], "mean_return": 796.2915285879731, "std_return": 879.9693805420455, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [204.44897452436626, 2481.1041411959895, 1012.9683528758576, 2580.34398107266, 1354.811098072817, 1180.7394956346698, 1940.9489301542226, 2042.1377298112948, 1191.8999771571766, 3179.679990870967], "lengths": [112, 806, 346, 838, 434, 328, 594, 643, 393, 1000], "mean_return": 1716.908267137002, "std_return": 842.7618663944791, "capped_episodes": 0}, "advanced_pi": {"returns": [1347.8698234500002, 3407.5662647917434, 1950.825819934963, 2208.7067611531324, 69.8213521668525, 1708.9168037050858, 1024.3083152631455, 1145.360906231605, 1633.5917115137474, 3162.0255599783895], "lengths": [460, 1000, 594, 672, 78, 503, 327, 359, 501, 1000], "mean_return": 1765.8993318188666, "std_return": 942.4288652491053, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [169.3722606294929, 1275.8083127236232, 2635.199684444824, 2058.4442084266902, 2336.8392031688327, 292.16039513762007, 1364.697347828752, 2582.2808085372853, 1302.0353337068377, 997.832385905093], "lengths": [117, 361, 688, 554, 596, 145, 400, 767, 411, 297], "mean_return": 1501.466994050905, "std_return": 840.3288684314592, "capped_episodes": 0}, "advanced_pi": {"returns": [632.1581762947377, 1587.9657023180446, 25.294217628496774, 1347.7564672321478, 1790.375185795483, 1267.561769278048, 1263.7618877537532, 179.18152015235984, 147.03896420621965, 159.8062855730737], "lengths": [322, 466, 36, 388, 496, 364, 365, 89, 103, 91], "mean_return": 840.0900176232365, "std_return": 645.7049421955973, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [264.83007245584423, 723.0981361866135, 3347.8216201921186, 2308.8019111023827, 3343.822229818316, 1678.237155970779, 1640.9827076185013, 3120.4280025005955, 902.6323595390517, 2848.559168028534], "lengths": [154, 265, 828, 614, 872, 471, 451, 811, 282, 735], "mean_return": 2017.9213363412734, "std_return": 1084.8028983461961, "capped_episodes": 0}, "advanced_pi": {"returns": [305.07532309131005, 3154.5430548145937, 2762.813462503616, 2437.741455929515, 3311.036471980558, 1122.5385505268869, 169.80325370590842, 2417.619863242609, 1368.792528134254, 696.3566559058786], "lengths": [145, 789, 663, 628, 827, 299, 153, 612, 419, 247], "mean_return": 1774.6320619835128, "std_return": 1121.6962494101354, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [114.77841190439226, 4221.150703235962, 4269.755414660087, 4365.519370810539, 4335.529248007735, 134.53414512624607, 87.3235419826613, 4509.441930705628, 147.6799795892779, 4454.495437414599], "lengths": [79, 1000, 939, 1000, 1000, 84, 71, 1000, 92, 1000], "mean_return": 2664.0208183437126, "std_return": 2077.7808599024033, "capped_episodes": 0}, "advanced_pi": {"returns": [172.65661197089432, 145.5078204354058, 4431.24842045135, 4369.574196855627, 4315.57865459289, 231.3878222245531, 4525.598510010536, 4007.468763929597, 4204.992929728849, 4226.429663770856], "lengths": [107, 86, 1000, 1000, 1000, 117, 1000, 1000, 1000, 1000], "mean_return": 3063.0443393970554, "std_return": 1889.9999540668034, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4376.39566868517, 4476.438666824792, 4347.738688794143, 4343.621943634303, 4446.163805838469, 4238.264567053899, 2084.8485654894735, 4620.756835828903, 4273.280086644963, 4045.2864647413576], "lengths": [1000, 1000, 994, 953, 1000, 1000, 505, 1000, 1000, 1000], "mean_return": 4125.279529353547, "std_return": 695.4441181911528, "capped_episodes": 0}, "advanced_pi": {"returns": [1236.9406822878934, 4298.395882391064, 3754.3602952566303, 4406.198333034269, 4303.281067178107, 4293.388755251547, 321.74259405020837, 4143.622337011565, 4377.429043083018, 4339.318653034436], "lengths": [307, 1000, 831, 1000, 1000, 1000, 168, 1000, 1000, 1000], "mean_return": 3547.467764257874, "std_return": 1410.2081307616174, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4530.9803331221965, 4431.0807122611595, 4466.2543851169075, 4546.80527121556, 3260.5527167589594, 4548.1785010365165, 173.39839211318386, 4489.993779425402, 4401.700187695577, 4517.778139228072], "lengths": [1000, 1000, 1000, 1000, 681, 1000, 95, 1000, 1000, 1000], "mean_return": 3936.6722417973533, "std_return": 1307.8137775169746, "capped_episodes": 0}, "advanced_pi": {"returns": [3961.0145909211506, 179.828434154927, 4619.867076785229, 2121.409399005937, 2135.8786938042763, 4420.0366483960715, 4658.469693458891, 4390.137198557451, 154.16553651964847, 4448.659431669405], "lengths": [873, 84, 1000, 476, 482, 1000, 1000, 1000, 85, 1000], "mean_return": 3108.9466703272988, "std_return": 1726.2014522546185, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [136.6201700461791, 173.6547882882554, 158.68535955707017, 144.0987420537692, 132.93459818639218, 4316.92494848076, 138.42521001521035, 133.9882177669685, 135.61376937622765, 138.24494032569942], "lengths": [91, 98, 100, 92, 98, 1000, 91, 97, 93, 72], "mean_return": 560.9190744096531, "std_return": 1252.0620681196717, "capped_episodes": 0}, "advanced_pi": {"returns": [173.3914371985308, 112.6686045947801, 118.74560681139253, 4364.360821498924, 3976.475192509, 132.7980111419174, 129.6351542616612, 121.97731773141427, 4269.466650550108, 124.1744760617112], "lengths": [118, 97, 102, 1000, 1000, 96, 102, 100, 1000, 99], "mean_return": 1352.369327235944, "std_return": 1868.7138764447, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [149.7421488410607, 4778.159260371412, 142.81986380603726, 157.73871056308667, 163.2406548148296, 4597.991644037206, 767.9117014681586, 164.91113101025908, 146.293640453341, 501.0332012813043], "lengths": [70, 1000, 68, 72, 73, 1000, 202, 72, 69, 344], "mean_return": 1156.9841956646696, "std_return": 1776.7914391725467, "capped_episodes": 0}, "advanced_pi": {"returns": [3930.9896856567398, 4129.299639104419, 3653.7628529491094, 4685.2597735108775, 4497.493415120805, 4293.193640866077, 4724.38101693697, 4448.019965221649, 4767.176174503227, 4633.569168511532], "lengths": [880, 1000, 790, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4376.314533238141, "std_return": 352.66085552106944, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_1/seed_24/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 24,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 44769.320259809494,
  "final_evaluation": {
    "pi": {
      "returns": [
        149.7421488410607,
        4778.159260371412,
        142.81986380603726,
        157.73871056308667,
        163.2406548148296,
        4597.991644037206,
        767.9117014681586,
        164.91113101025908,
        146.293640453341,
        501.0332012813043
      ],
      "lengths": [
        70,
        1000,
        68,
        72,
        73,
        1000,
        202,
        72,
        69,
        344
      ],
      "mean_return": 1156.9841956646696,
      "std_return": 1776.7914391725467,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        3930.9896856567398,
        4129.299639104419,
        3653.7628529491094,
        4685.2597735108775,
        4497.493415120805,
        4293.193640866077,
        4724.38101693697,
        4448.019965221649,
        4767.176174503227,
        4633.569168511532
      ],
      "lengths": [
        880,
        1000,
        790,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4376.314533238141,
      "std_return": 352.66085552106944,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_1/seed_25/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [340.36070396527305, 324.7743564761746, 334.9034066811904, 301.8538813433396, 349.9372164964139, 301.26353782374645, 302.72623822113854, 293.78294465875194, 299.5080161336084, 378.6416095659659], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.77519113656024, "std_return": 26.464122125525133, "capped_episodes": 0}, "advanced_pi": {"returns": [340.36070396527305, 324.7743564761746, 334.9034066811904, 301.8538813433396, 349.9372164964139, 301.26353782374645, 302.72623822113854, 293.78294465875194, 299.5080161336084, 378.6416095659659], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.77519113656024, "std_return": 26.464122125525133, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [766.5403159962041, 351.040012119347, 374.11740092694885, 416.5410906914429, 444.00968423569896, 308.61170948645093, 149.18329267037743, 53.14115766795415, 547.8689008411203, 279.657399514732], "lengths": [535, 210, 212, 183, 212, 191, 198, 199, 331, 355], "mean_return": 369.0710964150277, "std_return": 189.2043160096666, "capped_episodes": 0}, "advanced_pi": {"returns": [924.8913124303946, 630.015306564478, 454.3326582103863, 420.9469591459083, 583.0090345974381, 601.7134948614967, 61.29349484133904, 402.0659649596216, 854.8365756618842, 155.94107606343246], "lengths": [507, 365, 335, 356, 422, 296, 282, 270, 430, 178], "mean_return": 508.904587733638, "std_return": 258.56425239862943, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [398.5272370709136, 726.2029017605237, 715.357519520438, 597.3334266064958, 769.6677287171245, 674.0575817397839, 425.1515386819139, 563.013806104331, 726.0450508879288, 731.7361632353245], "lengths": [155, 285, 228, 221, 267, 232, 167, 240, 277, 236], "mean_return": 632.7092954324778, "std_return": 125.93146253593807, "capped_episodes": 0}, "advanced_pi": {"returns": [993.5580240637056, 711.1942406505729, 502.4623578014669, 1108.1663955648246, 228.56845739617276, 619.1977092857954, 484.56675113960176, 525.8314521031867, 194.15007066317554, 521.9197165179286], "lengths": [336, 341, 179, 437, 146, 264, 195, 195, 130, 252], "mean_return": 588.9615175186431, "std_return": 275.99759434906014, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [741.5518976264194, 1175.1538004103477, 1722.4599872711574, 334.7372877155893, 326.3093289334675, 407.77503942449096, 581.6291282750834, 913.2189958542481, 1763.4693104899632, 311.6271337469969], "lengths": [242, 560, 641, 153, 205, 171, 234, 311, 492, 146], "mean_return": 827.7931909747764, "std_return": 530.0323177400214, "capped_episodes": 0}, "advanced_pi": {"returns": [788.6386927230753, 585.535933665447, 1082.861838056012, 337.08108193860676, 2411.972633655675, 1892.925965685106, 562.2957279075417, 495.28313928194916, 1208.8844542271866, 420.17856267651774], "lengths": [300, 262, 383, 189, 900, 763, 231, 274, 474, 210], "mean_return": 978.5658029817117, "std_return": 653.8593613839184, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [1821.902490211574, 983.0376937684717, 325.7615465870002, 1723.2402712069338, 1359.5922274240345, 1134.503763060581, 1975.3520277994667, 1051.4351206783904, 1130.183623557671, 1052.9327549451789], "lengths": [512, 320, 157, 511, 353, 339, 661, 304, 318, 312], "mean_return": 1255.79415192393, "std_return": 460.465368739251, "capped_episodes": 0}, "advanced_pi": {"returns": [784.9411912324081, 1047.1115133607307, 658.0276005050948, 1520.3481203920724, 944.9571292170663, 1042.2615206389448, 1045.7769885107605, 1046.542995243801, 1236.1576149987948, 576.9567456336069], "lengths": [320, 1000, 211, 474, 328, 1000, 1000, 1000, 447, 301], "mean_return": 990.308141973328, "std_return": 260.586128608642, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [239.13817016624526, 2089.5388632338545, 190.42567987766472, 2511.6732297723393, 2394.3997469314268, 984.141198869776, 582.4529068483762, 240.89843731555763, 194.18792663371835, 2925.929059826605], "lengths": [184, 643, 106, 697, 639, 407, 323, 188, 131, 756], "mean_return": 1235.2785219475563, "std_return": 1058.6184920669489, "capped_episodes": 0}, "advanced_pi": {"returns": [956.752810936688, 433.3330793741731, 480.01169034909924, 3627.7754572129884, 2024.3087106374614, 3322.5082736056243, 3517.3082337628866, 3348.503462971463, 446.13979126779253, 3339.930619374621], "lengths": [330, 177, 212, 1000, 592, 1000, 1000, 881, 190, 1000], "mean_return": 2149.6572129492797, "std_return": 1354.9559052032807, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [3763.9127205969885, 4086.6232289682694, 300.50711885799905, 3882.4044793035823, 3840.432097743889, 4177.59508606353, 269.01623087296866, 4109.16477222053, 2963.6027497055043, 1717.9906844505208], "lengths": [1000, 1000, 134, 1000, 1000, 1000, 116, 1000, 809, 476], "mean_return": 2911.124916878378, "std_return": 1489.216980317175, "capped_episodes": 0}, "advanced_pi": {"returns": [3533.846557553193, 3570.341842761953, 266.3534162795229, 1185.385656069536, 3955.8719771601563, 3383.3127090801395, 2918.0953810456294, 3970.5581750243514, 3430.9221588355085, 281.87627831516664], "lengths": [879, 1000, 122, 356, 1000, 837, 736, 939, 1000, 141], "mean_return": 2649.6564152125156, "std_return": 1404.6966374708886, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4137.746193362928, 2496.9018712714196, 4168.534865315656, 183.0611810824617, 4347.500530738879, 219.13046116960646, 2447.1977027129633, 225.94922920447235, 3951.5451669386553, 4289.881870457511], "lengths": [1000, 660, 1000, 117, 1000, 122, 626, 129, 1000, 1000], "mean_return": 2646.7449072254553, "std_return": 1723.933732442927, "capped_episodes": 0}, "advanced_pi": {"returns": [963.3874266272368, 4170.749539115999, 4051.84919802908, 4300.893708019126, 4504.469617680256, 1503.4095935626456, 1496.651397675785, 408.4525747722677, 4263.877174035027, 3370.359350046803], "lengths": [333, 973, 1000, 1000, 1000, 426, 526, 219, 1000, 814], "mean_return": 2903.4099579564227, "std_return": 1530.9408343169418, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4068.8630238678406, 1395.7786612427576, 1921.1493584015448, 4177.973353858818, 4424.531042036579, 1403.681697630061, 3955.2420095563843, 262.7708446590479, 4324.183458716515, 3484.9846029092646], "lengths": [962, 419, 519, 1000, 1000, 374, 1000, 187, 1000, 874], "mean_return": 2941.9158052878815, "std_return": 1456.19023191737, "capped_episodes": 0}, "advanced_pi": {"returns": [1728.7098820109375, 4283.753016006007, 1431.5219796550284, 1647.404788422701, 132.73561700469784, 3844.658236674196, 2761.765801679179, 179.07610854227997, 4198.464055114246, 3707.0730018017252], "lengths": [455, 1000, 402, 444, 115, 1000, 644, 106, 1000, 923], "mean_return": 2391.5162486911, "std_return": 1507.8660668480497, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4638.136714496134, 4533.05806359856, 4656.832867133745, 4713.627028909793, 4663.917800059666, 4702.354003614226, 4591.39323530539, 169.79853429040338, 4636.045414848024, 4472.397512144771], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 87, 996, 1000], "mean_return": 4177.756117440072, "std_return": 1337.8370731134312, "capped_episodes": 0}, "advanced_pi": {"returns": [366.0816515405027, 230.4418881708039, 4800.149118840164, 4711.695792148143, 4737.198247813983, 4586.566713800429, 4698.334639255098, 210.50234863182524, 4677.185529430675, 4681.877727522595], "lengths": [151, 111, 1000, 1000, 1000, 1000, 1000, 108, 1000, 1000], "mean_return": 3370.003365715422, "std_return": 2031.052579416884, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [1344.5601117995839, 1663.1723310874415, 1454.1543351263965, 2261.8833110593423, 3414.975125715271, 2408.4172040020235, 4546.84634207679, 2257.5225685586493, 2142.515329884109, 4553.221399092185], "lengths": [379, 430, 388, 558, 808, 611, 1000, 560, 536, 1000], "mean_return": 2604.7268058401796, "std_return": 1118.6417255522106, "capped_episodes": 0}, "advanced_pi": {"returns": [13.512584375679399, 14.132216302338787, 15.379546388987725, 15.130863996624349, 15.066243003485727, 9.966411735343502, 11.68805112778963, 14.910064524886495, 16.412023283306386, 14.206235107151597], "lengths": [26, 26, 27, 27, 27, 24, 25, 27, 28, 27], "mean_return": 14.040423984559359, "std_return": 1.8127641454820376, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/chasing/lambda_1/seed_25/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 25,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0,
      "lr_pg_q": 0.0,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 44812.70806360245,
  "final_evaluation": {
    "pi": {
      "returns": [
        1344.5601117995839,
        1663.1723310874415,
        1454.1543351263965,
        2261.8833110593423,
        3414.975125715271,
        2408.4172040020235,
        4546.84634207679,
        2257.5225685586493,
        2142.515329884109,
        4553.221399092185
      ],
      "lengths": [
        379,
        430,
        388,
        558,
        808,
        611,
        1000,
        560,
        536,
        1000
      ],
      "mean_return": 2604.7268058401796,
      "std_return": 1118.6417255522106,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        13.512584375679399,
        14.132216302338787,
        15.379546388987725,
        15.130863996624349,
        15.066243003485727,
        9.966411735343502,
        11.68805112778963,
        14.910064524886495,
        16.412023283306386,
        14.206235107151597
      ],
      "lengths": [
        26,
        26,
        27,
        27,
        27,
        24,
        25,
        27,
        28,
        27
      ],
      "mean_return": 14.040423984559359,
      "std_return": 1.8127641454820376,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.1/seed_21/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}, "advanced_pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [133.15116257699646, 659.6138870633522, 582.1158737039293, 1162.7783688510206, 170.60879269037392, 794.2346448896774, 50.77903893924867, 120.36520044641672, 253.10116843333606, 1043.307567045569], "lengths": [246, 397, 508, 823, 222, 1000, 135, 184, 176, 858], "mean_return": 497.00557046399206, "std_return": 387.70091195962397, "capped_episodes": 0}, "advanced_pi": {"returns": [934.0196748412135, 453.64249000563484, 351.76006976708004, 631.5904809539873, 372.54362147189187, 131.97059526416706, 425.6261451644793, 368.17753665350705, 1047.3429357296416, 691.4084631068079], "lengths": [567, 261, 271, 421, 303, 180, 366, 395, 1000, 395], "mean_return": 540.8082012958411, "std_return": 269.0689554539675, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [491.01836819406475, 563.6759759879374, 543.4070817712371, 675.1740150496538, 373.5264090316469, 332.1852603690719, 514.2139801541333, 651.1919411745416, 275.9587155978805, 560.818067231438], "lengths": [200, 246, 234, 297, 166, 159, 218, 253, 151, 242], "mean_return": 498.11698145616054, "std_return": 125.61117908536417, "capped_episodes": 0}, "advanced_pi": {"returns": [887.6418442314209, 204.1652206068108, 261.0780245042966, 170.0243478329609, 695.6068477623805, 296.8853465015481, 465.51465690456774, 476.5335586494526, 282.2694852549607, 750.2757558302649], "lengths": [349, 128, 144, 115, 246, 150, 195, 203, 153, 283], "mean_return": 448.9995088078664, "std_return": 238.54634803327994, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [1006.1601746086756, 877.4500991958616, 1860.0384852121654, 2469.8790175827976, 1602.1641434858811, 397.3752740665698, 1039.0663510351374, 1565.1441310956134, 1283.4853284323426, 969.4553005687214], "lengths": [371, 355, 580, 860, 484, 216, 413, 536, 382, 370], "mean_return": 1307.0218305283765, "std_return": 556.8314016743085, "capped_episodes": 0}, "advanced_pi": {"returns": [686.6598430520079, 192.51924389043847, 1655.4929621278502, 294.63936011345646, 411.5985477746824, 1869.5768077465495, 495.76517481877863, 1653.752381051669, 2054.769124911017, 1654.6026028957701], "lengths": [239, 118, 533, 182, 234, 610, 251, 566, 793, 525], "mean_return": 1096.937604838222, "std_return": 700.6076213985488, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [1965.4492755469537, 264.45481634131454, 1331.2723002976873, 1669.5603020636593, 2030.6038484595545, 490.18596677182654, 3356.551194903876, 3119.074264174145, 960.1527858548238, 171.98687131717975], "lengths": [615, 136, 432, 470, 588, 186, 939, 1000, 291, 99], "mean_return": 1535.929162573102, "std_return": 1058.8686479875116, "capped_episodes": 0}, "advanced_pi": {"returns": [3166.112589050545, 513.5846853788613, 398.81909675854183, 813.6457025932027, 1657.8360315052987, 359.60919515127495, 377.56448746402526, 1278.5753022018316, 419.412356612061, 475.0410196603227], "lengths": [1000, 193, 166, 247, 509, 159, 165, 434, 170, 169], "mean_return": 946.0200466375966, "std_return": 849.4818651338942, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [1100.0808596158172, 252.5590647639186, 1290.9850456453996, 453.1702872762154, 2701.3936552806917, 1478.516425100442, 1706.8903930477281, 1697.2983184624304, 1143.8559284656362, 1771.7144252841365], "lengths": [404, 124, 459, 184, 852, 531, 535, 511, 425, 522], "mean_return": 1359.6464402942418, "std_return": 662.1781131879856, "capped_episodes": 0}, "advanced_pi": {"returns": [3322.9824561418955, 1063.1051453581817, 551.3717705026777, 3216.410867638072, 2236.626319623397, 1029.3771720849306, 1207.5459540628876, 3257.02104928491, 3174.780779117441, 1192.4649161996058], "lengths": [990, 359, 275, 1000, 762, 334, 433, 977, 1000, 376], "mean_return": 2025.1686430014001, "std_return": 1069.5002525124003, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [3980.9981771365765, 499.0252125567695, 284.9964443632556, 3860.321060641063, 3907.143897603018, 3951.794278969419, 272.13290058893574, 2800.499383252329, 3889.415782604945, 3828.9975490534393], "lengths": [1000, 163, 111, 1000, 1000, 1000, 109, 744, 1000, 1000], "mean_return": 2727.532468676975, "std_return": 1589.793149075527, "capped_episodes": 0}, "advanced_pi": {"returns": [3918.6829257815634, 3811.4286486745086, 3901.9068981981445, 3801.9422942128344, 3868.1269628948157, 3828.100119668622, 3870.749968986371, 330.7947492434702, 711.1578200229296, 455.90854694565076], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 121, 212, 166], "mean_return": 2849.8798934628912, "std_return": 1541.6561892916482, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [1205.846027918088, 3480.4592019988972, 2728.588675849481, 1394.4388390706217, 3679.34654951532, 3845.251467929476, 1745.7769786147185, 3721.7768830181662, 3772.8146380081125, 2454.279226823912], "lengths": [339, 951, 717, 410, 1000, 1000, 488, 1000, 998, 659], "mean_return": 2802.857848874679, "std_return": 993.8673278051065, "capped_episodes": 0}, "advanced_pi": {"returns": [690.5678220124015, 3639.5174524508466, 2329.551648868537, 3217.8006701657637, 882.606909740127, 1816.097897701147, 3752.5980275260686, 320.3233783085762, 1777.0291560599114, 3564.5143591031724], "lengths": [223, 1000, 641, 861, 262, 506, 1000, 152, 505, 1000], "mean_return": 2199.0607321936554, "std_return": 1235.7484774085895, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [3773.146459045085, 3907.284097379922, 3806.4968329740277, 3785.738084991622, 3602.0207643074623, 3786.0348469039477, 3834.445140344726, 421.09542006828457, 3978.4609223528446, 3756.1952409782753], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 176, 1000, 1000], "mean_return": 3465.0917809346197, "std_return": 1018.9299307733904, "capped_episodes": 0}, "advanced_pi": {"returns": [376.0802633392355, 440.81195821448676, 3659.6630434164476, 404.95858778589303, 3851.143665696484, 3813.044425761198, 3962.148091640206, 3807.8176327628908, 3706.7931671919137, 435.29367799103744], "lengths": [168, 183, 926, 134, 1000, 1000, 1000, 1000, 1000, 181], "mean_return": 2445.7754513799796, "std_return": 1660.5181460010876, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [2086.8863542487334, 3839.7589762756133, 1149.2567417408864, 347.6964024119125, 2678.1389543479913, 1331.5566420920577, 2365.5684862750218, 3842.362214385976, 365.6513325956727, 3390.515314577487], "lengths": [563, 1000, 405, 182, 717, 362, 631, 1000, 156, 851], "mean_return": 2139.739141895135, "std_return": 1252.6020732719621, "capped_episodes": 0}, "advanced_pi": {"returns": [742.6743251011045, 3897.959047846979, 1090.7566489300225, 3661.378178543914, 3337.402097661992, 2038.9221324983525, 2628.8363720809525, 1629.915128861869, 2689.7972716851423, 3643.0530955240188], "lengths": [284, 963, 299, 902, 869, 569, 662, 482, 656, 944], "mean_return": 2536.069429873435, "std_return": 1067.4415223273002, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [2097.1872946321582, 2153.7743783352557, 3792.179643013922, 3988.0224726874794, 1243.0932129780203, 3862.6829504556226, 2626.674463356528, 3992.328659613727, 2726.094700077798, 2687.4851153536238], "lengths": [549, 586, 1000, 1000, 358, 1000, 655, 1000, 684, 729], "mean_return": 2916.952289050413, "std_return": 905.188238814425, "capped_episodes": 0}, "advanced_pi": {"returns": [3885.444304114148, 3940.9188750162602, 3397.2796478519126, 3942.850154679817, 4034.363628632659, 3981.9284446720503, 2308.8768639653185, 3923.299446073638, 3998.1264088474522, 3174.701462393691], "lengths": [1000, 1000, 844, 1000, 1000, 1000, 622, 1000, 1000, 837], "mean_return": 3658.7789236246945, "std_return": 526.0458485420954, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.1/seed_21/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 21,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46280.61184334755,
  "final_evaluation": {
    "pi": {
      "returns": [
        2097.1872946321582,
        2153.7743783352557,
        3792.179643013922,
        3988.0224726874794,
        1243.0932129780203,
        3862.6829504556226,
        2626.674463356528,
        3992.328659613727,
        2726.094700077798,
        2687.4851153536238
      ],
      "lengths": [
        549,
        586,
        1000,
        1000,
        358,
        1000,
        655,
        1000,
        684,
        729
      ],
      "mean_return": 2916.952289050413,
      "std_return": 905.188238814425,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        3885.444304114148,
        3940.9188750162602,
        3397.2796478519126,
        3942.850154679817,
        4034.363628632659,
        3981.9284446720503,
        2308.8768639653185,
        3923.299446073638,
        3998.1264088474522,
        3174.701462393691
      ],
      "lengths": [
        1000,
        1000,
        844,
        1000,
        1000,
        1000,
        622,
        1000,
        1000,
        837
      ],
      "mean_return": 3658.7789236246945,
      "std_return": 526.0458485420954,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.1/seed_22/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}, "advanced_pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [563.487613351557, 665.2796658291937, 1670.865426668241, 1218.2488899703467, 296.21207652609434, 395.97212746122705, 333.2015842220649, 958.4663717558434, 241.63124074328755, 1261.5960059134154], "lengths": [306, 337, 855, 549, 539, 214, 223, 591, 157, 585], "mean_return": 760.4961002441272, "std_return": 466.553374375452, "capped_episodes": 0}, "advanced_pi": {"returns": [379.31378563632603, 342.20440483827656, 604.3063177046547, 433.91802460677656, 349.0250366496709, 362.4778324827377, 714.0534594139714, 506.48199878675354, 858.7923033529717, 490.5400855801071], "lengths": [215, 219, 329, 251, 310, 224, 580, 325, 457, 264], "mean_return": 504.1113249052246, "std_return": 164.59960828899042, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [1518.1795917812797, 241.1057985444415, 528.9015016886365, 645.3162128351045, 806.9327650136235, 444.18901413453153, 1498.6975618403228, 760.1866068249464, 1038.9583880274993, 623.9866725249774], "lengths": [517, 114, 207, 251, 276, 184, 513, 318, 347, 266], "mean_return": 810.6454113215364, "std_return": 403.5997508914767, "capped_episodes": 0}, "advanced_pi": {"returns": [222.42907384175612, 240.97627241881662, 206.38616564347123, 201.52289649994157, 227.8923453264529, 236.98969558755695, 220.51908081361873, 709.5477036112302, 237.71459515848332, 233.2125683280538], "lengths": [101, 104, 96, 95, 92, 101, 99, 280, 100, 103], "mean_return": 273.7190397229382, "std_return": 145.81215080599154, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [3331.5476480258785, 2672.681369071825, 111.06252382018334, 1609.2871261496966, 3213.4283443447425, 93.97811926410122, 384.3241890823879, 3388.9830469437184, 3388.671335790592, 3403.0819983434326], "lengths": [1000, 803, 86, 580, 1000, 68, 208, 1000, 1000, 1000], "mean_return": 2159.7045700836557, "std_return": 1386.8403788907676, "capped_episodes": 0}, "advanced_pi": {"returns": [3557.8114727611132, 2526.168745056243, 687.6571021969046, 3308.7280755105617, 3574.002181769657, 3575.3042332550817, 2531.6194172739742, 3777.6049597690167, 3474.834853488338, 3766.950855827381], "lengths": [1000, 761, 341, 1000, 1000, 1000, 664, 1000, 1000, 1000], "mean_return": 3078.0681896908272, "std_return": 906.3747039204962, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [3054.103781696222, 1798.8489042983383, 183.8688802692459, 44.56710557644629, 2321.394857353586, 3593.544461514209, 1549.9960601793016, 3091.340568706253, 51.009442705875266, 2364.5609105208446], "lengths": [881, 546, 97, 108, 777, 1000, 444, 786, 126, 595], "mean_return": 1805.3234972820323, "std_return": 1259.4575191425497, "capped_episodes": 0}, "advanced_pi": {"returns": [2972.343783947732, 3438.2337541086395, 2499.840631867745, 230.79183315383352, 241.67060110246928, 229.553078923424, 163.10395084378305, 2235.985665705244, 2947.0164452065783, 3701.676939914667], "lengths": [822, 950, 654, 136, 156, 126, 100, 570, 806, 1000], "mean_return": 1866.0216684774118, "std_return": 1402.2492819714537, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [4558.672973554544, 1260.17490848889, 3316.44859833351, 2326.2299657642657, 228.357910710529, 188.04954251454942, 4298.468374144636, 4590.058730166932, 4409.107094762805, 4355.441463430118], "lengths": [1000, 376, 774, 562, 96, 101, 1000, 1000, 1000, 1000], "mean_return": 2953.1009561870774, "std_return": 1720.8933684182903, "capped_episodes": 0}, "advanced_pi": {"returns": [4377.8510637162235, 205.15605261191067, 4498.852712046982, 4384.543797654912, 954.936295818345, 609.9370843969057, 4342.491869118034, 170.99665954615975, 560.8206111123958, 4264.085553952749], "lengths": [1000, 90, 1000, 975, 264, 239, 1000, 110, 206, 1000], "mean_return": 2436.9671699974615, "std_return": 1948.0971880273294, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [2166.1742810468413, 3759.9566523997014, 2087.4443506095467, 1097.951071445497, 2297.0027243981394, 323.3492102518429, 4119.914660061663, 3041.092337816348, 2528.740408472841, 2973.9760637242275], "lengths": [616, 909, 601, 399, 627, 217, 1000, 824, 667, 747], "mean_return": 2439.560176022665, "std_return": 1082.5776791364008, "capped_episodes": 0}, "advanced_pi": {"returns": [179.00065004902007, 1137.106937229789, 3076.8513039630975, 3835.158382521776, 2502.2357462594177, 3854.3420636018036, 3580.582963849847, 190.27269511301384, 4066.6060935361315, 2083.4596475526077], "lengths": [144, 386, 789, 979, 644, 1000, 1000, 159, 1000, 596], "mean_return": 2450.5616483676504, "std_return": 1424.780229236354, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [3734.149134332226, 3047.969042022055, 3811.067135458747, 2774.3089589465335, 209.00404471578273, 903.8242323444676, 918.3993322419063, 4101.925537287835, 175.45284736566234, 3974.4554117635885], "lengths": [1000, 832, 1000, 707, 134, 323, 295, 1000, 134, 1000], "mean_return": 2365.0555676478803, "std_return": 1545.2197407146987, "capped_episodes": 0}, "advanced_pi": {"returns": [202.8467313279958, 3282.1244682741617, 3663.719512771923, 1413.3750699668326, 3926.511357722902, 4017.4706310096, 491.66044501034725, 4272.607057719481, 1179.159216827418, 3808.779255363743], "lengths": [124, 834, 1000, 439, 1000, 1000, 233, 1000, 385, 893], "mean_return": 2625.8253745994407, "std_return": 1524.337470849317, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [3345.920892608537, 1706.9225127056377, 3578.8423887429244, 1423.842281389102, 4550.521507994013, 1475.1004508502165, 2583.2648044116495, 4431.720596606287, 4486.428906450264, 1329.0705188961865], "lengths": [750, 475, 867, 360, 1000, 368, 606, 1000, 1000, 368], "mean_return": 2891.1634860654817, "std_return": 1282.4582779127543, "capped_episodes": 0}, "advanced_pi": {"returns": [4620.0799785462095, 4476.928258649051, 1804.1339838902534, 4510.492207820651, 2021.0202491303467, 1741.57453728675, 2234.8480999168046, 4596.883340233446, 4725.592007436073, 4382.15242467645], "lengths": [1000, 1000, 444, 1000, 509, 440, 567, 1000, 1000, 1000], "mean_return": 3511.3705087586036, "std_return": 1283.2849806522065, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4246.204669506592, 4234.558660853634, 210.60192395838715, 1020.6364456431851, 142.00783464466986, 1477.4841301377141, 181.32441141392678, 1786.7870562259595, 2643.1747208400066, 144.40719916059012], "lengths": [1000, 1000, 108, 390, 89, 386, 85, 495, 665, 79], "mean_return": 1608.7187052384666, "std_return": 1536.3551834356701, "capped_episodes": 0}, "advanced_pi": {"returns": [189.22876710692597, 4114.523542899513, 151.80764758237814, 146.03530627127998, 4246.044924810285, 4331.739368316666, 164.8564093294731, 158.48684384050273, 86.91957237328945, 235.28259127187974], "lengths": [105, 938, 82, 94, 1000, 1000, 98, 76, 92, 114], "mean_return": 1382.4924973802194, "std_return": 1865.6017906967122, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [2278.302311162074, 4588.846682478466, 4449.516190292982, 1148.797645931941, 1453.7687504885057, 3199.5045253755125, 1419.5734033997417, 1855.0073830771782, 1327.8914177935508, 214.32395795999528], "lengths": [576, 1000, 1000, 328, 441, 799, 386, 482, 361, 144], "mean_return": 2193.5532267959943, "std_return": 1373.5025398796492, "capped_episodes": 0}, "advanced_pi": {"returns": [4427.161368861659, 126.52234433299093, 1936.2017176204893, 2477.131115933235, 1672.3922431335043, 4202.470502048003, 1073.5333323685722, 3982.8452194101746, 4377.99170697647, 4490.920391467732], "lengths": [1000, 85, 511, 628, 448, 932, 304, 954, 1000, 1000], "mean_return": 2876.716994215283, "std_return": 1534.7369820312726, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.1/seed_22/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 22,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 45843.35035729408,
  "final_evaluation": {
    "pi": {
      "returns": [
        2278.302311162074,
        4588.846682478466,
        4449.516190292982,
        1148.797645931941,
        1453.7687504885057,
        3199.5045253755125,
        1419.5734033997417,
        1855.0073830771782,
        1327.8914177935508,
        214.32395795999528
      ],
      "lengths": [
        576,
        1000,
        1000,
        328,
        441,
        799,
        386,
        482,
        361,
        144
      ],
      "mean_return": 2193.5532267959943,
      "std_return": 1373.5025398796492,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4427.161368861659,
        126.52234433299093,
        1936.2017176204893,
        2477.131115933235,
        1672.3922431335043,
        4202.470502048003,
        1073.5333323685722,
        3982.8452194101746,
        4377.99170697647,
        4490.920391467732
      ],
      "lengths": [
        1000,
        85,
        511,
        628,
        448,
        932,
        304,
        954,
        1000,
        1000
      ],
      "mean_return": 2876.716994215283,
      "std_return": 1534.7369820312726,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.1/seed_23/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [614.7659112845379, 502.22454458508656, 515.1341695703888, 841.5493405361169, 567.3979366324664, 507.8645584029537, 1392.4807742756884, 428.7530474926838, 533.1769069596093, 417.4073800914099], "lengths": [468, 344, 320, 640, 385, 341, 1000, 279, 363, 271], "mean_return": 632.0754569830942, "std_return": 277.4430638133097, "capped_episodes": 0}, "advanced_pi": {"returns": [834.6510799949511, 359.5827502977092, 1173.1850981045004, 534.5830657680366, 426.51400409018635, 986.6006692338046, 633.951722024202, 846.4636266612252, 835.9095336686303, 176.60348418262012], "lengths": [582, 377, 1000, 398, 489, 737, 511, 620, 653, 282], "mean_return": 680.8045034025865, "std_return": 292.70477655403994, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [983.033424799767, 811.3009259150977, 937.8458279727328, 1012.529863249368, 1412.9839132879174, 948.9064675208726, 2235.392517641099, 1050.2774292536485, 633.0858010146472, 772.5864648119802], "lengths": [771, 348, 405, 466, 623, 522, 909, 475, 300, 362], "mean_return": 1079.794263546713, "std_return": 431.7957617316185, "capped_episodes": 0}, "advanced_pi": {"returns": [1996.2190324200901, 1733.555291204504, 2008.231802088522, 1441.2435984776616, 372.0245618160054, 319.8397209008308, 544.7190517769858, 632.6813105721244, 973.9346002818248, 899.6030525072915], "lengths": [876, 616, 680, 547, 227, 207, 265, 342, 387, 473], "mean_return": 1092.205202204584, "std_return": 621.8278606163661, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [2191.3268718428008, 496.2836034595589, 166.6568210811071, 1902.1722669000692, 1866.72029630919, 1072.2881958637647, 1180.95139885622, 329.71888031824477, 1914.7679650831249, 1621.2847032649165], "lengths": [865, 298, 124, 736, 622, 460, 524, 243, 678, 669], "mean_return": 1274.2171002978998, "std_return": 699.3325640690191, "capped_episodes": 0}, "advanced_pi": {"returns": [1159.761765812089, 2790.3319753768515, 1157.1897433645859, 2693.3068311490288, 985.6640306954923, 1335.199721325972, 1854.4637702533305, 1672.0545902579197, 1155.3205161553306, 1773.2916660793167], "lengths": [378, 962, 389, 972, 401, 513, 674, 709, 420, 701], "mean_return": 1657.6584610469915, "std_return": 609.4339236998429, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [3263.0233663454555, 3417.3409251986977, 2385.6231706242083, 3488.0627586601313, 3419.077224161019, 233.44337953670836, 3098.1728004841134, 3062.772776576344, 3082.8886486584943, 463.50769653010633], "lengths": [1000, 1000, 799, 1000, 1000, 113, 850, 965, 831, 261], "mean_return": 2591.3912746775277, "std_return": 1160.7373211786482, "capped_episodes": 0}, "advanced_pi": {"returns": [2921.8505847308265, 3621.4540082461067, 878.6889928055402, 3429.078018812638, 3433.80859054362, 3031.592657955898, 2328.545166836239, 1092.1528235802894, 3571.336933340115, 3260.240630554846], "lengths": [1000, 1000, 332, 1000, 1000, 919, 681, 369, 1000, 1000], "mean_return": 2756.874840740612, "std_return": 957.0451310311055, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [1621.8197939804038, 3669.1786337124336, 3607.7419687513157, 1764.4349623585242, 33.538223967750476, 2991.563188749747, 3635.909848567107, 3687.436296626023, 1724.9680646041145, 3477.1912946417283], "lengths": [489, 1000, 1000, 536, 47, 810, 1000, 1000, 521, 1000], "mean_return": 2621.378227595915, "std_return": 1197.4949743255836, "capped_episodes": 0}, "advanced_pi": {"returns": [3388.7125137873954, 3678.7207207488736, 1363.7189958954389, 3846.357835644683, 3640.4369916175237, 32.66772812164247, 3623.9605093341647, 92.46326021049211, 2016.8085453385534, 1109.975330170264], "lengths": [928, 959, 413, 1000, 1000, 77, 1000, 103, 606, 382], "mean_return": 2279.382243086903, "std_return": 1463.2078622395475, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [153.74997432143306, 1033.6579180943904, 158.84014639943058, 2105.5231203258445, 4268.985628729101, 4218.389486051604, 2114.801683760986, 3252.1548731696207, 4208.799237460857, 4192.618236867975], "lengths": [93, 350, 94, 569, 1000, 1000, 574, 818, 1000, 1000], "mean_return": 2570.7520305181242, "std_return": 1606.9495903998327, "capped_episodes": 0}, "advanced_pi": {"returns": [4106.4992567169875, 3930.055249355292, 4049.6880550499127, 3455.5647413195375, 4314.930743502871, 4104.431369892434, 4141.718523521541, 1751.314836524101, 2704.13556218516, 1706.045533070364], "lengths": [1000, 943, 1000, 821, 1000, 1000, 1000, 457, 676, 484], "mean_return": 3426.4383871138207, "std_return": 956.746147202768, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4288.107621517909, 4255.272015157217, 4309.515498732144, 3298.0632532531245, 4299.318677386884, 4315.84855810972, 4261.653690761246, 4317.181234517586, 3978.7741808392007, 76.22798926855262], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 171], "mean_return": 3739.9962719543582, "std_return": 1257.5977638745253, "capped_episodes": 0}, "advanced_pi": {"returns": [4458.811891310343, 1746.0350101341255, 4178.859828479442, 4418.504065671872, 255.4710547908161, 154.87349994834398, 1183.3931084433177, 4387.028832365814, 4412.628616204722, 4294.180634967024], "lengths": [1000, 490, 1000, 1000, 98, 163, 319, 1000, 1000, 1000], "mean_return": 2948.9786542315824, "std_return": 1777.5800816903982, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4575.726887781768, 4541.619555445572, 4508.378997843895, 4649.809209063209, 4547.333865014899, 4529.747848866702, 4623.913947230684, 4641.428651266999, 4545.677705442868, 4588.152504452559], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4575.178917240916, "std_return": 46.69104357493776, "capped_episodes": 0}, "advanced_pi": {"returns": [4522.6850387293825, 4622.139506230597, 4544.845278349095, 4637.778572324035, 4546.321939480752, 4616.286915772842, 4533.956994604326, 4603.141299430733, 4553.322274577707, 4579.4997842947405], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4575.997760379421, "std_return": 39.10647360281085, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4308.0784537267455, 4085.278375726102, 3985.2093846853513, 4198.516382659434, 59.71684658346175, 4204.430128197998, 59.45496774804471, 3962.311999844409, 1913.3818639401325, 4019.7751113000627], "lengths": [1000, 1000, 1000, 1000, 51, 1000, 51, 1000, 547, 1000], "mean_return": 3079.6153514411744, "std_return": 1646.8769863657271, "capped_episodes": 0}, "advanced_pi": {"returns": [4088.5215921337717, 4136.772398037883, 4169.970278649724, 4039.536407532367, 56.96611404056619, 4075.10676363167, 57.67869407969812, 4001.6833074284946, 3732.0084248091134, 3772.27819536728], "lengths": [1000, 1000, 1000, 1000, 52, 1000, 52, 1000, 1000, 1000], "mean_return": 3213.0522175710566, "std_return": 1583.756980431927, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [365.4743192996288, 1336.209888868804, 4043.400623532262, 163.33824857189828, 4023.075723912387, 166.19001518444082, 157.99109284745683, 2453.249441956722, 935.2682185950916, 3779.2498480354707], "lengths": [237, 460, 1000, 98, 1000, 146, 130, 647, 1000, 1000], "mean_return": 1742.3447420804162, "std_return": 1592.1919417709555, "capped_episodes": 0}, "advanced_pi": {"returns": [367.107128196541, 2787.586007445376, 1535.3440760924584, 937.2617463396365, 4388.3999569209445, 4383.967979590623, 4112.733508670263, 4161.3474586243865, 4511.906616476502, 4134.6145661003875], "lengths": [280, 810, 473, 706, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3132.026904445712, "std_return": 1523.3573790360663, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.1/seed_23/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 23,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46255.28189063072,
  "final_evaluation": {
    "pi": {
      "returns": [
        365.4743192996288,
        1336.209888868804,
        4043.400623532262,
        163.33824857189828,
        4023.075723912387,
        166.19001518444082,
        157.99109284745683,
        2453.249441956722,
        935.2682185950916,
        3779.2498480354707
      ],
      "lengths": [
        237,
        460,
        1000,
        98,
        1000,
        146,
        130,
        647,
        1000,
        1000
      ],
      "mean_return": 1742.3447420804162,
      "std_return": 1592.1919417709555,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        367.107128196541,
        2787.586007445376,
        1535.3440760924584,
        937.2617463396365,
        4388.3999569209445,
        4383.967979590623,
        4112.733508670263,
        4161.3474586243865,
        4511.906616476502,
        4134.6145661003875
      ],
      "lengths": [
        280,
        810,
        473,
        706,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 3132.026904445712,
      "std_return": 1523.3573790360663,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.1/seed_24/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171263472605, -5.801676890186745, -5.617792592736144, -6.185085880348998, -5.854288277835275, -6.1994962736907375, -5.98137408240085, -5.778548885402516, -5.9047443461437314, -6.511429390042388], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860788225999, "std_return": 0.27746895547960587, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.544171263472605, -5.801676890186745, -5.617792592736144, -6.185085880348998, -5.854288277835275, -6.1994962736907375, -5.98137408240085, -5.778548885402516, -5.9047443461437314, -6.511429390042388], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860788225999, "std_return": 0.27746895547960587, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [518.5895840251565, 487.4764629900416, 350.7054380949674, 398.85552287320473, 531.8092563649845, 547.874088556776, 621.1322538167017, 336.22495122798716, 936.9235976064504, 796.3428492250408], "lengths": [238, 351, 265, 240, 658, 274, 286, 216, 458, 322], "mean_return": 552.593400478131, "std_return": 181.3508164953797, "capped_episodes": 0}, "advanced_pi": {"returns": [646.4155802809257, 72.20916102172811, 668.0430185518178, 532.4345570261402, 765.5709448261815, 688.8788225838804, 557.3278427794633, 334.0323695687957, 543.3460842150984, 975.7096931359085], "lengths": [297, 196, 311, 293, 325, 288, 239, 290, 239, 447], "mean_return": 578.3968073989938, "std_return": 231.83741155347536, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [852.8154533383118, 546.9554071595826, 839.6910575490544, 596.7269253311341, 612.6025913832168, 677.7623565964614, 674.4372461144608, 277.18873146700366, 676.1821968754833, 511.48784488069657], "lengths": [352, 284, 409, 246, 252, 272, 256, 152, 255, 213], "mean_return": 626.5849810695406, "std_return": 157.0720353904503, "capped_episodes": 0}, "advanced_pi": {"returns": [708.6849927275846, 313.3115742641756, 388.55880193319956, 744.5811738250161, 678.6247524659043, 639.2715521244551, 570.5889799535553, 736.6751595167617, 630.459599112317, 704.0440522273944], "lengths": [340, 136, 244, 282, 366, 273, 432, 301, 276, 299], "mean_return": 611.4800638150364, "std_return": 140.46993426542343, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [2233.2838985798962, 1041.1625321294482, 1488.2690257299896, 957.389878374326, 639.688873496738, 1209.9496629557443, 2431.9534005567134, 969.8198854154408, 1854.2847517415992, 1100.5698390231316], "lengths": [819, 377, 485, 330, 240, 377, 906, 315, 562, 367], "mean_return": 1392.6371748003028, "std_return": 564.4898016144549, "capped_episodes": 0}, "advanced_pi": {"returns": [516.4257073041694, 1112.300171067488, 1109.8027889479345, 2526.926722801273, 405.19956447622934, 1586.2157719470715, 2193.359449674955, 1007.6112142978611, 1305.7670491493855, 1161.976190920199], "lengths": [175, 372, 403, 939, 158, 553, 789, 371, 474, 402], "mean_return": 1292.5584630586568, "std_return": 630.5111991100487, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [648.7323247619361, 935.5230038851716, 3855.075155188893, 264.40224563158824, 645.9535079013347, 1525.4213046241055, 1324.9304061152864, 2640.2680454934684, 427.3194302479995, 303.7428106157674], "lengths": [191, 248, 1000, 102, 193, 386, 318, 651, 136, 123], "mean_return": 1257.136823446555, "std_return": 1103.1375075451026, "capped_episodes": 0}, "advanced_pi": {"returns": [1294.6900372829662, 419.6675517532111, 2148.352404223038, 1082.013815671874, 3968.1344558898377, 4022.1721297695917, 1274.7278150450027, 3307.1000261708796, 3182.3620959821546, 3688.1935824236307], "lengths": [323, 136, 503, 258, 1000, 1000, 309, 789, 740, 813], "mean_return": 2438.741391421219, "std_return": 1279.8406562067803, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [4265.022226591649, 4248.582967139967, 4170.065856633671, 4069.457204225623, 4186.797151913662, 1839.6389192730041, 3866.5678782340237, 4424.451434634734, 4298.604408928734, 4381.601189833166], "lengths": [1000, 1000, 1000, 1000, 1000, 481, 899, 1000, 1000, 1000], "mean_return": 3975.078923740823, "std_return": 727.6239934341859, "capped_episodes": 0}, "advanced_pi": {"returns": [3931.9409732506247, 4240.93235766152, 2506.4813086315135, 3928.322988351448, 2886.081525886129, 3828.979877682467, 4286.298159988173, 4065.544855267339, 3880.1399825861204, 911.4405985637322], "lengths": [926, 1000, 638, 1000, 762, 1000, 972, 1000, 1000, 305], "mean_return": 3446.6162627869076, "std_return": 1007.2721139337739, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [46.7386718670127, 56.81772644704491, 49.003136686002385, 56.865321089958485, 52.83480642401917, 51.636416027953516, 50.49730862430187, 50.89030524132906, 49.72215915917549, 213.21345944213024], "lengths": [73, 74, 75, 78, 74, 77, 73, 77, 74, 117], "mean_return": 67.82193110089278, "std_return": 48.55872344528072, "capped_episodes": 0}, "advanced_pi": {"returns": [4053.1678955112598, 52.67682657715079, 52.74572482451717, 2988.328330107662, 48.22199403889229, 2388.8063693064178, 48.0396991716115, 49.100911897746485, 3034.856307811373, 54.752716994587836], "lengths": [1000, 73, 73, 730, 74, 626, 75, 74, 713, 78], "mean_return": 1277.0696776241218, "std_return": 1548.5978869376452, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4823.485802196418, 4809.410933660724, 4834.042553205285, 4825.28806904543, 4842.387188724642, 1990.9893714112798, 4778.268494984787, 4788.260298678681, 4890.533985107094, 4831.656051537874], "lengths": [1000, 1000, 1000, 1000, 1000, 453, 1000, 1000, 1000, 1000], "mean_return": 4541.432274855222, "std_return": 850.6475073627477, "capped_episodes": 0}, "advanced_pi": {"returns": [828.5395301630981, 2329.8805905064655, 2863.6945164348426, 209.85020922579156, 4818.891798373738, 214.34748885316836, 4779.861534604097, 2229.6019554126196, 206.31726315209497, 4741.608571063517], "lengths": [219, 509, 622, 82, 1000, 83, 1000, 486, 80, 1000], "mean_return": 2322.259345778943, "std_return": 1845.0475022744756, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [2778.877178854722, 2802.4302583883887, 813.4838210197548, 4311.788466962898, 681.7098900013835, 532.0488167224023, 690.4664232382514, 2466.954255540294, 639.6962937229937, 738.8349356429361], "lengths": [1000, 1000, 672, 1000, 583, 430, 613, 1000, 566, 569], "mean_return": 1645.6290340094026, "std_return": 1265.448543869603, "capped_episodes": 0}, "advanced_pi": {"returns": [2443.4293161089113, 2189.0146991732577, 2330.0190587119605, 898.6738023888519, 2332.280093310388, 649.5133195364133, 2126.798266012299, 823.8590262205946, 1955.3367182904146, 659.1785716203096], "lengths": [1000, 1000, 1000, 611, 1000, 581, 1000, 675, 1000, 575], "mean_return": 1640.81028713734, "std_return": 734.6715065799249, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [3529.0841738123354, 158.32170404611193, 320.54347377318095, 3292.4231962726426, 154.95118978874217, 159.32780279996348, 167.90336436312765, 160.09957006776452, 436.6320602585295, 158.965682432526], "lengths": [798, 85, 168, 685, 84, 89, 87, 84, 230, 83], "mean_return": 853.8252217614925, "std_return": 1282.6246790427851, "capped_episodes": 0}, "advanced_pi": {"returns": [157.6352336042169, 3650.7072328874274, 4959.442674164012, 5058.505327798654, 4919.455465510088, 4939.422352144412, 4721.255471451291, 4987.114499114009, 4698.350755818679, 3033.9690810418615], "lengths": [86, 792, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 663], "mean_return": 4112.585809353464, "std_return": 1464.3567624477419, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [4764.327152800022, 4896.531377478001, 4601.464795970375, 4376.738823521838, 4412.814077824749, 4677.600539968878, 348.36731398104797, 4170.791217755968, 4452.25237788025, 4893.495218120625], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 155, 1000, 1000, 1000], "mean_return": 4159.438289530176, "std_return": 1289.7079380212772, "capped_episodes": 0}, "advanced_pi": {"returns": [4512.043254542576, 4542.279525328847, 4375.512624527867, 4638.827548691393, 320.17285603600834, 4663.893340042762, 4772.927540895686, 283.67056654191816, 286.21568830461354, 4781.977310960897], "lengths": [1000, 1000, 1000, 1000, 114, 1000, 1000, 108, 111, 1000], "mean_return": 3317.7520255872564, "std_return": 1981.0307621760705, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.1/seed_24/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 24,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46163.58965587616,
  "final_evaluation": {
    "pi": {
      "returns": [
        4764.327152800022,
        4896.531377478001,
        4601.464795970375,
        4376.738823521838,
        4412.814077824749,
        4677.600539968878,
        348.36731398104797,
        4170.791217755968,
        4452.25237788025,
        4893.495218120625
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        155,
        1000,
        1000,
        1000
      ],
      "mean_return": 4159.438289530176,
      "std_return": 1289.7079380212772,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4512.043254542576,
        4542.279525328847,
        4375.512624527867,
        4638.827548691393,
        320.17285603600834,
        4663.893340042762,
        4772.927540895686,
        283.67056654191816,
        286.21568830461354,
        4781.977310960897
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        114,
        1000,
        1000,
        108,
        111,
        1000
      ],
      "mean_return": 3317.7520255872564,
      "std_return": 1981.0307621760705,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.1/seed_25/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [340.3605875345094, 324.77429044359974, 334.9034220160811, 301.74317423923117, 349.93723556775836, 301.26352516225205, 302.7261292779435, 293.78287350296955, 299.50801174285533, 378.6436067691912], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.76428562563916, "std_return": 26.473326935496257, "capped_episodes": 0}, "advanced_pi": {"returns": [340.3605875345094, 324.77429044359974, 334.9034220160811, 301.74317423923117, 349.93723556775836, 301.26352516225205, 302.7261292779435, 293.78287350296955, 299.50801174285533, 378.6436067691912], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.76428562563916, "std_return": 26.473326935496257, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [214.8520864631146, 662.1075416667125, 179.41871393889787, 174.50948587341665, 193.73636678554146, 245.80794441947668, 267.3950091572541, 263.60886252550284, 461.83851420039923, 455.5139622453231], "lengths": [121, 233, 105, 101, 100, 125, 128, 127, 195, 186], "mean_return": 311.8788487275639, "std_return": 153.04937771939169, "capped_episodes": 0}, "advanced_pi": {"returns": [142.7077059159619, 373.9622269650904, 188.8850724663505, 334.75655366972825, 219.4894815415006, 121.53059447245982, 167.23744837302306, 324.8875473107393, 170.13864476517878, 272.36001923206703], "lengths": [97, 158, 97, 162, 112, 134, 111, 146, 103, 156], "mean_return": 231.59552947120997, "std_return": 84.3685981833022, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [367.85163316008374, 1055.3962444895749, 408.75207299373267, 603.4276321016085, 1148.686741990199, 368.17818306812245, 402.5833356679382, 759.8855061587394, 710.8413885003395, 792.405414916654], "lengths": [130, 266, 141, 172, 298, 130, 138, 206, 196, 228], "mean_return": 661.8008153046992, "std_return": 269.8728555107748, "capped_episodes": 0}, "advanced_pi": {"returns": [1616.4562233258748, 1493.1849259690102, 411.4626437567125, 1381.5931745378832, 364.9476042230771, 1148.5901071631984, 657.789146440522, 2114.619109301876, 340.2157195223056, 1097.6774735913634], "lengths": [546, 401, 144, 613, 130, 327, 208, 696, 126, 423], "mean_return": 1062.6536127831826, "std_return": 574.9517582490205, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [186.63891654838255, 196.8622710696023, 2028.2417115032613, 188.20493896516138, 3320.7389126222656, 197.14893879582283, 201.30702391202863, 190.12104697061966, 190.63760078448337, 197.82173331233597], "lengths": [75, 78, 542, 76, 865, 78, 80, 77, 77, 79], "mean_return": 689.7723094483964, "std_return": 1033.5974691681943, "capped_episodes": 0}, "advanced_pi": {"returns": [180.91303744973925, 183.59502250810283, 206.50161237263967, 179.98398335521537, 198.45902798743765, 183.78683885269055, 192.08440347912804, 182.41661103190353, 183.87261601689923, 178.92481996287583], "lengths": [73, 75, 81, 74, 81, 75, 76, 75, 74, 73], "mean_return": 187.0537973016632, "std_return": 8.61182223087047, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [853.6956217175059, 1370.841728355376, 738.2962778067765, 2557.521882122327, 2106.162218469075, 1600.4095139639956, 780.8878773876314, 2554.6242971396596, 1487.8412378210887, 3366.178127200319], "lengths": [241, 368, 207, 653, 510, 430, 220, 612, 396, 814], "mean_return": 1741.6458781983754, "std_return": 838.9664470124598, "capped_episodes": 0}, "advanced_pi": {"returns": [1957.2386448570696, 3323.4157651096257, 720.2861700171252, 2883.903989601435, 1593.3773511396532, 2103.0507344359994, 418.18270794642046, 2991.514452584677, 824.8672032909939, 1381.200260156718], "lengths": [467, 803, 203, 691, 453, 506, 158, 716, 254, 383], "mean_return": 1819.7037279139718, "std_return": 962.922769931483, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [802.741677718853, 845.1018637614231, 1960.7273678965933, 1714.9032463011151, 192.43535980740617, 308.5910936602144, 566.8818959661575, 4265.927918003806, 1839.6625263855224, 946.4133946185137], "lengths": [232, 240, 489, 430, 85, 115, 184, 1000, 437, 263], "mean_return": 1344.3386344119604, "std_return": 1140.3194779453763, "capped_episodes": 0}, "advanced_pi": {"returns": [207.41303353980618, 1328.487573465532, 1837.1844100263982, 1844.078940631069, 1599.5668815925717, 1451.9404434523813, 577.6965719434193, 1558.965744576246, 2586.1750022288365, 1260.36199605565], "lengths": [97, 341, 475, 442, 427, 391, 186, 371, 631, 314], "mean_return": 1425.187059751191, "std_return": 630.8611437953408, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [616.9079968634503, 1420.5810905547353, 2374.255480218033, 2594.3213361841463, 4091.705812712634, 4005.5384127808693, 1470.2823845288856, 1213.298961133802, 762.1691056057026, 3364.8920528995423], "lengths": [197, 311, 707, 596, 1000, 994, 352, 331, 334, 814], "mean_return": 2191.39526334818, "std_return": 1227.5058352819779, "capped_episodes": 0}, "advanced_pi": {"returns": [4102.549458233597, 1526.0116506981049, 426.204214149282, 4142.7493689442845, 1341.012974108601, 3087.6593357766706, 596.1080104118324, 1692.417575694895, 2405.8188462124313, 4284.944696921462], "lengths": [1000, 376, 138, 1000, 364, 738, 196, 430, 588, 1000], "mean_return": 2360.5476131151163, "std_return": 1395.7825404099356, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4589.3034424472935, 3947.701921763939, 4385.9482373079445, 1330.5149783117258, 967.971059795144, 316.08935374564794, 963.6769745646444, 1517.3563171291037, 1510.0417297004788, 4266.9015961591285], "lengths": [1000, 872, 986, 346, 267, 110, 269, 358, 356, 1000], "mean_return": 2379.550561092505, "std_return": 1605.7664550982909, "capped_episodes": 0}, "advanced_pi": {"returns": [2599.5109200944685, 956.4318186133438, 385.29257058259435, 2832.5364142075996, 662.0540520192399, 4503.312284662149, 1347.8237750822943, 2062.961699889259, 1029.6962309882817, 3032.404174833027], "lengths": [601, 238, 123, 649, 186, 1000, 320, 498, 255, 648], "mean_return": 1941.2023940972256, "std_return": 1233.1906103333754, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [2248.371368985214, 853.3275916806607, 2554.1049151915504, 2144.1733526989574, 4615.297956188458, 1735.6954806746999, 3170.070684612505, 559.3167649469982, 1366.4659959153694, 575.9653045250534], "lengths": [542, 256, 613, 521, 1000, 464, 791, 202, 364, 204], "mean_return": 1982.2789415419466, "std_return": 1203.5255635029614, "capped_episodes": 0}, "advanced_pi": {"returns": [2446.3547065496923, 1208.9707490401481, 4139.8982694634615, 1444.8620075466765, 429.536754595928, 4074.039532113251, 2754.6065235867845, 412.1195499862592, 3524.395810760048, 1602.7450361642307], "lengths": [676, 357, 1000, 393, 206, 1000, 692, 167, 869, 459], "mean_return": 2203.752893980648, "std_return": 1328.0637930935493, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4218.048769576611, 4472.252808584923, 4617.03535182758, 1390.491161945425, 4469.949742472999, 4372.475880249098, 1754.0562764058027, 4443.242026163555, 4489.913665396432, 1948.1184563208067], "lengths": [1000, 1000, 1000, 365, 1000, 1000, 446, 1000, 1000, 505], "mean_return": 3617.558413894323, "std_return": 1266.8374926781605, "capped_episodes": 0}, "advanced_pi": {"returns": [4456.970040551089, 1105.3246681035812, 4654.520929129633, 4302.782149331731, 4372.879558207427, 3492.8371120970164, 4374.6963333806025, 4395.406956905808, 4329.827948097165, 4414.316371155171], "lengths": [937, 298, 1000, 1000, 1000, 800, 1000, 1000, 1000, 1000], "mean_return": 3989.9562066959224, "std_return": 1004.0156716008388, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [105.36729229064257, 1160.3192765725921, 275.64357911884724, 4472.86338315885, 177.89092993428508, 91.29470244949894, 91.52385367086356, 676.6473650800278, 4283.61394631031, 494.25532310081553], "lengths": [52, 289, 103, 1000, 80, 48, 48, 195, 1000, 194], "mean_return": 1182.9419651686733, "std_return": 1629.302222761587, "capped_episodes": 0}, "advanced_pi": {"returns": [2619.2092171740683, 2224.62692442286, 995.4052667912254, 1890.0492524532515, 1364.194393976881, 3393.806924169868, 2286.4214656774247, 2288.714876528378, 1661.4337201124113, 3450.6158079345882], "lengths": [588, 482, 265, 405, 322, 676, 503, 509, 382, 747], "mean_return": 2217.4477849240957, "std_return": 755.8832619890766, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.1/seed_25/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 25,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46474.60180282593,
  "final_evaluation": {
    "pi": {
      "returns": [
        105.36729229064257,
        1160.3192765725921,
        275.64357911884724,
        4472.86338315885,
        177.89092993428508,
        91.29470244949894,
        91.52385367086356,
        676.6473650800278,
        4283.61394631031,
        494.25532310081553
      ],
      "lengths": [
        52,
        289,
        103,
        1000,
        80,
        48,
        48,
        195,
        1000,
        194
      ],
      "mean_return": 1182.9419651686733,
      "std_return": 1629.302222761587,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        2619.2092171740683,
        2224.62692442286,
        995.4052667912254,
        1890.0492524532515,
        1364.194393976881,
        3393.806924169868,
        2286.4214656774247,
        2288.714876528378,
        1661.4337201124113,
        3450.6158079345882
      ],
      "lengths": [
        588,
        482,
        265,
        405,
        322,
        676,
        503,
        509,
        382,
        747
      ],
      "mean_return": 2217.4477849240957,
      "std_return": 755.8832619890766,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.5/seed_21/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}, "advanced_pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [656.8443629355636, 466.0297660342786, 432.79658432667117, 292.8364421327717, 707.1421603306324, 726.4238470554454, 402.7860429803512, 666.652637712333, 356.8360510258777, 657.8670842007612], "lengths": [344, 274, 206, 165, 399, 408, 183, 331, 193, 417], "mean_return": 536.6214978734686, "std_return": 153.81581500593342, "capped_episodes": 0}, "advanced_pi": {"returns": [364.2700470404369, 1013.3231362329943, 267.0160268724368, 485.0074502048243, 1416.971992001435, 1610.5979590419445, 260.5987195536998, 253.60754710759196, 352.8386040589803, 415.4364044152458], "lengths": [165, 693, 160, 242, 686, 1000, 158, 135, 158, 177], "mean_return": 643.966788652959, "std_return": 484.7948391922195, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [392.37303743327715, 330.54110075426047, 675.8079346783038, 322.29677556226363, 247.36231260269938, 43.34942484101689, 323.97987810799845, 682.4320322255837, 274.6159842536889, 300.665260577634], "lengths": [150, 139, 228, 131, 118, 43, 139, 256, 120, 133], "mean_return": 359.3423741036727, "std_return": 182.23431118267976, "capped_episodes": 0}, "advanced_pi": {"returns": [257.6001416758153, 258.4778659828741, 329.6442439869436, 263.9732281977423, 622.3658945650645, 214.74315648721074, 289.1477574938615, 1022.4360206850537, 258.90205146286235, 420.6740768200352], "lengths": [133, 129, 149, 124, 328, 114, 139, 1000, 129, 219], "mean_return": 393.7964437357463, "std_return": 238.15796547629077, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [861.4636626595726, 903.2990416799166, 859.2521457610557, 627.9495583681315, 468.3235787921322, 727.7472058925456, 688.4995873040392, 629.549183464128, 374.3364120286081, 723.7347724698527], "lengths": [450, 425, 354, 267, 199, 289, 271, 352, 231, 292], "mean_return": 686.4155148419982, "std_return": 161.94681379454747, "capped_episodes": 0}, "advanced_pi": {"returns": [687.327831325027, 816.1446101123316, 684.9828945638151, 573.6414637435921, 481.0095913641784, 943.1436198370983, 670.0740153879038, 687.8334119772728, 495.7387222956706, 646.5610361522137], "lengths": [235, 334, 260, 238, 188, 358, 258, 261, 203, 253], "mean_return": 668.6457196759104, "std_return": 131.41873545991072, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [2145.1201135337105, 48.172267002290084, 2607.548982648385, 2018.687578851349, 971.013579281185, 2948.6890092024296, 1150.784734366507, 1919.6611052100234, 2022.3659878175135, 641.8727865765004], "lengths": [663, 59, 768, 614, 293, 876, 403, 569, 689, 302], "mean_return": 1647.3916144489892, "std_return": 865.3487253021932, "capped_episodes": 0}, "advanced_pi": {"returns": [1007.7999793948051, 1637.6858417129558, 1504.9713796405617, 837.5725333294816, 1896.3531433979956, 2504.699652190636, 1030.9425878658776, 1257.733992109054, 2317.8928701984755, 1656.6239497406743], "lengths": [319, 461, 423, 295, 570, 712, 373, 420, 666, 506], "mean_return": 1565.2275929580517, "std_return": 528.7921533344363, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [4135.438660325537, 3886.2997113709935, 1353.3750410968635, 4167.126067220678, 956.1270913915055, 1958.5474880488025, 3995.8081989557795, 3995.2287841068965, 3186.26770562217, 1908.821490845087], "lengths": [1000, 1000, 397, 1000, 269, 515, 1000, 1000, 770, 489], "mean_return": 2954.3040238984313, "std_return": 1208.1781416456392, "capped_episodes": 0}, "advanced_pi": {"returns": [1622.9301394106183, 1278.5137920674326, 3833.376852680519, 89.02414249464255, 2469.3187718692993, 2806.921280424683, 223.04833488543377, 2493.0998377631863, 1711.645824593131, 4178.132455963715], "lengths": [431, 333, 992, 70, 655, 673, 111, 639, 450, 1000], "mean_return": 2070.601143215266, "std_return": 1293.2700446722479, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [1370.706999902166, 1659.080138900248, 2274.408526038939, 4424.2487645218525, 3706.5921783704616, 2531.6881457333216, 3122.6000062990356, 4247.412184767123, 1709.264630199438, 239.46273081596027], "lengths": [352, 460, 575, 1000, 851, 660, 730, 1000, 418, 144], "mean_return": 2528.546430554855, "std_return": 1279.1076902278476, "capped_episodes": 0}, "advanced_pi": {"returns": [3355.691401030308, 894.1022089888072, 178.66256154338768, 726.1403544219385, 1163.6985743924747, 56.18988484131564, 854.1171522991015, 1778.4101807211416, 346.19899250485287, 488.6994439341044], "lengths": [745, 289, 114, 211, 310, 42, 317, 489, 114, 148], "mean_return": 984.1910754677432, "std_return": 924.1890704201016, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [3536.913689825235, 1978.5635519832533, 3818.499471519215, 3063.345703561045, 2521.100376825055, 4204.1595869326975, 264.18403456858573, 2300.6722844585433, 2444.5625553321206, 249.8702138652764], "lengths": [929, 610, 1000, 942, 1000, 1000, 260, 613, 763, 210], "mean_return": 2438.1871468871027, "std_return": 1279.6110337639575, "capped_episodes": 0}, "advanced_pi": {"returns": [4024.838315265877, 4158.527662124236, 214.23516949669352, 3714.0631839055172, 3788.884100718541, 207.69198101135578, 4069.5142417126963, 4175.72986102325, 309.57680014773416, 4163.216548166713], "lengths": [1000, 1000, 171, 1000, 1000, 162, 1000, 1000, 238, 1000], "mean_return": 2882.6277863572614, "std_return": 1733.841481257831, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [342.3568625615105, 4445.952491220529, 4518.497624286493, 2936.589255034366, 408.37910371405405, 4411.033262017032, 3981.509174256253, 2566.895601509456, 4493.812432800848, 4530.677164683495], "lengths": [180, 1000, 1000, 704, 194, 1000, 978, 631, 1000, 1000], "mean_return": 3263.5702972084036, "std_return": 1587.510950427607, "capped_episodes": 0}, "advanced_pi": {"returns": [4601.262657684073, 4211.8611267908545, 1744.136232189766, 98.93422407878742, 2549.888778650169, 3805.003377213601, 4375.075184843307, 2088.242957742383, 4144.0971266386905, 4112.360194042305], "lengths": [1000, 1000, 455, 162, 636, 890, 1000, 533, 1000, 1000], "mean_return": 3173.0861859873935, "std_return": 1408.740725069904, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4585.446231142305, 4720.061674984383, 1783.973591818329, 4542.967604212753, 4643.606676470318, 4710.207417864683, 4693.852887724002, 4544.622947056814, 4771.448025177704, 4613.987564230498], "lengths": [1000, 1000, 418, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4361.017462068179, "std_return": 862.1061295671725, "capped_episodes": 0}, "advanced_pi": {"returns": [4449.357826292041, 4362.973531624075, 4670.679208726318, 4483.3735808242645, 4510.659473732184, 287.11838589129513, 233.14652606513877, 263.5659130175437, 251.99438177088365, 4490.870502469777], "lengths": [1000, 1000, 1000, 1000, 1000, 106, 95, 103, 100, 1000], "mean_return": 2800.3739330413523, "std_return": 2076.3187033432478, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [3413.4225001714844, 303.54397357263997, 4250.299109108053, 4519.3155970829375, 4277.938972853089, 232.62290769670662, 2584.946471502247, 225.6998093320338, 4379.52999955661, 166.7049549361729], "lengths": [901, 147, 1000, 1000, 1000, 142, 640, 164, 1000, 155], "mean_return": 2435.4024295811973, "std_return": 1876.614921807686, "capped_episodes": 0}, "advanced_pi": {"returns": [1239.9367567190595, 3314.9719240315176, 4352.620555333242, 3287.99350783153, 174.63147407284342, 4477.251694300312, 1640.307161726804, 2884.5176366942283, 4509.953966555774, 2994.0059781766963], "lengths": [318, 743, 938, 705, 90, 1000, 408, 672, 1000, 689], "mean_return": 2887.619065544201, "std_return": 1388.8965185341362, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.5/seed_21/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 21,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46326.65308666229,
  "final_evaluation": {
    "pi": {
      "returns": [
        3413.4225001714844,
        303.54397357263997,
        4250.299109108053,
        4519.3155970829375,
        4277.938972853089,
        232.62290769670662,
        2584.946471502247,
        225.6998093320338,
        4379.52999955661,
        166.7049549361729
      ],
      "lengths": [
        901,
        147,
        1000,
        1000,
        1000,
        142,
        640,
        164,
        1000,
        155
      ],
      "mean_return": 2435.4024295811973,
      "std_return": 1876.614921807686,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        1239.9367567190595,
        3314.9719240315176,
        4352.620555333242,
        3287.99350783153,
        174.63147407284342,
        4477.251694300312,
        1640.307161726804,
        2884.5176366942283,
        4509.953966555774,
        2994.0059781766963
      ],
      "lengths": [
        318,
        743,
        938,
        705,
        90,
        1000,
        408,
        672,
        1000,
        689
      ],
      "mean_return": 2887.619065544201,
      "std_return": 1388.8965185341362,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.5/seed_22/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}, "advanced_pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [283.25305265277194, 521.2111588820289, 428.8540174436175, 375.9546649446942, 393.0008813056973, 267.20946844484035, 292.4527766541073, 275.6773159428853, 439.59455805487494, 341.3517878134569], "lengths": [177, 235, 222, 329, 205, 196, 162, 159, 293, 235], "mean_return": 361.8559682138974, "std_return": 80.55758522820885, "capped_episodes": 0}, "advanced_pi": {"returns": [264.78604369809966, 384.05499035239603, 294.1823447199045, 899.4515849685581, 310.03381040523647, 257.8297628795306, 487.88416322703694, 215.0056869209709, 332.6746060995324, 346.7577186581922], "lengths": [157, 197, 166, 1000, 169, 172, 224, 132, 182, 178], "mean_return": 379.2660711929458, "std_return": 187.75186389685177, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [295.61579000236253, 342.7174941915197, 822.9676535543502, 827.9982626864627, 341.062094505812, 296.09791475029954, 257.52312944456247, 344.24262768708536, 414.67424573729136, 1016.6883257764955], "lengths": [148, 149, 268, 286, 150, 143, 131, 157, 174, 346], "mean_return": 495.9587538336242, "std_return": 265.0242179654865, "capped_episodes": 0}, "advanced_pi": {"returns": [790.9286991284746, 1034.7658525446652, 813.3833504242101, 292.88851599416626, 916.7379444211336, 301.41926218766173, 783.3932728734072, 910.1169474935617, 493.731607804777, 376.3781510002791], "lengths": [257, 322, 295, 130, 297, 143, 290, 331, 191, 163], "mean_return": 671.3743603872337, "std_return": 263.62107995110756, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [855.1161351551825, 366.21176341725385, 1151.960794215793, 812.9041895106232, 253.14748626901033, 1266.5646146596541, 1167.8038487292092, 1198.141478487657, 912.0222877945954, 225.02162022921064], "lengths": [282, 167, 437, 275, 170, 417, 363, 403, 298, 135], "mean_return": 820.8894218468189, "std_return": 382.6963432668719, "capped_episodes": 0}, "advanced_pi": {"returns": [132.57700823544855, 1504.6662219260013, 1286.054934468329, 1176.8434044476194, 839.4163983103489, 262.41701628596206, 1202.3050279375357, 1304.0207874406678, 1237.0122477319185, 962.472660438749], "lengths": [180, 610, 534, 410, 382, 218, 1000, 476, 583, 379], "mean_return": 990.778570722258, "std_return": 433.6030593937669, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [1517.6685522994553, 1411.1839540503354, 1880.728631529366, 892.4337398916709, 1391.8038243992603, 1527.4833565046267, 1304.6497680663635, 850.0306842439577, 1150.6162414240687, 459.8452059460503], "lengths": [434, 458, 544, 299, 435, 443, 409, 283, 346, 182], "mean_return": 1238.6443958355153, "std_return": 389.396787217776, "capped_episodes": 0}, "advanced_pi": {"returns": [990.6814534002483, 756.9848439285255, 1435.7134497959976, 1447.65526481608, 142.85625599020003, 1492.0853221437396, 353.2119424717077, 1685.7642139192958, 1745.5649898115514, 1279.741868040464], "lengths": [326, 297, 477, 498, 85, 496, 197, 535, 538, 393], "mean_return": 1133.0259604317812, "std_return": 526.497764832802, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [2435.9304790308183, 2534.025205533897, 1485.7758811195488, 3039.4761540647405, 1986.601998709723, 1866.3112862894304, 1680.5746999548535, 1702.0524199166323, 874.1579476302886, 2993.852437409807], "lengths": [702, 763, 450, 812, 591, 511, 481, 510, 274, 856], "mean_return": 2059.8758509659733, "std_return": 651.7994095072694, "capped_episodes": 0}, "advanced_pi": {"returns": [1483.8082680063437, 3402.087728126402, 3073.51314316893, 2795.5212875581915, 3441.6565064975334, 955.5356251688088, 3381.619347500233, 2932.1444671260683, 1444.786529527116, 1437.5083991789293], "lengths": [459, 1000, 916, 888, 1000, 312, 1000, 859, 447, 416], "mean_return": 2434.818130185856, "std_return": 932.6641338906733, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [2887.715272053596, 2671.5991661220087, 1545.240543345356, 577.2261198901404, 250.06621458027584, 648.788361905791, 1477.4828049939936, 734.6376359335745, 3175.4909524730538, 3020.048840312151], "lengths": [800, 1000, 514, 226, 152, 222, 454, 244, 1000, 1000], "mean_return": 1698.8295911609941, "std_return": 1083.8646253857376, "capped_episodes": 0}, "advanced_pi": {"returns": [1799.8007235103994, 3143.734082875323, 684.8861542605067, 3438.454522936733, 732.2869212483654, 619.7261886243848, 3522.9221581778925, 3557.758310922947, 2022.9259870771814, 1286.0149319053867], "lengths": [1000, 1000, 218, 1000, 237, 203, 1000, 1000, 595, 421], "mean_return": 2080.8509981539123, "std_return": 1176.8589458085964, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [1887.6048746070778, 1469.8132257310317, 1022.0950689559149, 739.6147930272898, 1194.6257355874993, 1258.831423607466, 3070.269770360418, 2499.18171414136, 722.1874907060565, 3051.5879221888295], "lengths": [479, 398, 305, 240, 347, 338, 721, 611, 248, 770], "mean_return": 1691.581201891294, "std_return": 849.6257028928258, "capped_episodes": 0}, "advanced_pi": {"returns": [919.2842063835495, 962.3082111833702, 358.99352032292643, 1579.89114630883, 3077.536416640688, 1802.2013100856275, 199.767070695488, 242.98162395140432, 1641.164077213673, 1167.16917334333], "lengths": [278, 276, 145, 413, 759, 477, 101, 107, 426, 341], "mean_return": 1195.1296756128886, "std_return": 835.8536851271397, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [782.7706075779261, 3814.71411232616, 4374.195476224184, 1436.5034276364775, 3766.7021423270876, 628.967125703956, 1537.3890578608123, 793.8112508758489, 2340.4734953250286, 2053.708235378785], "lengths": [216, 876, 1000, 357, 859, 190, 374, 220, 568, 505], "mean_return": 2152.923493123627, "std_return": 1314.6857366732158, "capped_episodes": 0}, "advanced_pi": {"returns": [230.2418497563822, 1775.925942115059, 250.57556556473375, 293.19594481927214, 1489.5522651581068, 255.63324682865854, 237.39577371647786, 1997.0919301849551, 256.68299416215547, 3849.307626378608], "lengths": [90, 447, 101, 112, 367, 110, 93, 496, 96, 1000], "mean_return": 1063.5603138684407, "std_return": 1151.34588310865, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [1017.8314760301616, 3805.4661612497803, 348.05418921107326, 371.18319681185653, 3213.4215488299465, 3540.2675542807146, 183.48920707607135, 3961.2496385897603, 911.2778669330165, 4006.269115481805], "lengths": [305, 1000, 154, 169, 847, 867, 99, 1000, 302, 1000], "mean_return": 2135.850995449419, "std_return": 1600.7259767292674, "capped_episodes": 0}, "advanced_pi": {"returns": [2179.2506109738893, 860.8537349299539, 3728.2413876376195, 3908.645866934713, 1126.3459893883323, 1593.638998243461, 382.5530594636277, 3780.2755608336697, 3896.037345112068, 570.457820306964], "lengths": [977, 272, 1000, 1000, 370, 452, 172, 1000, 1000, 209], "mean_return": 2202.63003738243, "std_return": 1410.7234932158656, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [645.96868240173, 4795.844436436978, 4664.047783158143, 4872.154524535951, 4886.209108099417, 4785.793964781916, 4726.555345416822, 4926.391533780893, 4665.33149894308, 806.1610904552796], "lengths": [178, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 228], "mean_return": 3977.445796801021, "std_return": 1628.2388081725733, "capped_episodes": 0}, "advanced_pi": {"returns": [4705.591131663393, 4830.848572992992, 4827.37039715852, 4740.7335298319385, 4853.180051741984, 4821.644547230328, 4788.159762506803, 4758.892613125494, 4912.227852217398, 4897.901380854146], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4813.6549839323, "std_return": 62.903195574864334, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.5/seed_22/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 22,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46239.811093091965,
  "final_evaluation": {
    "pi": {
      "returns": [
        645.96868240173,
        4795.844436436978,
        4664.047783158143,
        4872.154524535951,
        4886.209108099417,
        4785.793964781916,
        4726.555345416822,
        4926.391533780893,
        4665.33149894308,
        806.1610904552796
      ],
      "lengths": [
        178,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        228
      ],
      "mean_return": 3977.445796801021,
      "std_return": 1628.2388081725733,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4705.591131663393,
        4830.848572992992,
        4827.37039715852,
        4740.7335298319385,
        4853.180051741984,
        4821.644547230328,
        4788.159762506803,
        4758.892613125494,
        4912.227852217398,
        4897.901380854146
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4813.6549839323,
      "std_return": 62.903195574864334,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.5/seed_23/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [1.7720263186006877, 33.32231622429937, 28.81273745930239, -0.004087446885030155, 1.9073382802697558, 433.3487221143424, 224.72915479153065, 1.5572164641652964, 0.31133563743833015, 0.6326528878435426], "lengths": [25, 191, 138, 23, 25, 512, 403, 24, 23, 24], "mean_return": 72.63894127309074, "std_return": 136.92348257808567, "capped_episodes": 0}, "advanced_pi": {"returns": [-0.8020407142624576, -0.0022590351998201808, -0.11783296213621341, -0.7806844591821777, -1.1976240632490311, -0.912367057834553, 572.6252044606583, -0.6078495602306453, -1.2158318713486498, -0.8025403706881222], "lengths": [24, 24, 24, 23, 24, 23, 355, 23, 23, 23], "mean_return": 56.61861743665266, "std_return": 172.00260798103955, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [12.740159255781325, 2700.405113491301, 43.65622754443188, 41.41761058690372, 21.423752826149258, 45.53879229823899, 30.34271207647643, 38.16582899166322, 9.43655206351563, 16.444416828094116], "lengths": [30, 1000, 52, 51, 36, 54, 45, 48, 24, 32], "mean_return": 295.95711659625556, "std_return": 801.5818586698337, "capped_episodes": 0}, "advanced_pi": {"returns": [2747.5326704838694, 47.61562102847394, 46.19422772057093, 2736.917747062239, 37.28325795128036, 43.729291802971616, 55.61614187525163, 49.155762639128056, 990.1160696346584, 45.10551584717579], "lengths": [1000, 56, 55, 1000, 49, 52, 60, 57, 400, 55], "mean_return": 679.9266306045619, "std_return": 1068.2803718584257, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [127.92056236490254, 150.73287226480466, 1798.04426730036, 1432.7740229260444, 257.1219505837889, 1845.6272031763542, 835.7626224691984, 354.10841392703037, 546.1046901937485, 424.94871549491626], "lengths": [118, 231, 530, 411, 131, 534, 283, 169, 187, 167], "mean_return": 777.3145320701149, "std_return": 637.0137348037314, "capped_episodes": 0}, "advanced_pi": {"returns": [554.0842154482023, 1339.800158753914, 232.83573640411905, 234.29425088937444, 2234.084595531724, 647.9754722237027, 1341.9788644088546, 1952.3656676851094, 304.450178169315, 119.15377246764359], "lengths": [297, 426, 122, 127, 635, 220, 368, 538, 157, 122], "mean_return": 896.1022911981958, "std_return": 728.8154495067897, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [3591.5654377081396, 224.0843673997984, 267.7487050781882, 149.00053753008038, 2167.44187740442, 2376.6127784712535, 2000.9529750578656, 888.5601294750869, 303.4712022288718, 137.2474291112904], "lengths": [1000, 177, 158, 102, 646, 616, 585, 312, 159, 98], "mean_return": 1210.6685439464995, "std_return": 1167.7602289630097, "capped_episodes": 0}, "advanced_pi": {"returns": [190.07211979702723, 21.52333764861786, 3203.143274797524, 3378.489791846284, 24.38700157823325, 1991.235850113524, 23.571328112334065, 397.0074592121374, 1481.8730522452665, 368.87516920882507], "lengths": [116, 33, 910, 947, 35, 595, 35, 151, 447, 144], "mean_return": 1108.0178384559772, "std_return": 1260.5426440284823, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [531.7312146225122, 3782.7804713152823, 3931.6491891579753, 3703.491967990933, 1682.2633679382882, 3904.937939632475, 3911.1162757346515, 3939.984758522373, 3867.2250832035547, 2573.803723451068], "lengths": [199, 1000, 1000, 1000, 479, 1000, 1000, 1000, 1000, 671], "mean_return": 3182.898399156911, "std_return": 1137.3749738320444, "capped_episodes": 0}, "advanced_pi": {"returns": [1996.5169308079653, 1855.4956931442541, 2244.391785448957, 3488.1426036146254, 770.8113553310731, 2224.4006550746462, 86.04756841885681, 577.2795786682741, 108.57059578869872, 3977.834604007155], "lengths": [557, 517, 656, 887, 285, 612, 92, 234, 94, 1000], "mean_return": 1732.9491370304506, "std_return": 1277.496393089421, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4253.38003731131, 3893.3323925662635, 525.9491147141573, 26.81507026813554, 31.438341036464834, 1329.6541572044068, 1349.9516248337877, 2664.8407074428083, 3562.7758014899164, 18.524864176981076], "lengths": [1000, 923, 193, 35, 38, 360, 365, 640, 827, 31], "mean_return": 1765.666211104423, "std_return": 1604.284176961063, "capped_episodes": 0}, "advanced_pi": {"returns": [2587.2434155358387, 27.68600694879714, 20.330214469168023, 24.919501005176734, 1423.4317951476492, 1653.0272814979526, 4128.149873582581, 228.50596419656756, 3151.993894867231, 3748.0372237201877], "lengths": [632, 35, 31, 34, 399, 455, 1000, 108, 823, 915], "mean_return": 1699.3325170971152, "std_return": 1537.974688857016, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [189.3485098597463, 449.2307078307799, 3768.5740924804286, 95.64351080312929, 3113.753715944589, 195.4178677263561, 3384.009012491882, 189.05436162527465, 706.8598248493514, 175.83838244234457], "lengths": [154, 175, 1000, 108, 822, 158, 832, 176, 237, 177], "mean_return": 1226.7729986053882, "std_return": 1454.3286561583113, "capped_episodes": 0}, "advanced_pi": {"returns": [148.3325577465729, 166.66006076162802, 1592.3280162061262, 216.04336207409602, 324.47046632974354, 220.4088440649546, 2219.836451036029, 228.38064740159052, 3653.0857664624805, 231.6800174620963], "lengths": [154, 181, 531, 184, 226, 129, 619, 162, 979, 146], "mean_return": 900.1226189545317, "std_return": 1142.8979856766034, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4084.8367784171837, 4141.87616112657, 2361.3571002688477, 4109.072038927237, 4079.7204506568473, 4061.054612335359, 188.35757429615686, 4122.9001873625575, 4219.712698773761, 4020.7650160811886], "lengths": [1000, 1000, 684, 1000, 1000, 1000, 130, 1000, 1000, 1000], "mean_return": 3538.965261824571, "std_return": 1232.9376869028417, "capped_episodes": 0}, "advanced_pi": {"returns": [18.83943020400861, 18.937855409381445, 19.428414709704864, 19.25594584131817, 355.4288912155204, 19.03694166732455, 19.86259775125953, 17.689963678534976, 17.081113560623447, 16.607892555070038], "lengths": [27, 27, 27, 27, 176, 27, 27, 26, 26, 26], "mean_return": 52.2169046592746, "std_return": 101.07567260376948, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [212.93402970023985, 411.3646035803352, 194.31508057945263, 234.72998171350693, 3630.650795466389, 182.01246007216363, 4285.545179979711, 1008.888852300991, 194.45103147106263, 72.03432640616211], "lengths": [161, 206, 193, 164, 1000, 145, 1000, 327, 141, 57], "mean_return": 1042.6926341270014, "std_return": 1485.827952635153, "capped_episodes": 0}, "advanced_pi": {"returns": [114.0275703699612, 4023.7454796114657, 176.48873935098757, 1779.0221906303964, 1213.825382745684, 4159.4464139964575, 4094.689253506101, 140.7379031694562, 233.71355566241644, 1769.250176702228], "lengths": [174, 1000, 156, 526, 427, 1000, 1000, 196, 220, 503], "mean_return": 1770.4946665745151, "std_return": 1637.0279943365974, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [4315.618322640711, 2039.494966244032, 150.71255705292572, 4359.405602976355, 4414.667398958059, 2922.5930767153736, 2925.2083748458426, 2579.172538931937, 149.75497755426846, 4315.886218018708], "lengths": [1000, 511, 91, 1000, 1000, 698, 679, 623, 92, 1000], "mean_return": 2817.2514033938214, "std_return": 1559.8490942536785, "capped_episodes": 0}, "advanced_pi": {"returns": [4506.145040156515, 1225.5977208218785, 4514.4788826922795, 306.9364163327224, 4419.787320997221, 371.84503101479146, 155.4714116040443, 152.80037117618622, 3398.319168046119, 4454.676565652908], "lengths": [1000, 343, 1000, 157, 1000, 175, 90, 78, 835, 1000], "mean_return": 2350.6057928494665, "std_return": 1952.990296546932, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.5/seed_23/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 23,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46060.46836590767,
  "final_evaluation": {
    "pi": {
      "returns": [
        4315.618322640711,
        2039.494966244032,
        150.71255705292572,
        4359.405602976355,
        4414.667398958059,
        2922.5930767153736,
        2925.2083748458426,
        2579.172538931937,
        149.75497755426846,
        4315.886218018708
      ],
      "lengths": [
        1000,
        511,
        91,
        1000,
        1000,
        698,
        679,
        623,
        92,
        1000
      ],
      "mean_return": 2817.2514033938214,
      "std_return": 1559.8490942536785,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4506.145040156515,
        1225.5977208218785,
        4514.4788826922795,
        306.9364163327224,
        4419.787320997221,
        371.84503101479146,
        155.4714116040443,
        152.80037117618622,
        3398.319168046119,
        4454.676565652908
      ],
      "lengths": [
        1000,
        343,
        1000,
        157,
        1000,
        175,
        90,
        78,
        835,
        1000
      ],
      "mean_return": 2350.6057928494665,
      "std_return": 1952.990296546932,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.5/seed_24/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171263472605, -5.801676890186745, -5.617792592736144, -6.185085880348998, -5.854288277835275, -6.1994962736907375, -5.98137408240085, -5.778548885402516, -5.9047443461437314, -6.511429390042388], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860788225999, "std_return": 0.27746895547960587, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.544171263472605, -5.801676890186745, -5.617792592736144, -6.185085880348998, -5.854288277835275, -6.1994962736907375, -5.98137408240085, -5.778548885402516, -5.9047443461437314, -6.511429390042388], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860788225999, "std_return": 0.27746895547960587, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [1529.6798850392886, 618.3227324458178, 603.7715071696362, 511.2587116349869, 865.7849514485255, 667.5776407395726, 165.4027332531958, 1700.4125122292323, 604.1351835744903, 940.6340766524863], "lengths": [785, 299, 283, 263, 665, 315, 127, 876, 323, 455], "mean_return": 820.6979934187232, "std_return": 444.57768071580057, "capped_episodes": 0}, "advanced_pi": {"returns": [453.6693086179066, 247.70492287863595, 920.6426687741188, 703.8468905929376, 766.3476764368104, 222.18276462577603, 370.93271359307244, 64.29306899934977, 859.7100480651707, 14.703003038430937], "lengths": [273, 151, 546, 373, 435, 216, 255, 214, 397, 132], "mean_return": 462.40330656222096, "std_return": 314.59258160716047, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [253.2748030983756, 878.3908227080711, 91.43280585464726, 1071.5889340299416, 1232.174092288724, 1435.4002265124186, 1122.7574925539593, 649.928022441794, 166.0445508371289, 2115.892225364919], "lengths": [224, 331, 138, 416, 475, 526, 433, 254, 101, 709], "mean_return": 901.688397568998, "std_return": 602.3412678342487, "capped_episodes": 0}, "advanced_pi": {"returns": [245.3422207084062, 938.9930037643815, 1244.0709911433878, 1216.4805652599491, 1568.92605502877, 1024.114548983347, 1052.483285913272, 1521.908258502998, 1220.9849660377158, 1013.1703417552792], "lengths": [209, 336, 445, 490, 585, 432, 389, 543, 437, 429], "mean_return": 1104.6474237097505, "std_return": 349.07918509571886, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [1311.7525682231826, 3813.5074162601722, 329.1729710471012, 494.77836976199194, 3833.3203380036343, 1040.8797835607866, 1378.4661730818339, 487.2004798765633, 2712.858272972707, 829.2353015213488], "lengths": [377, 1000, 148, 187, 1000, 317, 381, 185, 721, 270], "mean_return": 1623.117167430932, "std_return": 1274.1326748851536, "capped_episodes": 0}, "advanced_pi": {"returns": [1955.1942648506022, 1929.4110111299901, 3803.3543893086708, 3826.095858992687, 1348.9644328476286, 3681.15274944787, 1888.5402957042559, 268.21833129083524, 407.8045598100108, 217.96533113696162], "lengths": [547, 552, 1000, 1000, 394, 1000, 512, 134, 173, 128], "mean_return": 1932.670122451951, "std_return": 1360.9084152153162, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [3767.2348564547847, 4012.0562391943668, 433.0365686497035, 3856.562132376129, 1672.450810390109, 2685.868106087302, 210.1328635862394, 3853.5761865054187, 3928.753600033336, 3736.431339210084], "lengths": [1000, 1000, 188, 1000, 453, 695, 119, 1000, 1000, 1000], "mean_return": 2815.610270248747, "std_return": 1427.3696923343937, "capped_episodes": 0}, "advanced_pi": {"returns": [4047.906456424407, 3973.7981770289553, 1670.5670877405898, 4118.56776340483, 3821.4801495249985, 1241.2829250802272, 1475.9462727434468, 2077.1403531047677, 3898.5747817344354, 3811.003282616167], "lengths": [1000, 1000, 459, 1000, 1000, 360, 437, 571, 1000, 1000], "mean_return": 3013.626724940282, "std_return": 1160.629471627158, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [4147.540545277114, 1124.9029896797576, 4099.855209912265, 220.5055674823608, 1177.8639351230192, 2215.2802804909575, 241.86685670193015, 1764.4554054365199, 214.9449375166075, 3516.1104990580143], "lengths": [1000, 308, 1000, 123, 349, 575, 128, 464, 122, 834], "mean_return": 1872.3326226678546, "std_return": 1488.1030626966417, "capped_episodes": 0}, "advanced_pi": {"returns": [3983.360157091622, 872.2847541107877, 4058.9803339230384, 4058.729093766886, 271.26568339341486, 270.4699371621207, 4025.8459619943737, 4051.2080723921576, 211.03141519195378, 3947.5001741700444], "lengths": [1000, 278, 1000, 1000, 124, 125, 1000, 1000, 114, 1000], "mean_return": 2575.06755831964, "std_return": 1779.3444365470039, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4278.631040328337, 2045.9579814334206, 4144.769565317317, 3720.1973791917785, 985.9477297548432, 116.36202324297409, 4278.767568029011, 4195.323830464228, 4115.349001561344, 1858.7607163617827], "lengths": [1000, 514, 1000, 938, 277, 84, 1000, 1000, 1000, 459], "mean_return": 2974.0066835685034, "std_return": 1494.9839192097897, "capped_episodes": 0}, "advanced_pi": {"returns": [4266.635123687699, 1335.3935085909661, 4365.794197461676, 1693.5693475863486, 4272.633898808694, 1901.3650075055177, 149.1774204832283, 3857.130437954436, 972.9101320106263, 4159.433097179458], "lengths": [1000, 339, 1000, 472, 1000, 502, 103, 1000, 289, 1000], "mean_return": 2697.404217126865, "std_return": 1554.7870710641264, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4686.762737111213, 2138.164300567887, 4831.587165288053, 4665.878103201581, 4612.096816885296, 1299.969548550802, 4754.721601880002, 3403.411918211068, 122.38949202859872, 1697.6184777444403], "lengths": [1000, 516, 1000, 1000, 1000, 342, 1000, 775, 84, 424], "mean_return": 3221.260016146894, "std_return": 1671.4011899980565, "capped_episodes": 0}, "advanced_pi": {"returns": [1513.4268532908316, 4570.149417920764, 1748.4014639201328, 1118.5690510121908, 134.1704621723286, 981.284280913375, 4565.633816007039, 4704.713279320337, 4752.068798849724, 4696.982242900397], "lengths": [374, 1000, 432, 329, 85, 280, 1000, 1000, 1000, 1000], "mean_return": 2878.539966630712, "std_return": 1822.8814372550482, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [78.36505594134125, 4499.809336552854, 123.11406202077207, 120.61686520155455, 1651.8360593477362, 135.41038214684983, 143.73740522412893, 117.83145090712804, 4515.98954156767, 203.60281010686538], "lengths": [75, 1000, 78, 78, 420, 81, 77, 77, 1000, 105], "mean_return": 1159.03129690169, "std_return": 1734.0027061874252, "capped_episodes": 0}, "advanced_pi": {"returns": [1635.2438842323884, 237.55173142698177, 4790.074555550529, 160.93376501113235, 151.8038907234493, 919.4731361242478, 317.42133378675567, 372.3319779314643, 1051.360995770956, 69.23313271936294], "lengths": [417, 118, 1000, 85, 89, 265, 156, 150, 276, 72], "mean_return": 970.5428403277267, "std_return": 1360.1341516807606, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [1233.7415016059158, 4789.934737615279, 2591.8983582862006, 3681.281882546296, 3533.548205242962, 1091.105028168398, 2326.003446632517, 2564.010388409101, 1399.4404200472165, 5201.0757500275], "lengths": [317, 1000, 566, 761, 756, 277, 514, 547, 338, 1000], "mean_return": 2841.2039718581386, "std_return": 1366.8029498979126, "capped_episodes": 0}, "advanced_pi": {"returns": [1824.2188848047697, 147.06010704114453, 4997.959198546695, 2462.686614502144, 1777.3484010617801, 1886.6514808205845, 2758.9089688341382, 2088.3648589297713, 3795.8425946934185, 1888.0933910555946], "lengths": [416, 79, 1000, 525, 411, 423, 595, 454, 768, 430], "mean_return": 2362.713450029004, "std_return": 1234.271426594229, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [2672.3374206841263, 638.1869172049135, 1465.6756091840266, 2285.210619376794, 3089.468059715481, 1808.9057755309434, 4526.379936938449, 1614.7912926060847, 251.70335117572776, 487.09291689903745], "lengths": [607, 229, 377, 547, 679, 409, 1000, 416, 112, 171], "mean_return": 1883.9751899315584, "std_return": 1250.546703262462, "capped_episodes": 0}, "advanced_pi": {"returns": [1151.4431565121452, 2173.7180718640448, 4727.5862663555035, 4460.207303227309, 4829.391795404647, 1758.7191766806984, 100.07412520454089, 3453.9041767423846, 3094.173486725384, 4970.278827877162], "lengths": [305, 519, 1000, 931, 1000, 426, 66, 756, 655, 1000], "mean_return": 3071.949638659382, "std_return": 1629.6875531532328, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.5/seed_24/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 24,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46234.69904279709,
  "final_evaluation": {
    "pi": {
      "returns": [
        2672.3374206841263,
        638.1869172049135,
        1465.6756091840266,
        2285.210619376794,
        3089.468059715481,
        1808.9057755309434,
        4526.379936938449,
        1614.7912926060847,
        251.70335117572776,
        487.09291689903745
      ],
      "lengths": [
        607,
        229,
        377,
        547,
        679,
        409,
        1000,
        416,
        112,
        171
      ],
      "mean_return": 1883.9751899315584,
      "std_return": 1250.546703262462,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        1151.4431565121452,
        2173.7180718640448,
        4727.5862663555035,
        4460.207303227309,
        4829.391795404647,
        1758.7191766806984,
        100.07412520454089,
        3453.9041767423846,
        3094.173486725384,
        4970.278827877162
      ],
      "lengths": [
        305,
        519,
        1000,
        931,
        1000,
        426,
        66,
        756,
        655,
        1000
      ],
      "mean_return": 3071.949638659382,
      "std_return": 1629.6875531532328,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.5/seed_25/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [340.3605875345094, 324.77429044359974, 334.9034220160811, 301.74317423923117, 349.93723556775836, 301.26352516225205, 302.7261292779435, 293.78287350296955, 299.50801174285533, 378.6436067691912], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.76428562563916, "std_return": 26.473326935496257, "capped_episodes": 0}, "advanced_pi": {"returns": [340.3605875345094, 324.77429044359974, 334.9034220160811, 301.74317423923117, 349.93723556775836, 301.26352516225205, 302.7261292779435, 293.78287350296955, 299.50801174285533, 378.6436067691912], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.76428562563916, "std_return": 26.473326935496257, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [258.3850996909246, 252.84698396693057, 348.02633252313996, 486.97701277107427, 317.86931056942393, 384.8510783117943, 500.9708996160781, 272.7404746159608, 209.91132139359217, 306.13085745079803], "lengths": [136, 160, 258, 287, 189, 246, 256, 172, 179, 161], "mean_return": 333.87093709097167, "std_return": 93.0347754168577, "capped_episodes": 0}, "advanced_pi": {"returns": [178.72999656334835, 41.81098103753949, 306.7848563031387, 667.2279832095948, 321.8856169365664, 781.8516044888763, 546.7328386828668, 86.62247779130225, 835.7679015363892, 106.76795839493496], "lengths": [152, 190, 204, 292, 193, 399, 336, 254, 582, 155], "mean_return": 387.4182214944557, "std_return": 283.4261509716811, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [719.2423153337675, 545.2508026933673, 1239.1973383190966, 498.1695361922318, 699.3740135111843, 913.4006088943072, 232.90608228918754, 880.9272922575473, 1112.746915545122, 2001.0539059115285], "lengths": [248, 193, 491, 253, 235, 391, 115, 310, 421, 755], "mean_return": 884.226881094734, "std_return": 466.47018731319383, "capped_episodes": 0}, "advanced_pi": {"returns": [1156.0565238533509, 588.6587133777714, 263.5644052105153, 1380.9581386298116, 2010.0146470130328, 735.4131399473187, 546.5314856170875, 1459.8574526425016, 156.54519013844947, 916.6454744458558], "lengths": [438, 272, 106, 763, 792, 336, 304, 621, 94, 469], "mean_return": 921.4245170875695, "std_return": 551.8045916281482, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [2051.4227698332247, 831.710594290956, 606.5049356300067, 383.02265901237325, 1939.6718125251548, 597.892198406133, 2162.8280970690766, 832.6280409335593, 1924.9648897397137, 3039.728720038649], "lengths": [783, 310, 254, 171, 626, 277, 732, 294, 763, 1000], "mean_return": 1437.0374717478849, "std_return": 848.5400819542497, "capped_episodes": 0}, "advanced_pi": {"returns": [2966.5071163067014, 438.8647319879751, 3111.4469460310843, 402.6638912701343, 2510.8408417339483, 3013.599672939516, 1307.6170054946492, 1248.013053427902, 1362.0915869798569, 3066.6394637312787], "lengths": [1000, 182, 1000, 181, 867, 1000, 534, 461, 454, 1000], "mean_return": 1942.8284309903047, "std_return": 1048.964181295942, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [223.88691361084898, 2390.332749463824, 810.6482641891188, 2147.1575857824364, 4065.7176813694186, 124.93804920095273, 2153.103058240989, 331.4230577638088, 3222.8299750681203, 1132.456564186591], "lengths": [129, 667, 313, 691, 1000, 84, 1000, 176, 852, 360], "mean_return": 1660.249389887611, "std_return": 1281.6952315105443, "capped_episodes": 0}, "advanced_pi": {"returns": [2181.8547260476766, 799.0767875590991, 1812.989729012176, 3404.7900352527245, 324.5969231678117, 1029.2614215093981, 3632.0160719515748, 3792.1005774477508, 3785.3546252318006, 1091.9492697096152], "lengths": [609, 371, 655, 918, 197, 312, 1000, 1000, 1000, 378], "mean_return": 2185.3990166889625, "std_return": 1295.2383833610015, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [3499.880582143306, 1425.1164911095343, 3843.8256123907395, 269.22664008900165, 3591.517464241311, 742.400554503337, 3604.9285066597413, 3946.048511396596, 556.3358365056516, 235.6130810746536], "lengths": [1000, 980, 1000, 186, 1000, 560, 1000, 1000, 205, 166], "mean_return": 2171.4893280113874, "std_return": 1560.638592585797, "capped_episodes": 0}, "advanced_pi": {"returns": [1073.02314864068, 246.9949198573843, 3555.4325081667503, 1080.1537782451749, 269.76985611928774, 1063.1918152511698, 630.294713508175, 3012.2685888470555, 333.5095753756759, 223.47327281138126], "lengths": [1000, 145, 1000, 1000, 245, 1000, 409, 1000, 213, 136], "mean_return": 1148.8112176822735, "std_return": 1125.0733559666696, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [877.9435079525967, 1527.8187307993444, 948.0503069411644, 3589.216806968983, 3829.6235861299633, 1106.9088442121072, 1292.751866137864, 1537.6819197633906, 2956.353121912697, 3902.4563513056028], "lengths": [292, 498, 336, 914, 1000, 355, 358, 449, 808, 1000], "mean_return": 2156.8805042123713, "std_return": 1194.197759361472, "capped_episodes": 0}, "advanced_pi": {"returns": [3854.4137445330525, 1267.4490913779894, 207.8453142894774, 3819.241905029153, 4226.152324622118, 1996.6590843396993, 3944.921793800696, 4132.354815635294, 852.7961538497316, 221.46256808519217], "lengths": [1000, 387, 104, 1000, 1000, 507, 1000, 1000, 273, 103], "mean_return": 2452.329679556241, "std_return": 1619.1236686966115, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [179.94545669448445, 1423.7275820020855, 176.58498000051551, 1266.1923985431456, 186.5559690610694, 1995.3875180324073, 4853.760388361674, 775.6602704918258, 3430.833631674882, 187.3087434733641], "lengths": [78, 380, 79, 352, 82, 443, 1000, 234, 826, 82], "mean_return": 1447.5956938335453, "std_return": 1507.354978946488, "capped_episodes": 0}, "advanced_pi": {"returns": [1660.9486452423716, 648.6556082153295, 4359.713951886819, 4351.592230049498, 3928.661666796194, 4823.697443626326, 1065.6530699105192, 2952.808488929171, 2074.257548264825, 794.2167812406565], "lengths": [455, 205, 986, 965, 911, 1000, 300, 713, 501, 262], "mean_return": 2666.0205434161708, "std_return": 1534.1697568905347, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4648.619645126749, 4800.488610893794, 3756.751758017036, 4425.731749742276, 2368.5635202216918, 2120.458399076802, 4415.63979997319, 4590.585977372101, 4541.820081192049, 4598.384305672582], "lengths": [1000, 1000, 813, 1000, 559, 555, 1000, 1000, 1000, 1000], "mean_return": 4026.704384728827, "std_return": 930.7103783317827, "capped_episodes": 0}, "advanced_pi": {"returns": [3704.008064591641, 3044.823274077264, 1684.9262375142105, 4246.696557472782, 1301.5352470514126, 4304.039497441127, 1209.2503985539506, 642.4987436519375, 4503.790128806763, 3260.320437328418], "lengths": [782, 756, 413, 1000, 348, 1000, 344, 298, 1000, 726], "mean_return": 2790.1888586489504, "std_return": 1379.135597249103, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [579.8089288942684, 4000.316494773313, 4352.582792303609, 213.27092207223697, 5024.898589330437, 2314.7846965969134, 4814.259637659262, 4421.201383054174, 4606.900332022805, 194.01348541766194], "lengths": [285, 1000, 1000, 111, 1000, 609, 1000, 1000, 1000, 105], "mean_return": 3052.2037262124677, "std_return": 1917.3632804993554, "capped_episodes": 0}, "advanced_pi": {"returns": [176.25500596329806, 4446.857159536525, 4893.524570256486, 4739.594693763286, 4944.7587979522505, 2972.0403171070298, 4132.51090724784, 5016.18073265054, 2116.8130833515415, 2905.7943014998777], "lengths": [104, 1000, 1000, 1000, 1000, 722, 1000, 1000, 540, 621], "mean_return": 3634.432956932867, "std_return": 1502.4257962027166, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [2660.4297205434755, 2219.054445304965, 4643.8010377568835, 340.1759270779505, 4899.752891331192, 4850.292739448099, 3080.766654626135, 4382.907527763085, 4494.030758712287, 2628.281037278905], "lengths": [556, 516, 1000, 173, 1000, 1000, 656, 1000, 1000, 640], "mean_return": 3419.949273984298, "std_return": 1416.342458777492, "capped_episodes": 0}, "advanced_pi": {"returns": [4136.825456056821, 368.40958524975076, 3827.587972248241, 4195.746312249524, 5119.732326989531, 1915.3729068867658, 2615.1955337223076, 3920.7410326650775, 2316.2695785292076, 4848.942068605925], "lengths": [835, 191, 831, 834, 1000, 470, 543, 818, 587, 1000], "mean_return": 3326.482277320315, "std_return": 1407.7655418277366, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_0.5/seed_25/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 25,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46326.347307920456,
  "final_evaluation": {
    "pi": {
      "returns": [
        2660.4297205434755,
        2219.054445304965,
        4643.8010377568835,
        340.1759270779505,
        4899.752891331192,
        4850.292739448099,
        3080.766654626135,
        4382.907527763085,
        4494.030758712287,
        2628.281037278905
      ],
      "lengths": [
        556,
        516,
        1000,
        173,
        1000,
        1000,
        656,
        1000,
        1000,
        640
      ],
      "mean_return": 3419.949273984298,
      "std_return": 1416.342458777492,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4136.825456056821,
        368.40958524975076,
        3827.587972248241,
        4195.746312249524,
        5119.732326989531,
        1915.3729068867658,
        2615.1955337223076,
        3920.7410326650775,
        2316.2695785292076,
        4848.942068605925
      ],
      "lengths": [
        835,
        191,
        831,
        834,
        1000,
        470,
        543,
        818,
        587,
        1000
      ],
      "mean_return": 3326.482277320315,
      "std_return": 1407.7655418277366,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_1/seed_21/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}, "advanced_pi": {"returns": [111.27471417633544, 118.55322201274191, 111.40820152762535, 113.31668482893865, 108.34256380003701, 113.96641906673945, 117.27361829673487, 113.47860125575383, 112.25904446858696, 104.64068951968625], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137589531797, "std_return": 3.80768631263903, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [264.15144135787796, 158.9301635590015, 324.63513168467256, 637.8393779378207, 1357.2535521611783, 369.79897566127386, 503.0630359195782, 474.0196547963476, 848.8173040839612, 428.02240217550064], "lengths": [199, 138, 209, 282, 654, 250, 311, 282, 414, 232], "mean_return": 536.6531039337212, "std_return": 329.7947563239866, "capped_episodes": 0}, "advanced_pi": {"returns": [25.123205885370037, 199.4016688605602, 545.6635103983351, 313.98929789958555, 376.63548627073556, 454.9464194524931, 296.8769594440929, 684.2070006409529, 180.53505530647047, 396.7658379040994], "lengths": [186, 95, 291, 171, 211, 219, 172, 411, 135, 214], "mean_return": 347.41444420626954, "std_return": 180.24536209031297, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [487.6596100172144, 1075.4227955265255, 1847.2823988729094, 664.6457000550542, 1674.571447431355, 932.2170228329223, 786.2561727392645, 969.7985834025529, 1554.0612399923602, 2082.730180725907], "lengths": [318, 662, 1000, 323, 768, 501, 368, 534, 764, 1000], "mean_return": 1207.4645151596064, "std_return": 515.1353427572692, "capped_episodes": 0}, "advanced_pi": {"returns": [2120.1710268546835, 1574.9691725147218, 1536.5715526902743, 1674.6688409304666, 1374.2761449264374, 821.4792809247828, 207.69863505578246, 1790.2199982402883, 784.3177083611848, 228.18665842517262], "lengths": [1000, 1000, 848, 693, 653, 485, 297, 938, 538, 191], "mean_return": 1211.2559018923796, "std_return": 628.3729193284173, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [2894.547996720321, 3091.9443613344015, 2381.5283725280638, 2678.768056481351, 2730.445783587354, 3182.0535766987095, 2912.21830010006, 2969.603308654056, 2842.994347218864, 2986.9327376164415], "lengths": [1000, 1000, 767, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 2867.103684093962, "std_return": 216.31245749970853, "capped_episodes": 0}, "advanced_pi": {"returns": [1075.1048516705466, 3125.8398058788353, 2734.999431005915, 2754.591130500649, 1968.6889602205938, 1994.756383417058, 615.4595974801605, 1569.8205574887845, 750.1777245596281, 3019.779776123337], "lengths": [331, 1000, 832, 952, 626, 710, 226, 503, 299, 1000], "mean_return": 1960.9218218345509, "std_return": 890.0746075076921, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [182.2029502238386, 3977.3312493820217, 2614.033162608418, 4053.076643919558, 253.42117259680117, 4162.66406343077, 3789.1136835003385, 4177.16599449231, 3992.334361019406, 538.9731165580548], "lengths": [105, 1000, 726, 1000, 112, 1000, 1000, 1000, 1000, 217], "mean_return": 2774.0316397731517, "std_return": 1660.9564826550359, "capped_episodes": 0}, "advanced_pi": {"returns": [4165.987775820026, 4076.095935771015, 2665.3612738430134, 4072.218336293779, 4188.998016148752, 138.9356061134108, 2534.031416782943, 4321.179688658754, 1960.0716068032734, 4171.704170656047], "lengths": [1000, 1000, 717, 1000, 1000, 83, 608, 1000, 552, 1000], "mean_return": 3229.4583826891017, "std_return": 1314.116572658635, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [127.21009396757441, 4300.71388436853, 4001.064214651389, 158.59737921268103, 585.9198043698802, 4535.340486959243, 1303.850176741616, 213.67392278364647, 3160.8392894450863, 2705.9389749279626], "lengths": [90, 1000, 951, 112, 226, 1000, 376, 127, 776, 689], "mean_return": 2109.314822742761, "std_return": 1732.7783474941812, "capped_episodes": 0}, "advanced_pi": {"returns": [160.8563993608506, 3068.8032358246483, 151.19203542570173, 149.7828976955818, 210.272101809401, 221.31190845330133, 234.4630359771007, 133.06627587187435, 315.1891003528983, 363.26489767245636], "lengths": [97, 713, 93, 105, 108, 135, 120, 90, 149, 172], "mean_return": 500.8201888443814, "std_return": 858.9349122837566, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [528.0458561142927, 4297.460104259327, 3217.7268463163837, 1980.0675669164896, 4456.226458432409, 158.78014445379065, 4657.368957201544, 301.61169505082484, 4159.478258044657, 2060.499439308883], "lengths": [191, 1000, 735, 506, 1000, 102, 1000, 148, 953, 530], "mean_return": 2581.72653260986, "std_return": 1719.8967535536194, "capped_episodes": 0}, "advanced_pi": {"returns": [2499.923879588611, 3646.8310497515577, 3263.49931992099, 2582.1488636347303, 319.80184313880306, 63.65273500088219, 2918.367515541645, 133.7417498541744, 2951.052083072244, 633.1031131429355], "lengths": [597, 791, 767, 655, 219, 92, 708, 154, 653, 300], "mean_return": 1901.2122152646575, "std_return": 1359.0969961483986, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4710.000523284766, 4006.383331359459, 128.94405238037118, 264.4630195104756, 159.79959903379208, 174.9594467416685, 4626.658353295592, 4459.212013615484, 4546.499368110058, 4105.74997149122], "lengths": [1000, 1000, 94, 93, 104, 86, 1000, 1000, 1000, 1000], "mean_return": 2718.2669678822886, "std_return": 2081.0226296377514, "capped_episodes": 0}, "advanced_pi": {"returns": [4349.634689165716, 89.11862534398477, 119.43658743605617, 149.98838360778672, 96.10603071037532, 4518.692893761412, 108.90866609101188, 98.98725860246921, 4204.927611033792, 93.33586085903853], "lengths": [1000, 93, 87, 89, 93, 1000, 83, 103, 1000, 85], "mean_return": 1382.9136606611642, "std_return": 1948.8235669993514, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [2350.024086208094, 4602.466814088028, 4275.811659476914, 2371.21985526432, 4484.21289460699, 4243.701179054656, 4596.454728631431, 192.7334234520323, 4263.1138720999425, 3100.865765152406], "lengths": [560, 1000, 1000, 574, 1000, 1000, 1000, 106, 1000, 741], "mean_return": 3448.0604278034816, "std_return": 1370.7870512279953, "capped_episodes": 0}, "advanced_pi": {"returns": [4407.556782761147, 3131.4596058826337, 4474.885966363235, 17.372973152055906, 120.76923885635797, 4344.807928753699, 4479.376585935722, 4533.519718975988, 365.26582092553605, 146.2222134457677], "lengths": [1000, 742, 1000, 30, 82, 1000, 1000, 1000, 223, 100], "mean_return": 2602.123683505214, "std_return": 2030.058681160014, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4133.583433933932, 283.611383092155, 4159.738937366702, 274.8533102052113, 341.174170002168, 290.15961817096763, 4403.951870159202, 4357.240945388598, 4376.567181878472, 4303.690253418503], "lengths": [1000, 148, 1000, 125, 141, 160, 1000, 1000, 1000, 1000], "mean_return": 2692.4571103615913, "std_return": 1957.2861345171161, "capped_episodes": 0}, "advanced_pi": {"returns": [4296.128215600745, 2156.2108081606125, 4228.271050263851, 4745.3826509522405, 2359.765166096263, 4234.191483196615, 4411.525744697605, 835.3605797047579, 2052.398570228458, 4512.844545919858], "lengths": [1000, 529, 884, 1000, 572, 1000, 1000, 252, 517, 978], "mean_return": 3383.2078814821007, "std_return": 1314.3934424595348, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [98.68754441850427, 4275.208040620113, 4460.185749803417, 4290.085410402645, 4740.7971078639, 93.19581590379724, 4439.901990095893, 4204.154409227175, 4499.50288197775, 4384.365096033488], "lengths": [74, 1000, 1000, 996, 1000, 73, 1000, 1000, 1000, 1000], "mean_return": 3548.608404634668, "std_return": 1732.0128987806224, "capped_episodes": 0}, "advanced_pi": {"returns": [4056.517260731306, 4581.515042061346, 4256.032196776001, 222.97657752387462, 4677.487360771892, 4736.136022618202, 4455.464350275849, 4710.279493299327, 4579.274673294495, 4830.412480914303], "lengths": [876, 1000, 1000, 128, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4110.60954582666, "std_return": 1314.8551929660482, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_1/seed_21/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 21,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 42142.85728478432,
  "final_evaluation": {
    "pi": {
      "returns": [
        98.68754441850427,
        4275.208040620113,
        4460.185749803417,
        4290.085410402645,
        4740.7971078639,
        93.19581590379724,
        4439.901990095893,
        4204.154409227175,
        4499.50288197775,
        4384.365096033488
      ],
      "lengths": [
        74,
        1000,
        1000,
        996,
        1000,
        73,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 3548.608404634668,
      "std_return": 1732.0128987806224,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4056.517260731306,
        4581.515042061346,
        4256.032196776001,
        222.97657752387462,
        4677.487360771892,
        4736.136022618202,
        4455.464350275849,
        4710.279493299327,
        4579.274673294495,
        4830.412480914303
      ],
      "lengths": [
        876,
        1000,
        1000,
        128,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4110.60954582666,
      "std_return": 1314.8551929660482,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_1/seed_22/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}, "advanced_pi": {"returns": [11.931686949845517, 12.223102125721088, 11.755722357425993, 12.272169550697914, 12.065567547608124, 12.065529418297498, 11.062361499498245, 13.374775804495174, 10.652951087211983, 11.265698423100096], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.866956476390161, "std_return": 0.7171255488446519, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [354.6559122233326, 256.99641969940154, 292.32967209879564, 234.69601243401505, 416.8677795843219, 1081.6357509980267, 422.9211839073006, 993.39642992966, 376.39741625420686, 958.1494105455013], "lengths": [251, 170, 180, 144, 205, 1000, 227, 1000, 203, 1000], "mean_return": 538.8045987674562, "std_return": 315.9749390227342, "capped_episodes": 0}, "advanced_pi": {"returns": [66.56903932379628, 416.87849826429044, 291.40496658925946, 258.12594909316965, 335.2059583977787, 332.8590731178377, 647.0834571440956, 320.6764895143186, 404.3784940502275, 514.2340253075354], "lengths": [121, 220, 180, 177, 196, 207, 377, 164, 233, 253], "mean_return": 358.7415950802309, "std_return": 146.79130315723006, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [286.6115898618277, 291.22763243359566, 1521.9093609654526, 632.7358750910727, 998.5133895804097, 1079.729272953647, 1105.9534050702925, 673.3002458461846, 1043.981318791631, 363.77203219362855], "lengths": [138, 149, 573, 284, 391, 467, 487, 301, 411, 160], "mean_return": 799.7734122787742, "std_return": 393.53334684075645, "capped_episodes": 0}, "advanced_pi": {"returns": [662.8597023523753, 1217.821964412208, 1278.2173200782029, 156.36122656942234, 1806.8402465325562, 704.6179343430889, 826.6077002474157, 523.3917810909247, 1301.965702269657, 845.8058913077997], "lengths": [287, 466, 482, 95, 984, 302, 398, 300, 531, 352], "mean_return": 932.4489469203652, "std_return": 448.8909598742007, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [1805.691024028229, 1486.3520576538529, 1927.2370509364762, 1418.3900681498758, 3272.145009889984, 1624.3502069129206, 1397.7143028198388, 1572.5022415599374, 1373.7292936359065, 1562.4587569487383], "lengths": [483, 409, 508, 351, 890, 437, 398, 431, 354, 419], "mean_return": 1744.0570012535761, "std_return": 536.536297475174, "capped_episodes": 0}, "advanced_pi": {"returns": [1246.81438636541, 221.36339829844383, 1051.0783694754568, 1209.5286169986782, 1873.2883008003946, 271.78617932133443, 2321.4803787527503, 1254.5875131263324, 1248.1753257137038, 2140.1230172555197], "lengths": [329, 100, 321, 337, 489, 112, 614, 329, 353, 583], "mean_return": 1283.8225486108026, "std_return": 661.3377090395024, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [362.3564087893814, 211.92759962898594, 414.2907662118199, 3840.59721067955, 425.4688018209814, 1221.2289601173459, 1405.806042466846, 2575.7570661581817, 358.96343152424697, 1413.3128634418888], "lengths": [189, 170, 160, 1000, 161, 362, 461, 651, 206, 398], "mean_return": 1222.9709150839228, "std_return": 1120.3127964593386, "capped_episodes": 0}, "advanced_pi": {"returns": [4222.9193276883025, 4058.2646691488812, 341.764103174446, 246.06963559635523, 4255.056005393308, 4265.969573221747, 4166.909008563871, 3983.49683873583, 4165.417500726598, 3023.5742934904533], "lengths": [1000, 1000, 145, 208, 1000, 1000, 1000, 996, 1000, 777], "mean_return": 3272.9440955739797, "std_return": 1529.2600313698492, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [3416.350589173314, 2423.174435321264, 1268.0235866437984, 2418.5329387383194, 1051.8130977028413, 727.3018677953067, 1378.2883002238937, 2217.6061251623987, 917.2949434655105, 1662.8138220653489], "lengths": [796, 582, 366, 584, 1000, 242, 401, 620, 309, 462], "mean_return": 1748.1199706291998, "std_return": 806.243818674529, "capped_episodes": 0}, "advanced_pi": {"returns": [2508.4612056376345, 1735.0810766777815, 1672.7018316931703, 2713.667706754131, 1382.200683691602, 1785.948961290045, 1259.628032174481, 169.91099981196228, 1827.4660638394794, 1610.589864034937], "lengths": [623, 410, 426, 648, 359, 440, 334, 98, 451, 430], "mean_return": 1666.5656425605223, "std_return": 658.7605230944704, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4443.398445528666, 2282.883097090376, 4463.123851078537, 465.88032202226674, 4452.821394081503, 2815.574886624681, 677.0938796483023, 4428.779171713926, 3395.7136534234983, 4376.098621365921], "lengths": [1000, 555, 1000, 195, 1000, 675, 246, 1000, 826, 1000], "mean_return": 3180.1367322577676, "std_return": 1498.9295964148332, "capped_episodes": 0}, "advanced_pi": {"returns": [4203.586801843925, 473.1935669096333, 4224.860686834868, 4160.860402576621, 3958.404405395946, 452.8060634299873, 3985.8484544774365, 4057.6656670152415, 4142.012468732977, 4083.1351860901755], "lengths": [1000, 222, 1000, 1000, 1000, 196, 1000, 1000, 1000, 1000], "mean_return": 3374.237370330681, "std_return": 1457.9225125510404, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4878.783390595852, 4928.023746381232, 4899.507561185305, 4939.142561273628, 4958.231350503512, 4926.947973653882, 4818.8393746126685, 4908.3142679041885, 4948.05790320765, 4866.32925076881], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4907.217738008673, "std_return": 40.57516370803626, "capped_episodes": 0}, "advanced_pi": {"returns": [528.6279907404943, 521.334959375531, 451.9250176945551, 522.6756903817848, 4857.457884232436, 477.2553381010008, 950.3577283086199, 4904.089543888552, 4819.321191335404, 529.8398892232597], "lengths": [172, 171, 154, 172, 1000, 158, 265, 1000, 1000, 174], "mean_return": 1856.2885233281638, "std_return": 1971.1195764725812, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [2236.257313233011, 4913.088787089169, 2841.744564106405, 3304.387948680387, 4891.506291842319, 2138.6179250246614, 4843.339667692448, 3040.924084442787, 809.3917731164113, 2339.0994168785905], "lengths": [491, 1000, 612, 685, 1000, 482, 982, 649, 232, 521], "mean_return": 3135.8357772106187, "std_return": 1308.8659155264195, "capped_episodes": 0}, "advanced_pi": {"returns": [303.72356321830136, 276.04764782496005, 280.49281336996313, 276.3797706563123, 280.93407115579976, 282.64668475997297, 278.2348304563531, 273.4886071561847, 269.53139695776076, 279.9535601131934], "lengths": [113, 102, 103, 102, 104, 102, 105, 100, 101, 101], "mean_return": 280.1432945668802, "std_return": 8.68652650617016, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4872.773546261337, 4488.720845425719, 4862.280231591209, 4819.215947101808, 1565.731834255528, 464.5039976466297, 425.20402546327716, 4894.545341710773, 1117.413223418864, 1199.557857860026], "lengths": [1000, 1000, 1000, 1000, 406, 199, 181, 1000, 305, 320], "mean_return": 2870.994685073517, "std_return": 1944.87139707518, "capped_episodes": 0}, "advanced_pi": {"returns": [4823.002569025719, 4712.636942603827, 174.43784991242936, 518.973425029842, 4638.97373433087, 167.86262421444619, 271.753993775307, 4762.164094121612, 4791.24859714221, 4622.906160590626], "lengths": [1000, 1000, 133, 215, 1000, 142, 144, 1000, 1000, 1000], "mean_return": 2948.395999074689, "std_return": 2178.699377829207, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [167.5282578086979, 4644.699939227902, 158.82201053700388, 150.1455724083268, 4878.157969783488, 199.63622944512562, 163.163267614649, 4736.884590539631, 141.63705688393563, 157.70274843476054], "lengths": [78, 1000, 78, 74, 1000, 80, 79, 1000, 73, 77], "mean_return": 1539.837764268352, "std_return": 2104.3758422608284, "capped_episodes": 0}, "advanced_pi": {"returns": [4874.900829841314, 4722.491788861556, 3680.7529770008396, 4794.815988232259, 4678.382454770104, 4592.668203590267, 4799.764445637764, 5047.321915256119, 203.2227803706991, 4631.375172553637], "lengths": [1000, 1000, 781, 1000, 1000, 1000, 1000, 1000, 94, 1000], "mean_return": 4202.569655611455, "std_return": 1377.4203748786858, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_1/seed_22/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 22,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 42421.546775102615,
  "final_evaluation": {
    "pi": {
      "returns": [
        167.5282578086979,
        4644.699939227902,
        158.82201053700388,
        150.1455724083268,
        4878.157969783488,
        199.63622944512562,
        163.163267614649,
        4736.884590539631,
        141.63705688393563,
        157.70274843476054
      ],
      "lengths": [
        78,
        1000,
        78,
        74,
        1000,
        80,
        79,
        1000,
        73,
        77
      ],
      "mean_return": 1539.837764268352,
      "std_return": 2104.3758422608284,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4874.900829841314,
        4722.491788861556,
        3680.7529770008396,
        4794.815988232259,
        4678.382454770104,
        4592.668203590267,
        4799.764445637764,
        5047.321915256119,
        203.2227803706991,
        4631.375172553637
      ],
      "lengths": [
        1000,
        1000,
        781,
        1000,
        1000,
        1000,
        1000,
        1000,
        94,
        1000
      ],
      "mean_return": 4202.569655611455,
      "std_return": 1377.4203748786858,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_1/seed_23/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.915769373360579, -3.017677441552341, -0.8584298620945638, -0.8743361194090453, -0.1307250946130627, -0.9767262834988513, -1.0019190654477006, -1.9019343974228273, -1.1226015111545111, -0.3427000628916206], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142819211445102, "std_return": 0.8064159042215322, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [416.1039321853499, 364.2351555300867, 962.7065213356802, 376.02626469591263, 395.6926413408702, 415.1734384047841, 547.9345379743331, 1009.9018700007666, 384.1637441407339, 378.2088135427476], "lengths": [243, 217, 1000, 203, 234, 246, 478, 860, 236, 222], "mean_return": 525.0146919151265, "std_return": 236.07296453812512, "capped_episodes": 0}, "advanced_pi": {"returns": [380.13286027390075, -22.063620628515267, 659.8843540062464, 286.50759479714213, 550.1239698435807, 306.3511848606783, 273.90117764991066, 392.49284545179114, 344.43934959470073, 378.1939499218038], "lengths": [208, 427, 569, 204, 275, 171, 176, 237, 180, 253], "mean_return": 354.9963665771239, "std_return": 170.15481284461896, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [1061.5707517890153, 1644.535613570649, 833.5371843795491, 900.8897934258014, 1490.4635203237683, 891.0244011712595, 678.4960600266421, 2243.3300581550056, 918.7620195185067, 2478.845854802045], "lengths": [406, 626, 337, 388, 604, 362, 308, 927, 374, 921], "mean_return": 1314.145525716224, "std_return": 597.0866719304232, "capped_episodes": 0}, "advanced_pi": {"returns": [320.48413743751246, 181.6664121777564, 485.43582350212284, 236.34348751804902, 1305.648314661288, 739.9954019654873, 1036.7392847780948, 752.7788730714371, 439.6664593472432, 709.3332408719416], "lengths": [168, 137, 224, 137, 485, 304, 376, 298, 230, 326], "mean_return": 620.8091435330932, "std_return": 341.09446763099385, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [113.31824157503775, 124.8793929871769, 219.11909359580963, 1093.6875844810695, 124.78216300312417, 127.49534806516643, 150.93826197489557, 142.55621261763847, 135.92157397207436, 113.70287387205389], "lengths": [83, 83, 118, 401, 84, 84, 85, 87, 86, 85], "mean_return": 234.64007461440465, "std_return": 287.81508866040195, "capped_episodes": 0}, "advanced_pi": {"returns": [124.42122710257739, 114.74928167386899, 160.85592639581517, 141.45085893612503, 140.78605010065579, 130.68582231772, 136.14339510104722, 168.74922022206255, 2800.4341300516576, 139.97591580797723], "lengths": [91, 85, 92, 85, 82, 89, 86, 96, 1000, 88], "mean_return": 405.82518277095073, "std_return": 798.3436363756845, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [2684.8475690128516, 3236.7277616644615, 1555.8349528653207, 1370.8808644177966, 928.9151157908489, 1827.5233682223816, 2478.7963988182637, 1093.981700058989, 1739.198919633464, 2636.0502241727477], "lengths": [667, 821, 452, 383, 291, 475, 621, 354, 499, 695], "mean_return": 1955.2756874657127, "std_return": 726.0334595609338, "capped_episodes": 0}, "advanced_pi": {"returns": [1941.3732994057184, 2155.943199892958, 1437.3794343636216, 2749.129819458509, 1370.318108826078, 1252.0998616962208, 2010.7498865962602, 1575.4991599468685, 3597.9342910488276, 3726.5564185539024], "lengths": [491, 604, 420, 734, 389, 361, 513, 453, 956, 1000], "mean_return": 2181.6983479788964, "std_return": 851.229190728677, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [2155.668900663418, 578.2135179688028, 1057.0938819335504, 4081.809680293044, 4190.642330785409, 1772.706440329984, 1643.0458542960905, 1716.889414894604, 3106.727754876608, 2646.3944216272894], "lengths": [544, 206, 300, 958, 1000, 454, 437, 455, 759, 635], "mean_return": 2294.91921976688, "std_return": 1144.5416444431255, "capped_episodes": 0}, "advanced_pi": {"returns": [1186.7153294952927, 4590.097122440901, 1429.5902692458094, 3295.865475970642, 3809.266850518561, 2345.118180091797, 134.33648936249244, 1633.2484158033822, 1110.889750746516, 3540.65930445918], "lengths": [412, 1000, 374, 766, 888, 576, 74, 418, 325, 833], "mean_return": 2307.5787188134573, "std_return": 1363.837646159962, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4601.9532363246535, 114.64906317321967, 1284.2813396442227, 1744.0639663784416, 3550.7869020090343, 1807.0296814307274, 104.2515179701821, 4214.803859879205, 98.35037055141068, 127.83353582080005], "lengths": [1000, 82, 347, 468, 861, 453, 80, 1000, 74, 80], "mean_return": 1764.80034731819, "std_return": 1685.5845002197254, "capped_episodes": 0}, "advanced_pi": {"returns": [2045.7124633524156, 4303.894916922493, 1113.6395776302127, 103.9107497071422, 236.17413464578084, 108.52571024746914, 3207.001833296335, 157.42712880706748, 4451.847406536343, 4549.624518297222], "lengths": [524, 957, 291, 76, 112, 75, 744, 91, 1000, 1000], "mean_return": 2027.7758439442484, "std_return": 1836.7340977518816, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [1546.699062954581, 4432.065145173434, 4597.044362252488, 131.55561409119045, 545.0435500375772, 998.4775117653911, 4436.431949842962, 2993.022546684919, 4512.943747174008, 87.44958077842699], "lengths": [1000, 1000, 1000, 129, 277, 380, 1000, 713, 1000, 123], "mean_return": 2428.0733070754977, "std_return": 1858.4578085881426, "capped_episodes": 0}, "advanced_pi": {"returns": [3065.0052754449193, 4695.254019885028, 2142.2709650149773, 4750.5460278370565, 4707.129965402172, 2642.8970958354807, 4718.534015323491, 3462.4254255041733, 380.45158265712763, 4328.407144590667], "lengths": [659, 1000, 501, 1000, 1000, 636, 1000, 1000, 191, 1000], "mean_return": 3489.2921517495097, "std_return": 1382.7460130003715, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [886.9989049026974, 3649.724064083003, 106.77425635666879, 132.1240938221452, 142.67932458984646, 4449.000463758018, 47.28476178515151, 2944.3181154379704, 1424.7749289243807, 3674.51998402726], "lengths": [245, 749, 83, 90, 86, 1000, 68, 664, 348, 809], "mean_return": 1745.8198897687143, "std_return": 1663.5662801643475, "capped_episodes": 0}, "advanced_pi": {"returns": [4695.994381732233, 128.10282365599028, 4527.770588201138, 2369.0907675360922, 1872.0633044350636, 1009.3079840924415, 71.06426132287189, 562.2875388941294, 1056.542686240978, 2319.3531067669483], "lengths": [1000, 129, 1000, 593, 464, 296, 113, 220, 311, 580], "mean_return": 1861.1577442877885, "std_return": 1577.441344379756, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [471.4672073123087, 2502.6565340226334, 527.979517999825, 4571.334891788092, 1333.7883294416336, 2533.4930873816647, 4593.457265251159, 4553.877423748319, 492.5606362074663, 4686.233728204431], "lengths": [171, 599, 183, 1000, 351, 639, 1000, 1000, 176, 1000], "mean_return": 2626.6848621357535, "std_return": 1757.9912620634093, "capped_episodes": 0}, "advanced_pi": {"returns": [1357.312568862015, 2142.074867013267, 301.89382464789264, 4688.420782098882, 4429.968287604699, 114.95723820373111, 2618.803592638383, 4597.113869052063, 4780.893290481696, 143.39425019546366], "lengths": [355, 542, 141, 1000, 1000, 92, 661, 1000, 1000, 90], "mean_return": 2517.4832570798094, "std_return": 1887.668321069503, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [154.13423278256317, 178.40873741983162, 177.21399576129963, 4497.363214581047, 4106.182199202381, 163.90621452121044, 173.27700605932347, 2185.005234022371, 168.45341885086913, 4307.7607702108135], "lengths": [86, 87, 87, 1000, 1000, 89, 85, 491, 90, 1000], "mean_return": 1611.170502341171, "std_return": 1860.9571072098806, "capped_episodes": 0}, "advanced_pi": {"returns": [4567.673451802565, 4577.907468285937, 4434.118497915087, 1796.565070148577, 4648.559195592798, 4477.104483693882, 4652.145520866409, 4318.455740362651, 4656.309488783362, 685.4045777652505], "lengths": [1000, 1000, 1000, 477, 1000, 1000, 1000, 1000, 1000, 227], "mean_return": 3881.424349521652, "std_return": 1347.2736625092664, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_1/seed_23/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 23,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 42288.422894239426,
  "final_evaluation": {
    "pi": {
      "returns": [
        154.13423278256317,
        178.40873741983162,
        177.21399576129963,
        4497.363214581047,
        4106.182199202381,
        163.90621452121044,
        173.27700605932347,
        2185.005234022371,
        168.45341885086913,
        4307.7607702108135
      ],
      "lengths": [
        86,
        87,
        87,
        1000,
        1000,
        89,
        85,
        491,
        90,
        1000
      ],
      "mean_return": 1611.170502341171,
      "std_return": 1860.9571072098806,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4567.673451802565,
        4577.907468285937,
        4434.118497915087,
        1796.565070148577,
        4648.559195592798,
        4477.104483693882,
        4652.145520866409,
        4318.455740362651,
        4656.309488783362,
        685.4045777652505
      ],
      "lengths": [
        1000,
        1000,
        1000,
        477,
        1000,
        1000,
        1000,
        1000,
        1000,
        227
      ],
      "mean_return": 3881.424349521652,
      "std_return": 1347.2736625092664,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_1/seed_24/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171263472605, -5.801676890186745, -5.617792592736144, -6.185085880348998, -5.854288277835275, -6.1994962736907375, -5.98137408240085, -5.778548885402516, -5.9047443461437314, -6.511429390042388], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860788225999, "std_return": 0.27746895547960587, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.544171263472605, -5.801676890186745, -5.617792592736144, -6.185085880348998, -5.854288277835275, -6.1994962736907375, -5.98137408240085, -5.778548885402516, -5.9047443461437314, -6.511429390042388], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860788225999, "std_return": 0.27746895547960587, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [370.519960542997, 965.2380984404929, 516.2271127322002, 360.52118184760724, 692.4573827853234, 277.9022162596015, 824.2388382176722, 666.924092367367, 407.6574438106236, 1630.8521556440246], "lengths": [168, 358, 217, 139, 247, 154, 399, 265, 173, 758], "mean_return": 671.2538482647909, "std_return": 382.93157554122354, "capped_episodes": 0}, "advanced_pi": {"returns": [443.04467397194884, 651.3744349928496, 518.5146274239034, 312.14939095851537, 516.3782861081626, 389.6911515111171, 625.4658840331657, 495.7896935990851, 205.718413134453, 296.7458935199973], "lengths": [173, 228, 174, 138, 185, 156, 212, 179, 106, 129], "mean_return": 445.4872449253198, "std_return": 137.1794285000613, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [1377.8430039287218, 1317.1445163859005, 1788.150633606936, 1321.535775742614, 1097.8806448780651, 1080.0359823663464, 1164.9406568826441, 1098.5360998007689, 1773.4481114258751, 945.6568537667422], "lengths": [495, 434, 546, 436, 390, 358, 398, 400, 543, 313], "mean_return": 1296.5172278784614, "std_return": 272.5370273787346, "capped_episodes": 0}, "advanced_pi": {"returns": [935.3936863341376, 1991.4882806302485, 1349.9936701849972, 713.219485584023, 546.166419688264, 656.5747191334617, 1278.1098312802335, 680.0909711333014, 1244.3793918944964, 802.9304920769683], "lengths": [312, 590, 397, 239, 211, 229, 345, 245, 389, 264], "mean_return": 1019.834694794013, "std_return": 423.1049341632513, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [3609.6043628895363, 210.68280152842524, 3778.301855124828, 3648.0576664197442, 3771.917060420668, 3803.2630401339316, 2926.413696649686, 3568.3193874024782, 1690.1028282638651, 3807.4320161323285], "lengths": [1000, 142, 1000, 1000, 1000, 1000, 778, 1000, 503, 1000], "mean_return": 3081.409471496549, "std_return": 1142.3060798356883, "capped_episodes": 0}, "advanced_pi": {"returns": [3591.9029307532287, 3716.553968643619, 620.6530329786756, 3773.908642000649, 3734.6331253204894, 721.5289878815931, 2303.4654289184277, 3831.737429693483, 2561.823512556231, 752.0271719125537], "lengths": [1000, 1000, 201, 1000, 1000, 216, 634, 1000, 672, 219], "mean_return": 2560.823423065895, "std_return": 1317.1449654570843, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [167.04690928103614, 2377.5471574591375, 1356.3617931062383, 2045.1457713254372, 2566.7712991801436, 1870.610634072247, 151.72504862571662, 240.4704287260985, 4454.151199851004, 157.2070192450073], "lengths": [75, 550, 371, 488, 607, 469, 70, 89, 1000, 71], "mean_return": 1538.7037260872066, "std_return": 1343.8528435423964, "capped_episodes": 0}, "advanced_pi": {"returns": [4475.071671897241, 3448.322520339308, 1511.3978283200133, 606.7993922813897, 3707.5068015511088, 4484.857209654058, 2229.349455971232, 1250.8339701983616, 624.7789029461348, 4348.037173196733], "lengths": [1000, 798, 390, 179, 857, 984, 532, 357, 179, 1000], "mean_return": 2668.6954926355584, "std_return": 1517.9024565540713, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [1166.3786860568382, 1130.1391090820844, 1521.9206249928382, 128.06504940978203, 4300.279531847291, 132.56241862499124, 109.12287803134936, 161.08349471788512, 1548.864151199049, 4175.302174756474], "lengths": [314, 314, 400, 81, 1000, 93, 77, 107, 415, 1000], "mean_return": 1437.3718118718582, "std_return": 1506.3160487168052, "capped_episodes": 0}, "advanced_pi": {"returns": [2061.21588326182, 4408.522951607116, 4252.491584375324, 4390.35459482033, 4523.050899825018, 4409.3348575566, 1297.7261102106972, 4400.90658367789, 4434.375348905539, 118.98169500619306], "lengths": [468, 1000, 1000, 1000, 1000, 1000, 325, 1000, 1000, 86], "mean_return": 3429.696050924653, "std_return": 1550.6311676540013, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [105.72463887294332, 123.4174796609328, 105.4189937049927, 4221.378544451298, 106.09236015170687, 137.87493271175842, 4270.654603596792, 4158.212895359601, 125.20720078474321, 126.6833671504059], "lengths": [80, 88, 90, 1000, 90, 89, 1000, 1000, 90, 86], "mean_return": 1348.0665016445173, "std_return": 1878.1890867462846, "capped_episodes": 0}, "advanced_pi": {"returns": [2436.5763635926255, 222.31324456603664, 4555.218916860282, 133.86205188112515, 208.9927894800886, 2264.320464122902, 136.22040338677422, 4036.707254867759, 2923.105576706019, 2683.413575163515], "lengths": [526, 112, 1000, 94, 107, 568, 117, 983, 732, 687], "mean_return": 1960.0730640627128, "std_return": 1598.9072223610838, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4492.809188514055, 3938.5976665392714, 4432.404862807169, 4646.989080331781, 2952.003349226591, 4452.008984240729, 4234.253839859475, 4484.290897946664, 4493.245758655733, 4452.47067586981], "lengths": [1000, 885, 1000, 1000, 686, 1000, 945, 1000, 1000, 1000], "mean_return": 4257.907430399127, "std_return": 471.91951431137164, "capped_episodes": 0}, "advanced_pi": {"returns": [4186.494512138124, 4642.2743081808285, 3139.2241836410717, 3410.8937573685357, 2176.8367003309327, 4581.2280583099455, 4653.203364465419, 4514.7832316979475, 204.77858729944012, 3400.9836313758647], "lengths": [948, 1000, 666, 731, 514, 941, 1000, 973, 102, 766], "mean_return": 3491.070033480811, "std_return": 1343.917170745432, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [207.80284727565953, 4564.962185522145, 4523.895943717072, 195.34706712342756, 366.931514078169, 923.0653508037888, 4497.162721554226, 4593.097841205805, 4482.581251189165, 174.1689906315232], "lengths": [108, 1000, 1000, 105, 209, 300, 1000, 1000, 1000, 90], "mean_return": 2452.9015713100976, "std_return": 2089.2624007327536, "capped_episodes": 0}, "advanced_pi": {"returns": [135.80969510258788, 4472.261200889171, 155.26092510867326, 4418.287864114202, 1157.0971529637025, 134.3614502754028, 321.62846840619295, 144.99505580820687, 4593.876262926844, 4708.556212481731], "lengths": [78, 1000, 78, 1000, 312, 81, 143, 79, 1000, 1000], "mean_return": 2024.2134288076716, "std_return": 2081.973440211277, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [218.1440175474933, 4655.564850105932, 300.03816697127064, 4881.915106966288, 4731.584568750585, 4918.177806664999, 255.74327523508822, 254.2353223176327, 248.72393036535394, 4778.817722160189], "lengths": [100, 1000, 116, 1000, 1000, 1000, 105, 105, 107, 1000], "mean_return": 2524.294476708483, "std_return": 2270.01610025371, "capped_episodes": 0}, "advanced_pi": {"returns": [1090.9274292976736, 213.92736689401087, 205.9028934376138, 5133.3728127803215, 147.65691583334964, 267.73884710082, 146.4348476877017, 149.27551991555342, 148.17129838039145, 1651.1344874860113], "lengths": [285, 89, 87, 1000, 60, 100, 60, 61, 60, 388], "mean_return": 915.4542418813447, "std_return": 1487.7717617620651, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [32.19477011707918, 4824.7254082672625, 4898.74562567159, 4765.891119656683, 5093.041281534519, 4929.626700429143, 4928.130350047952, 28.6750992521632, 195.88156138222024, 5139.593166063801], "lengths": [33, 1000, 1000, 1000, 1000, 1000, 1000, 31, 95, 1000], "mean_return": 3483.650508242241, "std_return": 2227.410995084116, "capped_episodes": 0}, "advanced_pi": {"returns": [8.880976977227611, 8.863503248365774, 142.25559167912806, 8.64740497841216, 127.29403947642473, 8.58802794245139, 7.39638133912728, 7.26035789523268, 8.798091530945596, 8.233668895926714], "lengths": [23, 23, 90, 23, 94, 23, 22, 22, 23, 23], "mean_return": 33.6218043963242, "std_return": 50.68999190374533, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_1/seed_24/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 24,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 42470.81745672226,
  "final_evaluation": {
    "pi": {
      "returns": [
        32.19477011707918,
        4824.7254082672625,
        4898.74562567159,
        4765.891119656683,
        5093.041281534519,
        4929.626700429143,
        4928.130350047952,
        28.6750992521632,
        195.88156138222024,
        5139.593166063801
      ],
      "lengths": [
        33,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        31,
        95,
        1000
      ],
      "mean_return": 3483.650508242241,
      "std_return": 2227.410995084116,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        8.880976977227611,
        8.863503248365774,
        142.25559167912806,
        8.64740497841216,
        127.29403947642473,
        8.58802794245139,
        7.39638133912728,
        7.26035789523268,
        8.798091530945596,
        8.233668895926714
      ],
      "lengths": [
        23,
        23,
        90,
        23,
        94,
        23,
        22,
        22,
        23,
        23
      ],
      "mean_return": 33.6218043963242,
      "std_return": 50.68999190374533,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_1/seed_25/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [340.3605875345094, 324.77429044359974, 334.9034220160811, 301.74317423923117, 349.93723556775836, 301.26352516225205, 302.7261292779435, 293.78287350296955, 299.50801174285533, 378.6436067691912], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.76428562563916, "std_return": 26.473326935496257, "capped_episodes": 0}, "advanced_pi": {"returns": [340.3605875345094, 324.77429044359974, 334.9034220160811, 301.74317423923117, 349.93723556775836, 301.26352516225205, 302.7261292779435, 293.78287350296955, 299.50801174285533, 378.6436067691912], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.76428562563916, "std_return": 26.473326935496257, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [223.01981855255295, 1033.0895392043992, 625.1332436599631, 269.512636152774, 393.7404409942544, 590.6844346018777, 312.0922365352854, 717.1040271085867, 300.3844375604769, 229.03886913684926], "lengths": [125, 544, 252, 247, 183, 344, 205, 387, 171, 294], "mean_return": 469.379968350702, "std_return": 252.09798131417193, "capped_episodes": 0}, "advanced_pi": {"returns": [152.65391138868867, 769.4762353420628, 638.6235383442239, 499.6698012362121, 415.6661142981818, 52.97967331107227, 524.1253061394565, 270.84670164704505, 333.3203024057331, 735.359168188601], "lengths": [115, 403, 282, 215, 268, 206, 421, 196, 218, 280], "mean_return": 439.27207523012765, "std_return": 227.77472062698297, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [563.4796941250419, 415.357133704408, 635.8741081648841, 978.122989930932, 268.92907261453496, 1133.9538707287707, 305.7755072393896, 1298.9729552451993, 278.4473508108011, 343.6898113898865], "lengths": [232, 190, 248, 333, 146, 458, 184, 439, 163, 196], "mean_return": 622.2602493953849, "std_return": 362.4461945242407, "capped_episodes": 0}, "advanced_pi": {"returns": [458.9426989391669, 838.6925066744349, 456.511728996604, 624.0106747121896, 534.2393301613721, 255.72797452816465, 217.53521036898562, 768.1038634556411, 411.97857923597763, 256.33143627194966], "lengths": [197, 375, 187, 231, 210, 133, 118, 290, 180, 150], "mean_return": 482.2074003344486, "std_return": 202.51710045781766, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [231.92816744576191, 250.8882972693425, 245.4519429765063, 248.2630540088247, 999.6409332328683, 857.5797278956694, 244.2866037849824, 220.67938982271485, 229.37148780491052, 897.5136835916259], "lengths": [117, 127, 138, 130, 412, 408, 129, 122, 118, 317], "mean_return": 442.5603287833207, "std_return": 313.25114227339145, "capped_episodes": 0}, "advanced_pi": {"returns": [1149.5946520942068, 125.90768145830428, 517.6018053849882, 539.4963392814218, 135.76240492201026, 1404.9685806692053, 300.2312388039781, 1306.1349632903764, 1298.854468860682, 734.6538059936894], "lengths": [460, 221, 456, 428, 168, 629, 167, 471, 696, 309], "mean_return": 751.3205940758862, "std_return": 476.1088966681661, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [2279.693401777918, 2889.0551722568202, 208.3619924858773, 1018.2304953707693, 558.0141821776768, 3319.288986099736, 3038.2202860099196, 211.44830286416865, 2053.345783492786, 2712.4734551327856], "lengths": [707, 1000, 242, 427, 280, 1000, 1000, 130, 646, 940], "mean_return": 1828.8132057668458, "std_return": 1155.706090813994, "capped_episodes": 0}, "advanced_pi": {"returns": [1298.32308259536, 2567.0940096835243, 2801.022510388217, 3796.7464542676707, 1879.4892102367846, 1008.3104302298544, 432.424349332568, 1072.6038224293384, 630.0273455128848, 287.5717763905889], "lengths": [397, 779, 840, 1000, 559, 376, 196, 355, 261, 164], "mean_return": 1577.361299106679, "std_return": 1096.4583858686324, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [3716.0741805893554, 3352.681490035426, 1488.9774779079346, 3731.9603801384997, 789.2021999410447, 513.4252989537707, 533.029012156299, 2462.9733357416035, 201.42785238112597, 1118.8395594008073], "lengths": [1000, 901, 442, 938, 242, 192, 189, 712, 99, 339], "mean_return": 1790.8590787245867, "std_return": 1328.5962016043056, "capped_episodes": 0}, "advanced_pi": {"returns": [700.1520226421799, 235.1568831717987, 1201.0772055507848, 828.8862421959171, 233.2536965307069, 851.1089917675806, 1933.3785646281685, 1402.7112632752833, 192.15429778091067, 271.2574449345077], "lengths": [225, 96, 339, 261, 104, 269, 506, 406, 84, 111], "mean_return": 784.9136612477838, "std_return": 557.5935038411326, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [1961.1235214897317, 4056.255655665031, 3979.2040613582144, 321.3185010694616, 3918.2719149524037, 3958.7876970842963, 4248.113236573703, 367.6676246462165, 328.6150075236296, 4061.89469426287], "lengths": [496, 992, 1000, 119, 1000, 939, 1000, 130, 121, 1000], "mean_return": 2720.125191462556, "std_return": 1675.0878213672584, "capped_episodes": 0}, "advanced_pi": {"returns": [975.1306151101078, 221.00483174632498, 1227.705085286971, 2325.417413555649, 4094.840969107191, 1728.9017131359271, 3511.4582732863378, 295.4431386253845, 2192.969337054345, 303.6560783270794], "lengths": [284, 81, 331, 598, 1000, 445, 896, 113, 566, 116], "mean_return": 1687.6527455235318, "std_return": 1284.8580449791693, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [195.10217818942803, 2641.307496406602, 287.58404408222583, 4236.838727298545, 4085.8493886275214, 3470.190017647497, 2493.817085977283, 1985.0908112913362, 176.94526611224177, 1841.7270124629022], "lengths": [91, 691, 116, 1000, 965, 960, 694, 529, 85, 495], "mean_return": 2141.4452028095584, "std_return": 1466.6138808781104, "capped_episodes": 0}, "advanced_pi": {"returns": [1866.447073331931, 258.5003082238939, 1358.4157801937488, 185.21965280409276, 714.1192182224584, 929.785557467738, 215.78867165491383, 195.42519589968683, 163.05419257115253, 1654.115971770835], "lengths": [537, 113, 369, 90, 230, 317, 97, 90, 85, 464], "mean_return": 754.0871622140451, "std_return": 629.720721661976, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4421.428404128905, 3868.6005182040344, 4211.596873638163, 3038.135137120121, 4035.3459847197887, 237.50246503297862, 4042.3937147999322, 4322.478289079068, 1374.4644453543528, 241.54407727289222], "lengths": [1000, 971, 1000, 840, 1000, 94, 1000, 1000, 407, 95], "mean_return": 2979.3489909350233, "std_return": 1613.3937689537306, "capped_episodes": 0}, "advanced_pi": {"returns": [3954.118310494171, 4262.210655318061, 1921.8667563101776, 4137.22960525283, 4020.888315115509, 2339.103315847609, 3800.0729312005424, 4076.2361147087377, 3579.305448550211, 708.6059002366997], "lengths": [1000, 1000, 506, 1000, 1000, 610, 1000, 1000, 894, 232], "mean_return": 3279.9637353034545, "std_return": 1141.8784084234599, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [3934.8511451432487, 4152.078600160481, 127.89359359389692, 350.9005996623415, 108.75866062469386, 545.1004445892825, 161.00601412121713, 4015.808923905828, 489.1841513552158, 77.39071094418095], "lengths": [967, 1000, 117, 189, 122, 242, 108, 1000, 220, 111], "mean_return": 1396.2972844100386, "std_return": 1734.1492098691447, "capped_episodes": 0}, "advanced_pi": {"returns": [99.63821974108843, 117.48730137557904, 117.26510102878612, 116.40482084306187, 121.90590994912668, 97.54169878067249, 88.58585122233302, 90.3426291882103, 121.3240517570197, 195.11748109264946], "lengths": [75, 77, 76, 82, 79, 70, 74, 74, 80, 113], "mean_return": 116.56130649785271, "std_return": 28.882312679685004, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [4001.4475911810096, 4344.606767278584, 4545.86940585548, 4428.903835172259, 4636.5376068457535, 643.4660484772365, 4395.779067580641, 2217.5684094894514, 4552.529008147804, 4395.7417179175545], "lengths": [897, 1000, 1000, 1000, 1000, 195, 1000, 532, 1000, 1000], "mean_return": 3816.2449457945777, "std_return": 1254.1982370491742, "capped_episodes": 0}, "advanced_pi": {"returns": [4269.8701022505475, 4205.6643080782205, 4348.137630851299, 4142.057673160738, 4339.135546201864, 4341.291519528893, 4372.058168801586, 4182.385896060921, 4189.909805365528, 4285.678934221076], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4267.618958452067, "std_return": 78.21234345069445, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/combined/lambda_1/seed_25/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 25,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.01,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 1e-05,
      "lr_pg_q": 1e-05,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 42524.60545229912,
  "final_evaluation": {
    "pi": {
      "returns": [
        4001.4475911810096,
        4344.606767278584,
        4545.86940585548,
        4428.903835172259,
        4636.5376068457535,
        643.4660484772365,
        4395.779067580641,
        2217.5684094894514,
        4552.529008147804,
        4395.7417179175545
      ],
      "lengths": [
        897,
        1000,
        1000,
        1000,
        1000,
        195,
        1000,
        532,
        1000,
        1000
      ],
      "mean_return": 3816.2449457945777,
      "std_return": 1254.1982370491742,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4269.8701022505475,
        4205.6643080782205,
        4348.137630851299,
        4142.057673160738,
        4339.135546201864,
        4341.291519528893,
        4372.058168801586,
        4182.385896060921,
        4189.909805365528,
        4285.678934221076
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4267.618958452067,
      "std_return": 78.21234345069445,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.14.0+cu130",
    "numpy": "2.4.6",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.1/seed_21/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [319.2133776435864, 386.830775002366, 307.41775387527184, 336.98495835850593, 44.526628967041596, 377.9454174913813, 431.703421337084, 472.82842734948554, 558.0231270863122, 243.74424980559243], "lengths": [233, 223, 175, 210, 103, 266, 358, 290, 513, 170], "mean_return": 347.92181369166275, "std_return": 132.16084017533746, "capped_episodes": 0}, "advanced_pi": {"returns": [289.17351593222537, 287.15535067707407, 158.02217817898517, 319.645555752597, 367.0025564549656, 407.98511563809353, 1014.7276964591603, 992.9837775147814, 376.9651015229195, 301.1764445994133], "lengths": [173, 163, 221, 194, 215, 304, 1000, 1000, 222, 194], "mean_return": 451.48372927302154, "std_return": 283.6353256927673, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [294.0828413521591, 22.40923282813419, 233.56111818817936, 477.83886370452404, 19.979867094730977, 372.15394581554983, 242.93766457080326, 92.45799922507514, 40.89828401109158, 17.5920721464998], "lengths": [166, 28, 175, 242, 26, 220, 173, 87, 48, 25], "mean_return": 181.39118889367472, "std_return": 157.88829228518694, "capped_episodes": 0}, "advanced_pi": {"returns": [204.5596360864708, 535.6004696283967, 1188.1232387728026, 565.111887816103, 188.36588261232507, 257.8378844586634, 485.17418345615744, 280.36690869042053, 320.9801154280356, 322.8472364536265], "lengths": [165, 239, 680, 248, 139, 146, 272, 158, 202, 161], "mean_return": 434.8967443403002, "std_return": 281.3484043723135, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [1209.6057653655535, 414.5472882635862, 165.99161044986297, 647.2461199452496, 1677.0671438778584, 105.13796108714214, 76.71290005952773, 789.7373113449823, 78.01088678826393, 97.1674161723753], "lengths": [608, 220, 166, 390, 875, 94, 81, 426, 81, 83], "mean_return": 526.1224403354402, "std_return": 527.4593240446377, "capped_episodes": 0}, "advanced_pi": {"returns": [563.8807202946136, 1397.710731374958, 1211.3790308874582, 978.2656465276981, 180.40573046062235, 1415.9127164810116, 1233.285890767528, 1237.7411194675108, 856.50971734702, 2000.2212066376424], "lengths": [229, 610, 515, 410, 115, 881, 615, 467, 346, 798], "mean_return": 1107.5312510246063, "std_return": 474.82532091969546, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [1372.8018101681653, 383.2688204751204, 327.07099285471577, 465.69276577766317, 2157.482314048391, 833.3727711893279, 294.11337026139984, 2670.7786297985217, 2543.4386648727814, 914.9306217966533], "lengths": [514, 256, 169, 189, 663, 311, 178, 793, 750, 304], "mean_return": 1196.295076124274, "std_return": 889.8924347043069, "capped_episodes": 0}, "advanced_pi": {"returns": [937.2377182765644, 1797.1650362788228, 1214.9789197161977, 623.603387923505, 1549.3699647411374, 1831.9130574133535, 1122.8094120339588, 1688.1469864809424, 721.2812435724343, 1291.594764901867], "lengths": [331, 648, 464, 284, 1000, 637, 409, 1000, 315, 521], "mean_return": 1277.8100491338782, "std_return": 412.40078596239624, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [2108.9959941234606, 613.9797602332623, 612.4408019784372, 3032.4666068568126, 1068.2565776369577, 1134.1498910675957, 1692.1350286458453, 945.0901563089727, 1226.8511777852157, 1188.0441975767533], "lengths": [635, 231, 204, 824, 346, 332, 439, 314, 369, 319], "mean_return": 1362.2410192213315, "std_return": 702.8060927430315, "capped_episodes": 0}, "advanced_pi": {"returns": [3490.965804247286, 660.7862491274149, 770.9284665816785, 2143.701505933587, 3755.2173222144384, 1857.3304239575184, 1043.5175662732927, 1140.2490168094935, 995.4399744144893, 766.3332639541494], "lengths": [963, 209, 253, 598, 1000, 522, 329, 329, 309, 273], "mean_return": 1662.4469593513345, "std_return": 1081.4141769184082, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [1228.5846647751134, -3.715133105998506, 149.24657152564788, 4.291497559025139, 1387.636266665113, -6.7269979681137375, 659.103789165434, 1810.754297759102, 1198.6713913812173, -1.8702209968444699], "lengths": [483, 21, 91, 26, 391, 20, 202, 477, 323, 23], "mean_return": 642.5976126759697, "std_return": 669.1827339137708, "capped_episodes": 0}, "advanced_pi": {"returns": [2731.46669136217, 4643.092376015927, 3887.695509273574, 2346.846698720272, 4414.465249860052, 3047.7491336481016, 3704.9519626604765, 247.4434738343218, 298.1377150956634, 4296.706950121527], "lengths": [660, 1000, 880, 592, 1000, 717, 848, 126, 149, 1000], "mean_return": 2961.8555760592085, "std_return": 1517.5622102125783, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [77.77783692297771, 676.7427096361828, 187.6403748891613, 148.80789599222663, 160.31429330884686, 859.0513292228784, 944.5656248553158, 222.35362676140593, 1446.777800588164, 1006.2097318985267], "lengths": [59, 204, 80, 71, 80, 244, 287, 97, 368, 287], "mean_return": 573.0241224075686, "std_return": 452.63181298530924, "capped_episodes": 0}, "advanced_pi": {"returns": [4525.181990940142, 328.1621408450885, 4757.37649637187, 4892.470053855813, 4727.281191805974, 4824.43719908801, 161.67200143731532, 4497.198367557892, 4573.187010281693, 4641.5718273616385], "lengths": [1000, 147, 1000, 1000, 1000, 1000, 90, 1000, 1000, 1000], "mean_return": 3792.8538279545437, "std_return": 1778.4261694755091, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [-6.282534628325098, -6.14333296722418, -6.169208177506421, -6.114213105500149, -5.896057807663011, -6.004552967833275, -6.166830244683407, -6.2582909688064285, -6.346369884172468, -6.459954418293774], "lengths": [8, 8, 8, 8, 8, 8, 8, 8, 8, 8], "mean_return": -6.184134517000822, "std_return": 0.1548846088316966, "capped_episodes": 0}, "advanced_pi": {"returns": [2413.210417825974, 3572.7735937681978, 2693.1002493648302, 1595.3340556176113, 289.0146485514306, 4457.807103396105, 210.39344128330416, 2133.2021992096707, 2213.572145755226, 4439.804315904466], "lengths": [572, 775, 631, 426, 139, 1000, 114, 520, 516, 968], "mean_return": 2401.8212170676816, "std_return": 1409.2862894603777, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [-7.555367052518696, -7.486623107361397, -7.5052704030950395, -7.547508860242047, -7.440906315590306, -7.442852780994427, -7.551723290572188, -7.921394361874643, -7.586959156329264, -7.600000596588412], "lengths": [8, 8, 8, 8, 8, 8, 8, 9, 8, 8], "mean_return": -7.563860592516642, "std_return": 0.13012146529987342, "capped_episodes": 0}, "advanced_pi": {"returns": [4450.130072456431, 2321.852519543189, 1821.7002839688362, 4144.02841521395, 2658.211346046206, 4157.093495590931, 4500.273663164365, 1728.5889926543384, 4148.8492777974225, 3921.020873636733], "lengths": [1000, 611, 525, 1000, 697, 1000, 1000, 436, 1000, 1000], "mean_return": 3385.1748940072407, "std_return": 1061.4839351793573, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [139.95605246806886, 292.046339810642, -4.430018257157393, 377.1205098042564, -4.9952026654530535, -4.085709340176779, -5.2744792020045885, -4.071752295227421, -5.204261605336738, 883.6670078492875], "lengths": [92, 164, 9, 197, 10, 9, 10, 9, 10, 278], "mean_return": 166.4728486566899, "std_return": 274.0377129640269, "capped_episodes": 0}, "advanced_pi": {"returns": [923.7022140638018, 1830.3860306286435, 1416.6477780975904, 3132.770662409767, 2451.0845935349394, 1963.7365537281853, 1429.4234683679813, 2315.8269911746047, 2235.3422864089816, 2639.7031561688714], "lengths": [268, 410, 335, 636, 561, 460, 338, 539, 477, 574], "mean_return": 2033.8623734583366, "std_return": 624.0105081100664, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.1/seed_21/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 21,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 47628.55176401138,
  "final_evaluation": {
    "pi": {
      "returns": [
        139.95605246806886,
        292.046339810642,
        -4.430018257157393,
        377.1205098042564,
        -4.9952026654530535,
        -4.085709340176779,
        -5.2744792020045885,
        -4.071752295227421,
        -5.204261605336738,
        883.6670078492875
      ],
      "lengths": [
        92,
        164,
        9,
        197,
        10,
        9,
        10,
        9,
        10,
        278
      ],
      "mean_return": 166.4728486566899,
      "std_return": 274.0377129640269,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        923.7022140638018,
        1830.3860306286435,
        1416.6477780975904,
        3132.770662409767,
        2451.0845935349394,
        1963.7365537281853,
        1429.4234683679813,
        2315.8269911746047,
        2235.3422864089816,
        2639.7031561688714
      ],
      "lengths": [
        268,
        410,
        335,
        636,
        561,
        460,
        338,
        539,
        477,
        574
      ],
      "mean_return": 2033.8623734583366,
      "std_return": 624.0105081100664,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.1/seed_22/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [248.90923232228815, 205.64931987102162, 307.2504623564099, 283.12390473340486, 244.87210656426234, 287.51184493224724, 837.0191697990124, 526.9608454103337, 435.7848949053818, 368.2420076371081], "lengths": [140, 145, 179, 142, 182, 148, 394, 238, 192, 183], "mean_return": 374.53237885314707, "std_return": 179.5798697590847, "capped_episodes": 0}, "advanced_pi": {"returns": [672.378713652767, 1277.328414478149, 526.2870426969381, 709.9009605709499, 617.3203927505459, 768.7675536236513, 545.756183597238, 1175.7459564423016, 523.3299631216194, 369.45894984243813], "lengths": [423, 1000, 331, 347, 315, 466, 353, 1000, 274, 278], "mean_return": 718.6274130776599, "std_return": 276.23095420765964, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [368.2581500131525, 358.5501936771412, 211.14354746817764, 607.2045879972075, 272.77994836624447, 904.2597098220731, 1079.4273917688824, 495.19400192066087, 606.7732724096664, 399.8156395132208], "lengths": [169, 177, 183, 356, 133, 348, 1000, 236, 263, 183], "mean_return": 530.3406442956427, "std_return": 263.69315353789904, "capped_episodes": 0}, "advanced_pi": {"returns": [794.9571262225473, 511.5178267565756, 1722.8334501243166, 1456.6163229686395, 1445.5681830894664, 1580.007433857736, 1386.5554332336303, 318.4040222143063, 663.3456218806907, 262.9434735391152], "lengths": [536, 226, 1000, 703, 1000, 1000, 755, 211, 470, 145], "mean_return": 1014.2748893887025, "std_return": 530.5782368818387, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [1391.1480226013136, 405.2275531626944, 576.957635265191, 264.35830709100645, 474.3781621578816, 562.906180644465, 730.5750016974839, 588.2749818726803, 1388.5105611657373, 532.30039875543], "lengths": [445, 174, 193, 119, 203, 215, 241, 219, 420, 193], "mean_return": 691.4636804413883, "std_return": 367.975270049453, "capped_episodes": 0}, "advanced_pi": {"returns": [605.7351325672229, 1427.9157130006788, 1020.8014756236145, 1183.399789868939, 739.7906590756043, 1607.6004938890514, 1086.962171203352, 842.9186645334769, 816.3343982288123, 2508.3718445977966], "lengths": [230, 581, 335, 412, 289, 524, 446, 279, 319, 703], "mean_return": 1183.9830342588546, "std_return": 530.2989873444992, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [2199.4300482190943, 4197.6556681555685, 4131.172427650644, 1138.5918767159774, 1914.9928636750237, 1817.435321557278, 1528.3119740743102, 1683.7159846530435, 3743.5957569325487, 3267.993197360047], "lengths": [536, 989, 947, 333, 512, 481, 397, 432, 879, 746], "mean_return": 2562.2895118993533, "std_return": 1095.56843047699, "capped_episodes": 0}, "advanced_pi": {"returns": [1046.654179674398, 2123.5041609499162, 1564.0869751709276, 1290.908100328422, 2575.582841307451, 1422.892234006144, 2276.8158294148393, 3134.7344815069814, 1337.017415751364, 1215.8776469505194], "lengths": [286, 527, 384, 370, 613, 376, 550, 765, 369, 342], "mean_return": 1798.8073865060965, "std_return": 655.3747355778233, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [52.428935928862, 101.17254078136634, 77.32510846870234, 254.54421278111187, 155.13536737300277, 235.47319277035479, 72.78024821639288, 94.13100919947856, 50.352668819384334, 52.98616708714197], "lengths": [49, 72, 73, 144, 131, 129, 65, 77, 48, 49], "mean_return": 114.63294514257977, "std_return": 71.66911969378431, "capped_episodes": 0}, "advanced_pi": {"returns": [4472.133502682764, 1508.5807477694925, 589.5934589680501, 2183.783064976552, 1328.68518284787, 4435.210180220703, 682.3398166683071, 1548.265097140795, 2302.8689372281697, 4362.534732113107], "lengths": [1000, 440, 234, 586, 426, 1000, 257, 436, 740, 1000], "mean_return": 2341.399472061581, "std_return": 1456.1912205347173, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [3438.21072109598, 49.66861580684057, 77.98266263228403, 1176.6936565658823, 87.5804537213989, 283.83848429906254, 1432.7969574043952, 283.29535870836594, 238.57043043859858, 408.2482911576199], "lengths": [772, 53, 74, 332, 74, 151, 398, 162, 126, 194], "mean_return": 747.6885631830429, "std_return": 1003.4464527791649, "capped_episodes": 0}, "advanced_pi": {"returns": [2791.1995560284895, 453.2013982303806, 4852.019108861671, 561.0000775752247, 3809.312672668432, 388.3448314982039, 401.0702158006603, 4514.959866028471, 384.1992968106114, 5080.800153275407], "lengths": [596, 171, 1000, 219, 770, 143, 152, 969, 153, 1000], "mean_return": 2323.6107176777546, "std_return": 1975.623022466775, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [2139.22629618476, 163.23296134647276, 100.20981789632202, 1601.3433161140085, 1508.263554035053, 138.3572068073487, 300.8823028626544, 375.97291553727877, 231.10416558257515, 1885.3558259036192], "lengths": [582, 92, 73, 462, 409, 91, 137, 170, 136, 486], "mean_return": 844.3948362270091, "std_return": 786.2005697831569, "capped_episodes": 0}, "advanced_pi": {"returns": [231.17042674499208, 254.28446673580618, 3746.2957289941737, 4168.177759003155, 4132.937186158964, 1923.9698533784258, 213.94311491682137, 285.49343088184236, 4269.237700139554, 4320.623868216566], "lengths": [136, 132, 1000, 1000, 1000, 543, 136, 145, 1000, 1000], "mean_return": 2354.61335351703, "std_return": 1840.8907223999777, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [1806.1374999254278, 262.9126837289909, 712.7503194790204, 694.5135934156879, 120.23507381841233, 136.24234025647885, 271.2520366942297, 102.059592232626, 177.625854277966, 325.1388594784431], "lengths": [484, 114, 242, 222, 69, 90, 120, 63, 89, 134], "mean_return": 460.88678533072823, "std_return": 495.14948312779273, "capped_episodes": 0}, "advanced_pi": {"returns": [159.83576994811, 5062.279330067424, 692.5541601250986, 3854.772336664915, 176.58091403716315, 206.92982018592184, 261.5280635649425, 1489.4492803827727, 4966.713277021551, 148.62279941300199], "lengths": [108, 987, 205, 855, 108, 151, 127, 393, 1000, 73], "mean_return": 1701.92657514109, "std_return": 1976.784414616028, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [-2.7600124838340045, -2.9467461636718397, -1.4755413045306454, -2.209693151254461, -2.800937321284434, -3.174287105284689, -3.2400741714847547, -1.4057596691636727, -1.7065291904168123, -1.5621131097643841], "lengths": [8, 8, 8, 8, 7, 8, 8, 8, 8, 8], "mean_return": -2.3281693670689694, "std_return": 0.7003749313532515, "capped_episodes": 0}, "advanced_pi": {"returns": [1702.4097432521692, 4256.093258551042, 4931.065454346438, 4954.276548349638, 3463.7548501370993, 2001.5036168338013, 4829.836758229698, 4662.616186390651, 4956.807326739615, 2024.2981230754515], "lengths": [393, 876, 1000, 1000, 720, 456, 1000, 1000, 1000, 439], "mean_return": 3778.26618659056, "std_return": 1298.40234877083, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [754.0930972712566, 1960.3709259640468, 2487.3192819315927, 716.8707203298749, 268.7065909253549, 2530.0718082127223, 234.4077441824119, 1848.2585350403547, 1080.4623849182321, 192.00536659750676], "lengths": [266, 643, 705, 239, 133, 676, 124, 493, 310, 103], "mean_return": 1207.2566455373353, "std_return": 876.7225068594296, "capped_episodes": 0}, "advanced_pi": {"returns": [2616.473213379261, 4028.1408665151994, 520.7708904840359, 166.46397672253005, 2374.993259911063, 4477.283138477601, 3303.0669896935615, 240.28211272496728, 166.48291300117563, 1995.8695085528552], "lengths": [641, 890, 209, 127, 580, 1000, 750, 233, 141, 573], "mean_return": 1988.982686946225, "std_return": 1564.483882222333, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.1/seed_22/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 22,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 45505.809623241425,
  "final_evaluation": {
    "pi": {
      "returns": [
        754.0930972712566,
        1960.3709259640468,
        2487.3192819315927,
        716.8707203298749,
        268.7065909253549,
        2530.0718082127223,
        234.4077441824119,
        1848.2585350403547,
        1080.4623849182321,
        192.00536659750676
      ],
      "lengths": [
        266,
        643,
        705,
        239,
        133,
        676,
        124,
        493,
        310,
        103
      ],
      "mean_return": 1207.2566455373353,
      "std_return": 876.7225068594296,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        2616.473213379261,
        4028.1408665151994,
        520.7708904840359,
        166.46397672253005,
        2374.993259911063,
        4477.283138477601,
        3303.0669896935615,
        240.28211272496728,
        166.48291300117563,
        1995.8695085528552
      ],
      "lengths": [
        641,
        890,
        209,
        127,
        580,
        1000,
        750,
        233,
        141,
        573
      ],
      "mean_return": 1988.982686946225,
      "std_return": 1564.483882222333,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.1/seed_23/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [155.4926319983668, 28.586547786129156, 21.522208734615436, 16.461646148099664, 248.2996890501005, 216.89641463463974, -43.226610869943215, 584.6882028941519, 217.29795497355929, 77.88345883446594], "lengths": [141, 205, 132, 169, 258, 418, 329, 359, 324, 186], "mean_return": 152.39021441841854, "std_return": 172.97728903768194, "capped_episodes": 0}, "advanced_pi": {"returns": [190.23329867681497, 575.5469687578582, 536.468394303472, 489.80218855952984, 275.85804388320105, 547.8431398862954, 498.91025607344073, 292.5888032605132, 468.3299315152024, 318.9697281224543], "lengths": [170, 261, 265, 283, 320, 614, 273, 217, 246, 240], "mean_return": 419.45507530387823, "std_return": 129.43955002626663, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [378.2575065701763, 889.1994429977789, 607.0283592509028, 777.1724814504939, 406.9562472353849, 147.23589673642755, 343.8589591702577, 517.8710676410859, 478.3820166053571, 513.7095960521411], "lengths": [299, 473, 424, 452, 239, 180, 187, 550, 316, 215], "mean_return": 505.96715737100067, "std_return": 203.14412815107912, "capped_episodes": 0}, "advanced_pi": {"returns": [1592.1870028154253, 574.4118737815793, 1464.025779228889, 1779.1929865487346, 500.2450698806389, 1820.583140046605, 1334.154919803618, 775.388568373176, 759.1084039187623, 830.8189996421361], "lengths": [764, 253, 1000, 892, 428, 857, 658, 743, 533, 704], "mean_return": 1143.0116744039565, "std_return": 481.83206627387574, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [1.7688017932032871, 12.81707059068601, 30.160722959938067, 8.760354963859607, 773.2252650908888, 21.764876883741135, 61.706122483994626, 810.5376471759914, 30.489158352517006, 5.975699041331947], "lengths": [42, 42, 147, 47, 360, 59, 130, 375, 107, 44], "mean_return": 175.7205719336152, "std_return": 308.62142929784045, "capped_episodes": 0}, "advanced_pi": {"returns": [2213.307021314576, 380.4181421861041, 577.9714789010287, 817.9200048562863, 1207.1805157076667, 610.1642233138588, 288.4909196280363, 1017.2441295551798, 855.98501928583, 1485.5929380263399], "lengths": [881, 225, 299, 348, 482, 273, 182, 362, 400, 581], "mean_return": 945.4274392774907, "std_return": 547.3074279030186, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [49.518586514489776, 29.489153230440653, 1184.871943333852, 12.95694318901613, 66.45940443731827, 19.594604805549352, 18.413220145831502, 12.535259802603328, 20.74043079223654, 607.5613433212263], "lengths": [76, 59, 484, 40, 149, 47, 45, 42, 47, 296], "mean_return": 202.21408895725637, "std_return": 370.5892145050769, "capped_episodes": 0}, "advanced_pi": {"returns": [2414.4316206069357, 1165.7975072051374, 1272.1855989972194, 852.9426776757201, 841.1168018442064, 1652.0485625002368, 1014.6192791738814, 939.3525257375287, 1843.1190612851133, 1961.1231877157447], "lengths": [702, 373, 407, 277, 291, 482, 392, 315, 528, 568], "mean_return": 1395.6736822741723, "std_return": 514.504657132938, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [172.45770788919725, 216.19506937374047, 123.08140138925879, 198.61670973734266, 1223.7076084963985, 1352.1250180612105, 232.10919375449717, 1246.8203848478774, 2.847441378523659, 448.8820564394549], "lengths": [98, 112, 67, 102, 383, 373, 102, 356, 23, 216], "mean_return": 521.6842591367501, "std_return": 504.49740033507004, "capped_episodes": 0}, "advanced_pi": {"returns": [2127.3919388567706, 3541.2766385129053, 2108.40871519271, 2304.052274974387, 1830.0344281765072, 3306.978060889579, 3128.590309304076, 1857.708928499214, 2090.5351415560895, 3297.3359480112545], "lengths": [676, 1000, 618, 644, 599, 1000, 917, 565, 656, 941], "mean_return": 2559.2312383973494, "std_return": 639.6004060629228, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [2100.594134251347, 104.25856498942967, 285.86934847932156, 1086.991965146645, 2065.3652462707128, 473.06198885354604, 127.08882393224415, 1280.2149241320947, 224.71133148426674, 1214.0399560804208], "lengths": [642, 137, 158, 371, 623, 253, 100, 455, 143, 413], "mean_return": 896.2196283620029, "std_return": 729.6268514591603, "capped_episodes": 0}, "advanced_pi": {"returns": [39.769082730033894, 98.79857365870635, 2355.6343503664298, 140.25960889499876, 52.3498191039456, 2117.9202393292067, 2307.173540029767, 3713.642471587049, 3245.9319514705744, 2930.2587741904254], "lengths": [108, 85, 804, 145, 119, 589, 728, 976, 1000, 1000], "mean_return": 1700.1738411361137, "std_return": 1392.80742744226, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [966.518617161644, 381.2349348606419, 1244.8606565702614, 931.5806872812403, 1586.4736084596145, 462.3357729773131, 1151.6649959739786, 1919.5597943631399, 866.1393022947243, 1125.0594142240486], "lengths": [269, 138, 343, 289, 436, 163, 338, 514, 251, 317], "mean_return": 1063.5427784166607, "std_return": 440.8443545926655, "capped_episodes": 0}, "advanced_pi": {"returns": [1042.9586008474976, 1291.8011315389376, 2317.868672388978, 1812.7573708076595, 2413.664206260336, 4037.326779443415, 1085.1007562915113, 1381.8934978309692, 2117.664233545869, 2084.307300855523], "lengths": [282, 394, 579, 508, 578, 1000, 295, 378, 567, 490], "mean_return": 1958.5342549810696, "std_return": 842.510975639398, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [3.3271103168818903, 2.7408548070686747, 2.20475795191332, 2.451264243898014, 244.63865628995026, 3.0472798638121446, 46.67317665764917, -3.958251855755128, 2.7637908614292748, 3.0101852616723215], "lengths": [22, 22, 22, 21, 134, 22, 45, 15, 23, 23], "mean_return": 30.689882439852, "std_return": 72.5802133908826, "capped_episodes": 0}, "advanced_pi": {"returns": [3213.1912200310962, 1768.4215034210392, 4042.4995200758954, 3816.7320253931116, 3523.760147432074, 242.1417598839997, 3757.371796305786, 3605.0300574664093, 257.99231665436315, 2050.108904571007], "lengths": [1000, 528, 1000, 1000, 1000, 156, 1000, 1000, 183, 662], "mean_return": 2627.724925123478, "std_return": 1384.589636969918, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [1393.7071050581428, 892.0761162376995, 55.58485140373235, 3013.1711739471216, 301.14139186910677, 52.095540963372684, 49.000238340977376, 1658.632498032832, 320.11411214249006, 125.97484969438497], "lengths": [405, 294, 62, 877, 194, 59, 49, 495, 148, 131], "mean_return": 786.149787768986, "std_return": 927.6529620872265, "capped_episodes": 0}, "advanced_pi": {"returns": [3657.4874821079125, 3930.2616208146005, 25.824613950905277, 3863.4648011869745, 105.93314756602462, -33.23264443743908, 102.51235542015833, 96.01844853000014, 3468.903330129385, 118.32449474532896], "lengths": [1000, 1000, 74, 1000, 127, 144, 124, 131, 1000, 119], "mean_return": 1533.549765001385, "std_return": 1797.5760072632145, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [1255.7345873430909, 0.9001179927209333, 316.1213778879235, 1095.5606754932753, 1012.3175350132359, 871.0899857209821, 176.11610079331018, 507.5259188071721, 1080.8055140898357, 489.2666840289496], "lengths": [316, 23, 144, 292, 282, 260, 102, 181, 301, 206], "mean_return": 680.5438497170496, "std_return": 415.37491630527944, "capped_episodes": 0}, "advanced_pi": {"returns": [233.5732412535464, 1404.0483063062807, 1355.5323064842223, 1271.656179777961, 1541.0516877097264, 2643.095517136625, 1820.1029190699219, 1663.9433463096086, 1352.5966383789055, 1352.2258780451734], "lengths": [117, 364, 312, 304, 388, 611, 476, 381, 312, 311], "mean_return": 1463.782602047197, "std_return": 561.6225709891875, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.1/seed_23/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 23,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 48064.340832710266,
  "final_evaluation": {
    "pi": {
      "returns": [
        1255.7345873430909,
        0.9001179927209333,
        316.1213778879235,
        1095.5606754932753,
        1012.3175350132359,
        871.0899857209821,
        176.11610079331018,
        507.5259188071721,
        1080.8055140898357,
        489.2666840289496
      ],
      "lengths": [
        316,
        23,
        144,
        292,
        282,
        260,
        102,
        181,
        301,
        206
      ],
      "mean_return": 680.5438497170496,
      "std_return": 415.37491630527944,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        233.5732412535464,
        1404.0483063062807,
        1355.5323064842223,
        1271.656179777961,
        1541.0516877097264,
        2643.095517136625,
        1820.1029190699219,
        1663.9433463096086,
        1352.5966383789055,
        1352.2258780451734
      ],
      "lengths": [
        117,
        364,
        312,
        304,
        388,
        611,
        476,
        381,
        312,
        311
      ],
      "mean_return": 1463.782602047197,
      "std_return": 561.6225709891875,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.1/seed_24/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [386.5261268568378, 497.85891542918597, 133.82607422559713, 452.4496429064648, 98.9533241055306, 239.85067943531124, 198.1131414825691, 839.7189996032615, 739.1084607343489, 446.4877130745693], "lengths": [204, 286, 102, 201, 99, 162, 180, 392, 329, 279], "mean_return": 403.28930778536767, "std_return": 234.68977496679597, "capped_episodes": 0}, "advanced_pi": {"returns": [669.874513743771, 559.2559724523574, 1065.0801520289033, 1502.1956424406821, 623.420291247812, 252.56600226128566, 900.9753213918868, 748.0768882800759, 734.0099132521002, 291.11818029163237], "lengths": [288, 213, 442, 601, 233, 129, 356, 317, 344, 143], "mean_return": 734.6572877390507, "std_return": 346.7869135711762, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [555.9305035549544, 955.4862092253363, 583.2888041800545, 348.4422566725057, 518.1362178927975, 257.8267932794828, 1234.0501732273997, 595.9739418393759, 852.0245819261911, 602.0326007350992], "lengths": [220, 380, 264, 146, 198, 132, 519, 247, 354, 226], "mean_return": 650.3192082533197, "std_return": 274.9351624403087, "capped_episodes": 0}, "advanced_pi": {"returns": [910.8549642480956, 501.64203413851504, 204.3036183185301, 884.3356536561361, 176.6880729232742, 687.5585255947902, 388.32170308174767, 193.65060849712694, 1260.5852454242624, 619.354598026254], "lengths": [289, 190, 116, 281, 111, 237, 161, 120, 389, 218], "mean_return": 582.7295023908732, "std_return": 342.6775841943849, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [316.30171528149475, 180.69849030373433, 1560.5517648796142, 173.4654072255579, 273.46486693844633, 332.8524267731906, 3775.4764724665724, 279.5190538480498, 2540.4239825881573, 323.80343840065586], "lengths": [153, 119, 452, 108, 133, 155, 1000, 146, 680, 161], "mean_return": 975.6557618705472, "std_return": 1189.7730483688586, "capped_episodes": 0}, "advanced_pi": {"returns": [1175.5848670633816, 3063.138459265455, 1632.074726042862, 1878.4665583443484, 2014.7624669315353, 1567.2897584373006, 3930.3464728281288, 1069.849620806279, 3039.657418461427, 3887.576177259126], "lengths": [338, 764, 459, 516, 504, 451, 1000, 300, 765, 1000], "mean_return": 2325.874652543984, "std_return": 1015.9146065152393, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [690.2296400165873, 1331.429443576633, 4006.941913268105, 2769.1102565933734, 3728.032060166542, 404.5896080346906, 76.73590528066771, 1577.079395675242, 1374.3648275282703, 3044.655069768043], "lengths": [236, 421, 1000, 697, 983, 202, 109, 449, 379, 778], "mean_return": 1900.3168119908155, "std_return": 1325.6856095733663, "capped_episodes": 0}, "advanced_pi": {"returns": [405.04887101476345, 4071.247857195433, 3881.7924372041766, 4054.2754143320913, 215.80048599618908, 3953.6527401663197, 108.85832883130463, 3040.349215462403, 3914.2948724865514, 712.5046435653071], "lengths": [192, 1000, 1000, 996, 270, 1000, 109, 768, 1000, 221], "mean_return": 2435.782486625454, "std_return": 1722.704347387717, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [-83.6128059977373, 1211.8787618598292, 155.1452455186426, 19.87143337603979, 73.9363923861471, 17.34448385538921, 33.793739797269865, 497.3322114404772, 28.162682042932335, 642.0586050895644], "lengths": [147, 411, 178, 130, 214, 48, 67, 342, 55, 288], "mean_return": 259.5910749368555, "std_return": 386.45983615777243, "capped_episodes": 0}, "advanced_pi": {"returns": [4048.462256067791, 4124.480999395559, 4105.649186405334, 4013.7700364644234, 4014.885041608861, 4025.7254258654925, 4039.1334527088434, 3996.4593789567557, 4061.7014906847767, 3909.903995112434], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4034.0171263270267, "std_return": 56.546895845765164, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [70.47101378878808, 293.810169892937, -21.619535856966294, 547.5775617953843, 823.4139261358481, 1812.71278751366, 62.43989645066787, 69.6563318775769, 681.8266578860867, 277.34886478129056], "lengths": [73, 161, 185, 231, 287, 488, 70, 71, 235, 142], "mean_return": 461.76376742652735, "std_return": 526.6725998529799, "capped_episodes": 0}, "advanced_pi": {"returns": [4402.217067526092, 4327.357192354021, 4460.450936942532, 4366.656324258946, 4450.169951662281, 4285.114511395146, 4359.327392174817, 4361.848610092986, 4347.414946150431, 4387.852007867052], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4374.8408940424315, "std_return": 50.45438928037125, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [607.8296167777161, 1123.2646025690337, 774.0449369984212, 158.84797886553477, 513.4032377069735, 411.9451310410696, 534.97089468955, 309.0270817663895, 740.8860845832464, 825.9385225898047], "lengths": [258, 375, 274, 97, 181, 232, 195, 190, 255, 265], "mean_return": 600.015808758774, "std_return": 264.8449833446298, "capped_episodes": 0}, "advanced_pi": {"returns": [180.15722824520216, 289.95249341175855, 4408.145337693232, 4463.080582524114, 4454.083628564831, 269.2551565323612, 262.590662120705, 297.9910221532399, 336.1695781505578, 4379.982033766742], "lengths": [106, 135, 1000, 1000, 1000, 129, 125, 137, 148, 1000], "mean_return": 1934.1407723162745, "std_return": 2035.306409963176, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [15.550564624928064, 319.788903949317, 436.5852189327502, 1.4690596463517696, 10.929612930942504, 130.74165861889955, 53.159310318922024, 16.452060840306835, 16.356733205138898, 13.970937492360461], "lengths": [34, 251, 248, 29, 37, 117, 116, 34, 47, 37], "mean_return": 101.50040605599173, "std_return": 145.21170769363837, "capped_episodes": 0}, "advanced_pi": {"returns": [4642.5916095470275, 4549.869555081838, 35.31155152232778, 42.89618223676952, 34.42103510592405, 3912.8916821529187, 2282.783917350094, 511.4903643463709, 34.35079712728829, 35.71967169001705], "lengths": [1000, 1000, 38, 41, 38, 843, 527, 170, 38, 38], "mean_return": 1608.2326366160576, "std_return": 1928.2380941395102, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [176.6984400250441, 172.3018064895158, 129.1068054331204, 167.79763899955532, 165.7480158679206, 248.83115226813595, 135.18015411132632, 847.0381409370299, 248.4498677384055, 135.0535281952292], "lengths": [108, 93, 97, 98, 82, 122, 93, 274, 126, 66], "mean_return": 242.62055500652832, "std_return": 205.47285820787138, "capped_episodes": 0}, "advanced_pi": {"returns": [4568.491820304289, 4590.201148535656, 4613.782271204864, 4745.661390954312, 1896.468777412956, 188.0856708105708, 790.8965161670851, 4715.679449176878, 202.61783645816013, 194.38301264163135], "lengths": [1000, 1000, 1000, 1000, 436, 80, 240, 1000, 87, 85], "mean_return": 2650.62678936664, "std_return": 2050.9775222561166, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [472.96487097234353, 1193.6394052007565, 477.09685070847695, 698.339737009152, 192.93128920356327, 1541.0989159496025, 105.56336349468104, 38.92637632980366, 485.08763479963073, 59.8954263109674], "lengths": [223, 340, 193, 279, 104, 511, 191, 56, 176, 62], "mean_return": 526.5543869978978, "std_return": 474.86209371840596, "capped_episodes": 0}, "advanced_pi": {"returns": [4888.767598277732, 254.7397781195442, 290.4075925220499, 4934.913568771537, 4916.125914659998, 5047.933617140285, 4881.780137115626, 4923.199314038886, 247.4793800710029, 4982.278104844118], "lengths": [1000, 98, 110, 1000, 1000, 1000, 1000, 1000, 99, 1000], "mean_return": 3536.7625005560776, "std_return": 2142.8881770749335, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.1/seed_24/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 24,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46182.756538152695,
  "final_evaluation": {
    "pi": {
      "returns": [
        472.96487097234353,
        1193.6394052007565,
        477.09685070847695,
        698.339737009152,
        192.93128920356327,
        1541.0989159496025,
        105.56336349468104,
        38.92637632980366,
        485.08763479963073,
        59.8954263109674
      ],
      "lengths": [
        223,
        340,
        193,
        279,
        104,
        511,
        191,
        56,
        176,
        62
      ],
      "mean_return": 526.5543869978978,
      "std_return": 474.86209371840596,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4888.767598277732,
        254.7397781195442,
        290.4075925220499,
        4934.913568771537,
        4916.125914659998,
        5047.933617140285,
        4881.780137115626,
        4923.199314038886,
        247.4793800710029,
        4982.278104844118
      ],
      "lengths": [
        1000,
        98,
        110,
        1000,
        1000,
        1000,
        1000,
        1000,
        99,
        1000
      ],
      "mean_return": 3536.7625005560776,
      "std_return": 2142.8881770749335,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.1/seed_25/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [61.53645204560924, 600.5392244521214, 183.5847204138262, 258.76578703086057, 577.7332851844152, 767.0064098028076, 227.975912938544, 95.19739304592896, 48.67786311863801, 24.412527544483428], "lengths": [139, 264, 183, 175, 273, 622, 316, 143, 84, 134], "mean_return": 284.5429575577235, "std_return": 253.28361140359166, "capped_episodes": 0}, "advanced_pi": {"returns": [213.23401091028921, 723.6612871234682, 293.1350952903991, 513.8516818588838, 253.80130493502753, 510.9213576353738, 251.04638661050564, 187.45245483005112, 857.642873617983, 212.13145639974806], "lengths": [121, 367, 140, 251, 142, 227, 131, 184, 395, 120], "mean_return": 401.68779092117296, "std_return": 225.779720915668, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [382.7611818986488, 664.7596463836742, 596.7565547751283, 734.496009123886, 875.6171162756026, 773.0472487626439, 26.041828172210817, 691.8198415068579, 712.2623850707854, 1134.1308024335895], "lengths": [164, 263, 238, 223, 324, 252, 48, 222, 275, 377], "mean_return": 659.1692614403026, "std_return": 278.5935688245251, "capped_episodes": 0}, "advanced_pi": {"returns": [442.37166247036123, 2254.740238644812, 727.1106154376698, 1430.875014721193, 4169.445378581218, 4065.1864450497997, 624.5754992711768, 2328.782431907211, 678.4625100559922, 2124.7028772134877], "lengths": [183, 570, 233, 370, 1000, 1000, 234, 553, 244, 489], "mean_return": 1884.625267335292, "std_return": 1305.2021630766371, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [0.46183104011625664, -0.07247927612899274, -0.14132287989817094, 112.12601995903103, 0.4326676051357744, 0.1578017837384229, 0.3726802266760969, -0.2172621815798268, -0.3770027728466967, 0.9491352351543632], "lengths": [15, 15, 14, 110, 16, 15, 15, 14, 14, 17], "mean_return": 11.369206873939826, "std_return": 33.587699237357434, "capped_episodes": 0}, "advanced_pi": {"returns": [1242.0834196008727, 3953.99950445829, 1647.8813202477963, 3763.831533699033, 3411.6988092021056, 185.69533769855803, 156.09494068259443, 243.01039841342217, 160.38391446476388, 234.13543467274292], "lengths": [396, 1000, 446, 941, 791, 117, 112, 139, 104, 145], "mean_return": 1499.8814613140178, "std_return": 1529.722641247234, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [448.07283111635184, 133.5721672594597, 305.78529055809753, 1872.6877014678212, 1470.296170471413, 1156.0017644444254, 935.2751246898367, 121.55661484681318, 1857.5742645504276, 680.2013807194298], "lengths": [221, 127, 163, 513, 411, 395, 437, 141, 540, 266], "mean_return": 898.1023310124077, "std_return": 636.7165171199155, "capped_episodes": 0}, "advanced_pi": {"returns": [54.8097582548428, 3099.0189718546026, 3302.3001724167448, 3654.2263251353775, 3042.8399711164034, 3204.7062677575664, 2779.613316512022, 2464.4836811735945, 3014.6018440925436, 2254.371214986991], "lengths": [62, 1000, 1000, 954, 1000, 1000, 1000, 790, 1000, 729], "mean_return": 2687.097152330069, "std_return": 957.054298922764, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [126.19569803985641, 53.86717424808911, 52.560614865682744, 52.17102084252711, 20.75996140583461, 3071.6149978425174, 1986.4320551369124, 50.39702856826226, 1886.5755210798645, 58.950751660459645], "lengths": [111, 48, 48, 68, 35, 890, 608, 45, 636, 64], "mean_return": 735.9524823690006, "std_return": 1074.9137233404751, "capped_episodes": 0}, "advanced_pi": {"returns": [263.7088498325607, 3924.6036561542883, 2650.3069101818637, 3584.7641518328455, 780.3232092974234, 1656.0074135688765, 1298.5967007528282, 3456.8378449370134, 3909.882966719795, 3729.3023388554748], "lengths": [113, 1000, 704, 1000, 245, 465, 384, 914, 1000, 1000], "mean_return": 2525.433404213297, "std_return": 1332.3214723495346, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [-6.733728065436071, -6.8792164545192405, -7.159700073560846, -6.961798113562688, -7.070854936531516, -6.717731118087537, -6.845347208907535, -7.035900663706618, -7.1820323679489935, -6.6809065558121965], "lengths": [8, 8, 8, 8, 8, 8, 8, 8, 8, 8], "mean_return": -6.926721555807324, "std_return": 0.17424537241030338, "capped_episodes": 0}, "advanced_pi": {"returns": [163.66240926412917, 166.02237444246364, 3982.6136673973883, 183.20987390525, 171.52475176139166, 165.2427479312848, 2589.849379678444, 4096.692159276296, 4064.0575619909528, 179.9644803113335], "lengths": [106, 105, 1000, 122, 122, 103, 691, 1000, 1000, 122], "mean_return": 1576.2839405958932, "std_return": 1766.304026086967, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [165.866112021788, 897.7636446545283, 914.2639734238462, 130.70156489633462, 341.66643252161623, 293.39752961753277, 130.3119682319195, 142.36379646410802, 26.42208199430558, 262.0857649068099], "lengths": [87, 265, 429, 80, 145, 121, 81, 85, 36, 141], "mean_return": 330.4842868732789, "std_return": 300.61733115971384, "capped_episodes": 0}, "advanced_pi": {"returns": [1442.1979911552273, 1464.1776434760905, 1057.2122114640176, 4431.446346228422, 4240.1656521935665, 1278.0163633642057, 1645.2312854766583, 925.7435515877206, 3195.507936969346, 3943.741540728055], "lengths": [405, 417, 283, 1000, 1000, 316, 401, 257, 847, 1000], "mean_return": 2362.344052264331, "std_return": 1345.8438761095213, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [89.49833270273928, 341.6693566052137, 20.159644202586737, 224.77646213176965, 42.29745851245741, 171.82831724453357, 75.94787508908335, 231.18987792345052, 157.5549679168019, 508.3674061380344], "lengths": [90, 173, 37, 130, 59, 104, 64, 135, 102, 210], "mean_return": 186.32896984666704, "std_return": 142.22720993836757, "capped_episodes": 0}, "advanced_pi": {"returns": [4543.521119948155, 4261.6003566527115, 2871.118568847688, 4472.2393868786385, 3172.547545719093, 4586.431560456418, 4366.027745550239, 394.267062723605, 4408.9932804678265, 4594.215957541362], "lengths": [1000, 1000, 642, 1000, 732, 1000, 1000, 143, 1000, 1000], "mean_return": 3767.096258478573, "std_return": 1265.0306606061238, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [55.034705579419814, 67.10138479020344, 69.99478748840649, 63.506967477340304, 253.519155055814, 36.61975534458552, 75.34973110719335, 75.6962884653563, 85.49473598122638, 33.78351545368337], "lengths": [48, 61, 58, 71, 152, 34, 75, 69, 85, 34], "mean_return": 81.6101026743229, "std_return": 59.441471710862835, "capped_episodes": 0}, "advanced_pi": {"returns": [4124.986032327609, 4319.237196133174, 4488.048190434508, 354.9970231510972, 4378.714729534151, 4207.269218826297, 196.4824240923347, 4339.096923507299, 4143.250277722784, 2681.904612758301], "lengths": [1000, 1000, 1000, 217, 1000, 1000, 131, 1000, 1000, 666], "mean_return": 3323.3986628487555, "std_return": 1599.684096310654, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [59.067237440193786, 18.06778581251119, 12.09518802683227, 92.25160224662896, 24.36210640726272, 10.289587448975213, 41.00317018149025, 40.56130376604257, 32.430298270347905, 372.54541869958626], "lengths": [56, 25, 24, 83, 42, 24, 43, 49, 44, 192], "mean_return": 70.26736982998712, "std_return": 103.42373175039275, "capped_episodes": 0}, "advanced_pi": {"returns": [1126.7380475016255, 72.17222459589563, 135.8526240895063, 4032.2640080868005, 209.5062866628547, 3556.1303504331277, 3316.3570928831273, 3551.343954936988, 211.87245311906275, 22.273702898405695], "lengths": [446, 68, 162, 1000, 178, 903, 921, 1000, 179, 125], "mean_return": 1623.4510745207394, "std_return": 1659.5792470348563, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.1/seed_25/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 25,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.1,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 46512.08975124359,
  "final_evaluation": {
    "pi": {
      "returns": [
        59.067237440193786,
        18.06778581251119,
        12.09518802683227,
        92.25160224662896,
        24.36210640726272,
        10.289587448975213,
        41.00317018149025,
        40.56130376604257,
        32.430298270347905,
        372.54541869958626
      ],
      "lengths": [
        56,
        25,
        24,
        83,
        42,
        24,
        43,
        49,
        44,
        192
      ],
      "mean_return": 70.26736982998712,
      "std_return": 103.42373175039275,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        1126.7380475016255,
        72.17222459589563,
        135.8526240895063,
        4032.2640080868005,
        209.5062866628547,
        3556.1303504331277,
        3316.3570928831273,
        3551.343954936988,
        211.87245311906275,
        22.273702898405695
      ],
      "lengths": [
        446,
        68,
        162,
        1000,
        178,
        903,
        921,
        1000,
        179,
        125
      ],
      "mean_return": 1623.4510745207394,
      "std_return": 1659.5792470348563,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.5/seed_21/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [11.24307543543025, 8.101077545438933, 15.642342277490505, 20.32509738931487, 9.67901098460683, 11.08153821598347, 24.325418264914063, -0.28672932455217337, 25.416607812685832, 0.8716526069647368], "lengths": [37, 18, 33, 76, 33, 31, 35, 16, 50, 18], "mean_return": 12.639909120827731, "std_return": 8.409573674922978, "capped_episodes": 0}, "advanced_pi": {"returns": [356.4034465939284, 540.9644215878994, 410.68900591280055, 255.87759214296676, 353.94381455334184, 255.71283299549387, 647.5255550944447, 375.5084997074619, 584.8140825847046, 280.7684225563425], "lengths": [175, 312, 172, 159, 238, 158, 370, 208, 298, 147], "mean_return": 406.22076737293844, "std_return": 132.45802294392544, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [40.47343326360097, 36.624302817428365, 6.891268108471399, 36.83536574503254, 26.99162524359273, -11.10310339781644, 2.747307773613086, 6.600180351419068, 446.61577425003367, 4.029347294145225], "lengths": [51, 81, 69, 57, 34, 21, 22, 34, 231, 35], "mean_return": 59.67055014495206, "std_return": 130.0626190818514, "capped_episodes": 0}, "advanced_pi": {"returns": [5.67989886117064, 661.036484802629, 12.064545600754048, 3.2013870699215987, 196.38125071120092, 18.330087175548158, 2242.3402570914513, 1352.3795921437327, 11.094202823100376, 2383.421652033877], "lengths": [75, 240, 138, 137, 168, 67, 882, 610, 107, 1000], "mean_return": 688.5929358313385, "std_return": 909.5217872667774, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [-3.78067389007536, -6.525710255275287, -4.8247910934554135, -0.2558396325366523, -5.523159709440233, -8.941532785217895, -3.9652637905362016, -3.439646068099655, 18.674432786786525, -1.1905316122311924], "lengths": [25, 25, 25, 28, 25, 28, 26, 31, 44, 36], "mean_return": -1.9772716050081367, "std_return": 7.275225161928818, "capped_episodes": 0}, "advanced_pi": {"returns": [4235.833862323227, 4330.238210568673, 4074.024515021218, 693.362801913875, 4160.175195152992, 4267.036424879013, 3964.823469857563, 4099.682875716727, 111.10756521657541, 129.48703402331594], "lengths": [1000, 1000, 1000, 214, 1000, 1000, 1000, 1000, 80, 101], "mean_return": 3006.5771954673182, "std_return": 1773.3473711521085, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [-0.29742134037821266, -1.0105096248934362, -0.7865752648597704, -1.5507704921911687, -0.9913604296436904, -0.5570341816236799, -0.08156700139036621, -0.8724281559989322, -0.015830597562878523, -0.8036073852933079], "lengths": [18, 18, 18, 18, 18, 18, 19, 18, 18, 18], "mean_return": -0.6967104473835444, "std_return": 0.44564857557206017, "capped_episodes": 0}, "advanced_pi": {"returns": [4244.593731325178, 2920.221472075962, 4289.6949600053495, 3515.5173534858754, 924.21186036599, 1352.827365026772, 2940.450201235965, 2081.378260369949, 2591.725141787143, 2020.87017661158], "lengths": [1000, 746, 1000, 776, 283, 340, 687, 536, 652, 509], "mean_return": 2688.149052228977, "std_return": 1072.697953989104, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [-4.805753147908421, -2.8347813223769647, -9.337551033157002, -9.634602013132142, -11.171612254829638, -4.32224808019921, -9.58547276293504, -4.599391412762833, -9.203526623894478, -6.006270182373495], "lengths": [26, 26, 34, 35, 36, 27, 36, 28, 34, 25], "mean_return": -7.150120883356922, "std_return": 2.778614751321915, "capped_episodes": 0}, "advanced_pi": {"returns": [4043.8265499420527, 4941.192295154274, 118.60585613606497, 380.15674535774843, 4920.875018521268, 166.0457258003952, 4028.8850049861826, 4107.630100238134, 5369.307310501144, 487.9414298766471], "lengths": [879, 1000, 99, 227, 1000, 116, 782, 855, 1000, 204], "mean_return": 2856.446603651391, "std_return": 2138.885185256154, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [-3.5641095972477665, -3.378400061204571, -2.613083712070672, -3.712591646412957, -2.4900743721691443, -3.6942757454337682, -2.3651058002134597, -3.7485918710787183, -2.690621109390494, -4.5764373023395075], "lengths": [37, 37, 35, 37, 36, 38, 37, 39, 37, 39], "mean_return": -3.2833291217561063, "std_return": 0.6784199773904512, "capped_episodes": 0}, "advanced_pi": {"returns": [221.61850454321345, 5181.962616892607, 4826.680852187296, 5191.652740005518, 5258.7565488256105, 4999.925087778211, 161.41705752271017, 4920.179650462972, 1228.3423720797362, 173.72109509017957], "lengths": [113, 1000, 1000, 1000, 1000, 1000, 93, 1000, 323, 97], "mean_return": 3216.4256525388055, "std_return": 2283.0903693773303, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [-3.7306880139022636, -3.6167164821828504, -3.7141695327178095, -3.7317774914874198, -3.8828242801793373, -3.5605899329960944, -3.672549936876702, -3.6824067038032573, -3.762258150998809, -3.6430164667700984], "lengths": [12, 12, 12, 12, 12, 12, 12, 12, 12, 12], "mean_return": -3.699699699191464, "std_return": 0.08374586319395275, "capped_episodes": 0}, "advanced_pi": {"returns": [4984.653687071652, 1028.8821359312533, 740.4186062236946, 4972.013087809572, 2506.8375099326113, 466.16921201965437, 1394.507398297156, 715.8465839585285, 2820.4848760945642, 3581.629662732424], "lengths": [1000, 350, 317, 1000, 562, 194, 427, 265, 643, 740], "mean_return": 2321.144276007111, "std_return": 1644.3612259906681, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [2.845223519840229, -0.059832184395797405, 3.675342028817229, 3.478992582127408, 4.210574160009097, 4.492064700342122, 3.9795640596722928, 4.442217071245887, 3.840706988913219, 4.344595507214481], "lengths": [19, 30, 19, 19, 19, 19, 18, 19, 18, 19], "mean_return": 3.5249448433786164, "std_return": 1.2869493631417452, "capped_episodes": 0}, "advanced_pi": {"returns": [3459.6680245074317, 3953.4946560567923, 2500.655219033473, 211.82933328317634, 2921.0797077814977, 5003.937740986724, 5177.995512471712, 237.44974032062004, 5165.270928973604, 642.1921145581873], "lengths": [710, 796, 542, 101, 598, 1000, 1000, 111, 1000, 195], "mean_return": 2927.3572977973217, "std_return": 1890.3946016494851, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4.896059005163226, 4.922596062569542, 4.90769728646389, 4.073512278074027, 5.067011806860239, 5.087911002457693, 4.743049050685505, 4.862757536328389, 4.1654857078682905, 5.167350862714297], "lengths": [19, 18, 19, 17, 19, 19, 20, 19, 17, 22], "mean_return": 4.78934305991851, "std_return": 0.3551660951613359, "capped_episodes": 0}, "advanced_pi": {"returns": [647.4766048174816, 4812.147761284905, 2476.3844589870337, 124.1657138185311, 1729.676864264479, 313.406923961351, 5157.42824898159, 4504.054997928546, 3829.3982951260355, 4967.897361698741], "lengths": [266, 1000, 600, 79, 459, 191, 1000, 863, 785, 1000], "mean_return": 2856.2037230868696, "std_return": 1935.5818527584302, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [1.0527303357233524, 2.283148173217751, 2.5785692081489398, 2.2795541668526837, 2.3075244656150433, 2.6259678839651017, 3.534618272138983, 1.5953497569914603, 3.255726782251256, 2.422764979218495], "lengths": [18, 13, 13, 13, 13, 13, 14, 13, 14, 13], "mean_return": 2.3935954024123065, "std_return": 0.6783800030993732, "capped_episodes": 0}, "advanced_pi": {"returns": [4830.378945215469, 5147.9840774099175, 5393.827231026127, 5062.037912468579, 150.76291336833174, 5452.628149666027, 5314.3432061695, 216.23333713437958, 5633.865647256236, 155.55540628638087], "lengths": [892, 1000, 1000, 1000, 91, 1000, 1000, 107, 1000, 96], "mean_return": 3735.7616826000944, "std_return": 2340.945764613716, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.5/seed_21/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 21,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 49605.17841053009,
  "final_evaluation": {
    "pi": {
      "returns": [
        1.0527303357233524,
        2.283148173217751,
        2.5785692081489398,
        2.2795541668526837,
        2.3075244656150433,
        2.6259678839651017,
        3.534618272138983,
        1.5953497569914603,
        3.255726782251256,
        2.422764979218495
      ],
      "lengths": [
        18,
        13,
        13,
        13,
        13,
        13,
        14,
        13,
        14,
        13
      ],
      "mean_return": 2.3935954024123065,
      "std_return": 0.6783800030993732,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4830.378945215469,
        5147.9840774099175,
        5393.827231026127,
        5062.037912468579,
        150.76291336833174,
        5452.628149666027,
        5314.3432061695,
        216.23333713437958,
        5633.865647256236,
        155.55540628638087
      ],
      "lengths": [
        892,
        1000,
        1000,
        1000,
        91,
        1000,
        1000,
        107,
        1000,
        96
      ],
      "mean_return": 3735.7616826000944,
      "std_return": 2340.945764613716,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.5/seed_22/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [-4.152883182743424, -4.285306281551975, -3.8269392667734556, -7.614006638780222, -1.5885582918903958, -5.866048730833551, -3.9704537888662035, -4.682147154178747, -3.216443749923201, -3.770652786462829], "lengths": [27, 26, 30, 22, 24, 30, 26, 25, 26, 25], "mean_return": -4.297343987200401, "std_return": 1.508031157322128, "capped_episodes": 0}, "advanced_pi": {"returns": [264.05501546733433, 650.5691849232145, 510.7628587349841, 325.91042464608284, 434.655212042004, 425.17527006572436, 601.2073451568215, 323.4167994910456, 115.65492621940439, 956.9742348674913], "lengths": [187, 421, 362, 218, 359, 274, 411, 194, 194, 1000], "mean_return": 460.83812716141074, "std_return": 223.89002517267042, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [232.499252569296, 152.79179589257288, 61.25638976652064, 87.40524047594764, 63.857289506526314, 282.62293919133214, 228.336893827179, 53.45611138083566, 15.738771265819391, 98.02409231330128], "lengths": [280, 140, 120, 138, 90, 187, 187, 103, 206, 125], "mean_return": 127.5988776189331, "std_return": 86.47758362304492, "capped_episodes": 0}, "advanced_pi": {"returns": [1153.9278983945444, 1544.041772322422, 1462.0421588413974, 315.8812256037578, 905.5096224943205, 1750.5133251091104, 982.0161679850364, 2039.2714038927604, 355.7625529104855, 443.4721422693614], "lengths": [702, 839, 644, 180, 463, 768, 462, 1000, 186, 222], "mean_return": 1095.24382698232, "std_return": 573.3964712670526, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [-8.65987864848788, -8.942226798071523, -8.592082207863275, -8.770692943034595, -8.24384904351744, -7.774394217005751, -8.988846048666618, -8.310474458023107, -9.644211646456306, -9.173574281627461], "lengths": [49, 48, 48, 48, 48, 48, 49, 49, 49, 48], "mean_return": -8.710023029275394, "std_return": 0.4991705978185115, "capped_episodes": 0}, "advanced_pi": {"returns": [140.28608340938203, 170.6111037563732, 152.9835898011555, 156.3313514398108, 151.69539016114024, 308.8840981212055, 539.6546235187404, 135.34004828332064, 148.36283656484, 202.77847663085782], "lengths": [102, 112, 88, 94, 110, 148, 235, 95, 110, 121], "mean_return": 210.6927601686826, "std_return": 119.92204673072031, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [55.26973854959919, 60.47673064592279, 5.037729812079522, 22.13639392546182, 2.960792014693298, 63.40566069828812, 54.93794132037045, 25.548651389767464, 32.97942356597843, 16.38302525326013], "lengths": [83, 73, 37, 49, 39, 65, 82, 51, 53, 70], "mean_return": 33.913608717542125, "std_return": 21.86835618346293, "capped_episodes": 0}, "advanced_pi": {"returns": [162.37581322453894, 140.8678667148448, 186.36156158007813, 282.9119876452375, 132.88388664766634, 2063.5472071690433, 2195.668724473166, 352.41669811289506, 182.14192582451824, 149.46593037364403], "lengths": [107, 102, 113, 145, 100, 571, 689, 156, 110, 107], "mean_return": 584.8641601765634, "std_return": 775.6853906166072, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [0.8231929167235674, -0.30346908054632526, 7.405645193181973, 6.674990822772012, -0.898435807624816, 12.351975142538818, 17.768619095277145, 0.39867863264231473, 12.878201124970447, -6.0087987687847235], "lengths": [29, 27, 24, 24, 29, 24, 52, 28, 24, 22], "mean_return": 5.109059927115042, "std_return": 7.143940528659832, "capped_episodes": 0}, "advanced_pi": {"returns": [732.9078855958654, 1147.7183425414812, 2831.669083976124, 1250.7243778597265, 1236.9097601386018, 139.20749331659096, 1645.5566372932244, 139.8318197051285, 2029.1197322329676, 1664.9752208052614], "lengths": [253, 336, 740, 368, 362, 75, 455, 81, 578, 454], "mean_return": 1281.8620353464971, "std_return": 785.5936160231369, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [26.238826102614496, 75.53759192106412, 31.867585489258644, 31.32618248163754, 27.249343531314768, 91.51686485026276, 27.01372509835849, 89.19564872894613, 30.406919251469752, 100.88157551638785], "lengths": [38, 75, 37, 38, 35, 73, 38, 74, 37, 79], "mean_return": 53.12342629713146, "std_return": 30.125460452260487, "capped_episodes": 0}, "advanced_pi": {"returns": [201.65682462965825, 278.09156258685914, 160.56678358960102, 4278.284497393706, 186.58733839530524, 4040.1348378895395, 165.14088124381013, 4227.650948015353, 4172.249618870477, 312.3358940666714], "lengths": [101, 121, 85, 1000, 96, 1000, 91, 1000, 1000, 124], "mean_return": 1802.2699186680984, "std_return": 1942.38926871914, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [114.1070274342344, 18.201127340232976, 65.19246385482967, 16.58688543390492, 86.33472155006275, 9.431457843478247, 32.58707181609752, 3.2083739804701725, -2.6134969204734944, 0.46886343076459625], "lengths": [87, 41, 115, 41, 124, 40, 50, 35, 26, 25], "mean_return": 34.35044957636018, "std_return": 38.3395887453281, "capped_episodes": 0}, "advanced_pi": {"returns": [4141.21798175575, 137.65569113770073, 4116.840063564107, 183.03968030764045, 4269.206311879477, 3912.5881021067116, 478.31284095603274, 3980.797662287798, 4035.76451591184, 4129.810193605276], "lengths": [1000, 113, 1000, 122, 1000, 1000, 189, 1000, 1000, 1000], "mean_return": 2938.5233043512335, "std_return": 1753.6832053776893, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [17.112450962842882, 118.23375632359978, 15.172778046019811, 11.86143565519794, 9.810455581505169, 3.407413784897582, 17.570241784931817, 85.37487504312666, 9.79691077821366, -3.149032703299453], "lengths": [36, 126, 56, 53, 84, 33, 35, 99, 35, 50], "mean_return": 28.519128525703582, "std_return": 37.84295324537402, "capped_episodes": 0}, "advanced_pi": {"returns": [1066.1384127193094, 4451.059206980737, 3071.5118673341412, 1101.0459620198621, 4417.923368158382, 1167.1592462179833, 4297.822335620793, 4069.243075994197, 1215.1431433359364, 4445.107932965755], "lengths": [373, 1000, 745, 327, 1000, 321, 1000, 1000, 350, 1000], "mean_return": 2930.2154551347094, "std_return": 1512.59120165451, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [1.1771561733771678, 0.6774349628410489, 0.4457287948166213, 0.6915735801219947, 0.5424294284504227, 0.43367982890061385, 0.298972596008109, 0.11669891393822762, -2.1610836034713756, 2.5039630277374814], "lengths": [33, 31, 31, 32, 33, 29, 33, 29, 31, 35], "mean_return": 0.47265537027203114, "std_return": 1.086874246827688, "capped_episodes": 0}, "advanced_pi": {"returns": [4385.780548874, 4559.703002319956, 4426.573900758504, 4431.606974346522, 802.538660086703, 4367.197867201032, 4533.28335648689, 4408.130502865602, 4373.334431912031, 2428.6267621262687], "lengths": [1000, 1000, 1000, 1000, 277, 1000, 1000, 1000, 1000, 589], "mean_return": 3871.677600697751, "std_return": 1186.7529214006913, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [14.57043351574934, 23.420023563891714, 16.73099983599232, 22.615269392569534, 17.885716019761624, 26.443755562146514, 12.415081090975812, 63.30821403785265, 12.170470602357438, 11.844194411633996], "lengths": [34, 46, 37, 45, 36, 48, 33, 81, 33, 32], "mean_return": 22.14041580329309, "std_return": 14.559643633087608, "capped_episodes": 0}, "advanced_pi": {"returns": [4382.945699744016, 4182.531647643795, 4272.545944381979, 4438.139808090695, 4403.424081107369, 4390.910222157673, 4656.1584236344615, 4467.255013145326, 3375.763449497838, 2575.0428889471027], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 788, 604], "mean_return": 4114.471717835025, "std_return": 608.258350315015, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.5/seed_22/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 22,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 47859.75688123703,
  "final_evaluation": {
    "pi": {
      "returns": [
        14.57043351574934,
        23.420023563891714,
        16.73099983599232,
        22.615269392569534,
        17.885716019761624,
        26.443755562146514,
        12.415081090975812,
        63.30821403785265,
        12.170470602357438,
        11.844194411633996
      ],
      "lengths": [
        34,
        46,
        37,
        45,
        36,
        48,
        33,
        81,
        33,
        32
      ],
      "mean_return": 22.14041580329309,
      "std_return": 14.559643633087608,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4382.945699744016,
        4182.531647643795,
        4272.545944381979,
        4438.139808090695,
        4403.424081107369,
        4390.910222157673,
        4656.1584236344615,
        4467.255013145326,
        3375.763449497838,
        2575.0428889471027
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        788,
        604
      ],
      "mean_return": 4114.471717835025,
      "std_return": 608.258350315015,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.5/seed_23/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [4.686967473265333, 3.4331263139607113, 9.205439891246874, 20.35303817751372, 5.563134248063321, 9.24978110383468, 9.454474040078866, -1.425498663481537, 7.922283731181426, 13.460094825207957], "lengths": [36, 40, 24, 36, 21, 38, 49, 51, 26, 42], "mean_return": 8.190284114087135, "std_return": 5.601745616331957, "capped_episodes": 0}, "advanced_pi": {"returns": [716.3360802262309, 136.0592322862118, 77.0919590861141, 433.14485934880685, 514.7924906924935, 177.68345055063708, 525.781075460327, 40.114044716604965, 203.25639823829385, 709.3226365922973], "lengths": [435, 91, 272, 318, 589, 499, 555, 337, 145, 550], "mean_return": 353.3582227198018, "std_return": 244.06477775357402, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [2.552477181574308, 2.245830727962178, 9.806450755829928, 15.665157148413478, 4.85419827491305, 6.640711981605944, 5.264526172367152, 7.059814177067192, 6.790807611589804, 5.590930047260328], "lengths": [30, 26, 38, 30, 30, 28, 32, 27, 27, 27], "mean_return": 6.647090407858336, "std_return": 3.6589135927178784, "capped_episodes": 0}, "advanced_pi": {"returns": [247.87815050531927, 826.4894889769525, 868.9077043593974, 1068.7072776466425, 770.0668618931062, 698.9987895114491, 746.994634754773, 507.8541349732809, 241.63871887102079, 724.9209315988858], "lengths": [139, 396, 322, 410, 286, 292, 260, 337, 135, 307], "mean_return": 670.2456693090828, "std_return": 251.1554177029838, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [-6.5818246400173095, -6.567587668737144, -5.403371104408005, -6.371134443464959, -6.641769492079433, -7.024439158128541, -6.641940555721094, -6.554014481247717, -6.5253209538987536, -6.534234433626612], "lengths": [11, 11, 12, 12, 11, 12, 11, 12, 11, 11], "mean_return": -6.484563693132957, "std_return": 0.3934583443579177, "capped_episodes": 0}, "advanced_pi": {"returns": [811.3292637495196, 1062.793130105825, 3589.6106360819517, 534.4009213460708, 495.7136867507716, 2625.30142459657, 477.14533062397055, 1268.4290170208353, 887.1244517511365, 215.76647977857178], "lengths": [287, 373, 1000, 201, 182, 736, 194, 393, 277, 117], "mean_return": 1196.7614341805222, "std_return": 1021.9764383426257, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.4635588121319527, -1.577498525976665, -0.6935386792760616, -1.517453455669604, -1.354219486266091, 4.617528327185836, -1.8761849437331992, -1.4647087498301574, -1.794847412308626, -0.40325486932513865], "lengths": [26, 21, 16, 24, 24, 47, 26, 19, 19, 21], "mean_return": -0.752773660733166, "std_return": 1.8426203271493327, "capped_episodes": 0}, "advanced_pi": {"returns": [3600.050296026182, 3560.9711689031233, 2285.6817705585327, 827.1924952481772, 3562.136635847411, 3552.2465981583373, 533.6627698867615, 864.3695114178431, 3616.2728993936694, 432.42073231800856], "lengths": [1000, 1000, 642, 286, 1000, 1000, 209, 288, 1000, 165], "mean_return": 2283.5004877758047, "std_return": 1378.7437356828084, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [14.272714407868085, 15.118772246471933, 31.171274581484827, 44.05728492546038, 70.44018893051961, 46.13712446674081, 17.08111721725095, 126.9876883381189, 42.025046378402024, 43.67597010959563], "lengths": [47, 39, 74, 97, 88, 97, 39, 216, 93, 96], "mean_return": 45.096718160191315, "std_return": 31.921195764328964, "capped_episodes": 0}, "advanced_pi": {"returns": [4079.289549916542, 1404.756591852035, 1682.5918972899015, 3825.7423394016732, 1546.167370529375, 2706.025233579481, 3729.803926308979, 1824.8745828674778, 1231.913617289647, 1040.6866351622039], "lengths": [1000, 391, 432, 918, 411, 646, 894, 468, 335, 293], "mean_return": 2307.1851744197315, "std_return": 1113.81239315862, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [53.97754466989323, 44.05510168294959, 39.54953383907046, 51.74716182403621, 47.815711593889574, 64.76343922857943, 18.526085016523414, 59.91246125190291, 57.26747983156296, 108.78893801517054], "lengths": [106, 116, 83, 93, 100, 130, 45, 121, 118, 136], "mean_return": 54.64034569535784, "std_return": 21.83723740656144, "capped_episodes": 0}, "advanced_pi": {"returns": [4650.376407960458, 2260.401887853571, 2000.0346839570961, 4665.0896494336575, 4344.338953980137, 4565.985061612471, 2126.910952995947, 2492.452500551485, 4566.884018116665, 2134.621703394297], "lengths": [1000, 546, 489, 1000, 1000, 1000, 503, 590, 1000, 531], "mean_return": 3380.7095819855786, "std_return": 1186.476062896715, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [49.650491525650516, 37.106087601755966, 31.59748174598589, 32.990679077919964, 34.64060093288803, 15.334644997575802, 52.31735400905236, 31.12841826645053, 28.88030627354548, 12.489675195259352], "lengths": [89, 64, 65, 66, 60, 50, 66, 94, 83, 48], "mean_return": 32.613573962608385, "std_return": 11.931627465784226, "capped_episodes": 0}, "advanced_pi": {"returns": [7.8032208926863005, 7.730936841233917, 7.978279087570685, 6.630948100860435, 8.141845939605137, 6.193556795516077, 7.863180018297604, 6.687916355104155, 6.4177029460874095, 6.218075805911853], "lengths": [24, 24, 24, 23, 24, 23, 24, 23, 23, 23], "mean_return": 7.166566278287358, "std_return": 0.7577817981898798, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [15.374502844601572, 15.46434321015259, 21.49031600204543, 22.248861827798777, 23.644571217502435, 16.643736025395558, 23.988996530714626, 15.949470688715044, 20.93331753755343, 16.875982251260336], "lengths": [51, 51, 76, 44, 45, 58, 46, 50, 42, 52], "mean_return": 19.261409813573977, "std_return": 3.335978565461335, "capped_episodes": 0}, "advanced_pi": {"returns": [4286.309878125583, 4323.72330105749, 4348.576828564002, 4105.925991122543, 1013.7521701036064, 4124.852786959762, 4447.264495186446, 2636.552783814556, 4285.395174887041, 4475.0063195887815], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 633, 1000, 1000], "mean_return": 3804.7359729409814, "std_return": 1060.0752525072298, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [13.162988741938012, 9.104295480994455, 21.21269439210893, 20.435164542970902, 15.93263302461314, 24.891323066379826, 14.151423952416925, 25.073004880968508, 25.546826276172236, 22.916202325795286], "lengths": [51, 47, 80, 82, 57, 85, 52, 85, 84, 86], "mean_return": 19.242655668435823, "std_return": 5.486954026714641, "capped_episodes": 0}, "advanced_pi": {"returns": [4749.936402003391, 2506.203589294852, 266.66982304391627, 4747.884985703508, 4699.628157293372, 4867.771819293425, 226.26465507572112, 1743.5585900273406, 834.9731727352158, 4880.447646947394], "lengths": [1000, 597, 117, 1000, 1000, 1000, 101, 432, 257, 1000], "mean_return": 2952.333884141814, "std_return": 1941.1999443089824, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [35.12650111680433, 34.623417462702484, 31.905834540542536, 40.96002769694026, 47.57916000153498, 52.634825645639815, 35.7139638857731, 34.40074123117372, 45.84014035491844, 51.75732212178583], "lengths": [106, 125, 119, 105, 110, 117, 115, 103, 107, 112], "mean_return": 41.05419340578155, "std_return": 7.396814949955268, "capped_episodes": 0}, "advanced_pi": {"returns": [4585.483069025919, 4648.062590645877, 4461.459338519439, 4684.6864734876835, 4616.447316988353, 4473.154828917954, 4654.063457685339, 4681.307800230841, 4546.508834002487, 4717.671684644324], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4606.884539414821, "std_return": 84.26983829059901, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.5/seed_23/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 23,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 49760.08569383621,
  "final_evaluation": {
    "pi": {
      "returns": [
        35.12650111680433,
        34.623417462702484,
        31.905834540542536,
        40.96002769694026,
        47.57916000153498,
        52.634825645639815,
        35.7139638857731,
        34.40074123117372,
        45.84014035491844,
        51.75732212178583
      ],
      "lengths": [
        106,
        125,
        119,
        105,
        110,
        117,
        115,
        103,
        107,
        112
      ],
      "mean_return": 41.05419340578155,
      "std_return": 7.396814949955268,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4585.483069025919,
        4648.062590645877,
        4461.459338519439,
        4684.6864734876835,
        4616.447316988353,
        4473.154828917954,
        4654.063457685339,
        4681.307800230841,
        4546.508834002487,
        4717.671684644324
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4606.884539414821,
      "std_return": 84.26983829059901,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.5/seed_24/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [-6.343222723130217, -5.683884265588178, -6.505221239708705, -6.959045412394608, -5.864506205234385, -7.2815939103312335, -5.306758527080234, -6.901870415599305, -7.349550811052335, -6.769425123262683], "lengths": [15, 16, 15, 15, 16, 16, 16, 16, 15, 15], "mean_return": -6.496507863338188, "std_return": 0.6554116975904679, "capped_episodes": 0}, "advanced_pi": {"returns": [451.90736240938156, 627.8501131296129, 402.5861694714729, 878.5734558466935, 393.7948074170426, 476.64926897962147, 624.9850323819015, 669.6847386458063, 435.7572183500377, 656.0926421933439], "lengths": [256, 324, 235, 434, 216, 311, 305, 345, 238, 320], "mean_return": 561.7880808824914, "std_return": 147.6547378301174, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [8.260150746835848, 35.68809630368358, 6.510283570907154, 36.81023606162859, 0.24970941968466298, 26.311929271020645, 15.64685506697238, 2.9115501063351106, 15.58810746574583, 5.770026052576175], "lengths": [31, 65, 34, 64, 19, 46, 42, 23, 45, 22], "mean_return": 15.374694406538998, "std_return": 12.638824184077949, "capped_episodes": 0}, "advanced_pi": {"returns": [537.4324758630792, 18.620369787738138, 3291.690700214405, 18.507470065493422, 17.839593090325558, 306.0240020648891, 222.5001046700866, 709.0517685758819, 557.3772772777594, 3319.5182948645615], "lengths": [207, 36, 1000, 36, 36, 151, 129, 278, 206, 1000], "mean_return": 899.856205647422, "std_return": 1224.885278520978, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [1.595414762967963, -8.95283061817352, 4.5397429670471805, 4.6493463649600475, 5.103467462572692, -21.20043049672937, 32.546946324028944, 2.8143898889515104, 6.065951310384394, -0.33456070053811704], "lengths": [25, 42, 22, 21, 22, 52, 81, 79, 22, 40], "mean_return": 2.682743726547172, "std_return": 12.777280258980328, "capped_episodes": 0}, "advanced_pi": {"returns": [92.52204674786992, 328.4440312193165, 3789.075052207822, 3925.5208109077716, 3559.484296300862, 262.7870787087687, 28.784461161379834, 3849.926651867007, 3953.9503614799123, 3980.5810464751003], "lengths": [184, 221, 1000, 1000, 1000, 270, 156, 1000, 1000, 1000], "mean_return": 2377.107583707581, "std_return": 1800.481401087601, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [1.384496937347619, -1.8072289433271314, 0.5840535770312907, -2.3510338848131713, 1.4906878778256405, -0.8191910954682116, -0.9792146256334617, 0.19771303677355334, -2.26723446728661, 2.3081301020740956], "lengths": [36, 41, 39, 25, 35, 41, 25, 37, 24, 34], "mean_return": -0.2258821485476387, "std_return": 1.5779782161642921, "capped_episodes": 0}, "advanced_pi": {"returns": [1878.4521609603175, 132.83129777476594, 4088.5441684006096, 4100.246502888183, 4147.101795377037, 384.3470360109364, 4290.9110152737385, 4342.632329212548, 3100.6499974447865, 258.974125339457], "lengths": [493, 91, 1000, 934, 1000, 157, 1000, 974, 728, 135], "mean_return": 2672.469042868238, "std_return": 1730.6409351012908, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [28.84956911484084, 27.04367298132228, 23.79391896291755, 23.66776663666636, 331.54002211559157, 28.008138632218284, 7.499098355469462, 63.745585088146946, 22.279757582906097, 115.03264404911563], "lengths": [52, 52, 49, 48, 278, 52, 36, 114, 48, 146], "mean_return": 67.1460173519195, "std_return": 92.82024033834367, "capped_episodes": 0}, "advanced_pi": {"returns": [4556.456792719966, 2985.350311797818, 4597.620525753121, 4509.92150603706, 4572.256367866029, 752.1923801035476, 4186.652551223689, 4407.807966098124, 4576.7139156654575, 4544.685261056738], "lengths": [1000, 729, 1000, 1000, 1000, 296, 1000, 1000, 1000, 1000], "mean_return": 3968.9657578321553, "std_return": 1168.4543772792715, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [-11.575203766183112, -11.404836670440147, -11.54963100636534, -11.14480458638335, -11.794884732798515, -12.025847154837795, -17.809392990961072, -12.145552962900664, -11.60742372797119, -11.558996659397817], "lengths": [26, 27, 27, 27, 27, 26, 46, 27, 27, 27], "mean_return": -12.261657425823902, "std_return": 1.8693792975905077, "capped_episodes": 0}, "advanced_pi": {"returns": [280.34983914830576, 207.7481809548021, 162.24724925813305, 4688.270648369273, 579.7761246628022, 4608.306105884842, 4958.5204989953345, 209.2947459399461, 4876.328397776923, 2517.6002616345154], "lengths": [117, 97, 87, 1000, 203, 1000, 1000, 89, 1000, 588], "mean_return": 2308.844205262488, "std_return": 2124.6315118099624, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [16.593737591783214, 16.93111993219709, 16.961765350051987, 20.652274606598063, 15.568581576337822, 20.295754794581498, 14.486763421674405, 14.13824093888375, 13.25910282128428, 16.02582207150557], "lengths": [36, 36, 36, 40, 34, 40, 34, 33, 32, 35], "mean_return": 16.491316310489765, "std_return": 2.308313021862524, "capped_episodes": 0}, "advanced_pi": {"returns": [211.93976286940628, 4257.1097578789295, 164.22791873703474, 262.311060822317, 4203.2140067215005, 491.3090241489704, 2245.7715958146555, 4682.644448286618, 4666.828467965635, 3540.1893001168355], "lengths": [187, 1000, 125, 150, 1000, 271, 522, 986, 1000, 780], "mean_return": 2472.5545343361905, "std_return": 1905.772558995292, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [16.1125217263878, 16.15450680498148, 15.533972988745585, 16.18245394312592, 14.958796420653709, 18.970981896180962, 13.583313939676994, 14.05093205835113, 15.422975390895013, 15.050887287722754], "lengths": [32, 32, 32, 32, 31, 35, 30, 30, 31, 31], "mean_return": 15.602134245672136, "std_return": 1.3959899906563609, "capped_episodes": 0}, "advanced_pi": {"returns": [2180.177574120894, 4413.446931545407, 2956.3567326332495, 727.0149237645564, 197.7407389442982, 246.39704806661263, 237.31827860215978, 4509.227015279196, 2800.9361118406146, 3993.858289950677], "lengths": [539, 1000, 695, 234, 97, 97, 97, 1000, 628, 917], "mean_return": 2226.247364474767, "std_return": 1679.997586681549, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [1.9378024878823652, 5.311589330454127, 3.8345844332441326, 4.301594437024918, 24.046050981504635, 4.2364963284650425, 20.133967922189168, 4.3108816652811575, 3.2355905190882828, 3.2724234329094326], "lengths": [32, 38, 35, 35, 41, 35, 37, 37, 35, 34], "mean_return": 7.462098153804325, "std_return": 7.413807110420031, "capped_episodes": 0}, "advanced_pi": {"returns": [4202.778113841195, 3059.3034403070187, 4376.956165960087, 4157.738262833692, 4316.087058112677, 219.1053147356453, 222.27031373921736, 705.2213617872114, 3949.663251389956, 4490.098992635209], "lengths": [1000, 698, 1000, 1000, 1000, 97, 100, 258, 1000, 1000], "mean_return": 2969.922227534191, "std_return": 1739.1669970332248, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [21.501748653558515, 22.139549490865043, 22.387123597523967, 22.13335290432128, 22.291190682437076, 21.6828399627604, 21.543772768861555, 21.360618687567463, 22.332480515987534, 22.037599378528384], "lengths": [40, 41, 41, 40, 41, 40, 41, 40, 41, 40], "mean_return": 21.94102766424112, "std_return": 0.36261412497184164, "capped_episodes": 0}, "advanced_pi": {"returns": [4610.468755113797, 215.3373134026899, 4376.203932190086, 4483.891340349938, 4393.38002130786, 3457.0418154945837, 2039.4464157863551, 4683.90365832566, 4444.376148990976, 4466.011249429152], "lengths": [1000, 107, 1000, 1000, 1000, 779, 520, 1000, 1000, 1000], "mean_return": 3717.0060650391097, "std_return": 1394.5196648316928, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.5/seed_24/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 24,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 47315.34059548378,
  "final_evaluation": {
    "pi": {
      "returns": [
        21.501748653558515,
        22.139549490865043,
        22.387123597523967,
        22.13335290432128,
        22.291190682437076,
        21.6828399627604,
        21.543772768861555,
        21.360618687567463,
        22.332480515987534,
        22.037599378528384
      ],
      "lengths": [
        40,
        41,
        41,
        40,
        41,
        40,
        41,
        40,
        41,
        40
      ],
      "mean_return": 21.94102766424112,
      "std_return": 0.36261412497184164,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4610.468755113797,
        215.3373134026899,
        4376.203932190086,
        4483.891340349938,
        4393.38002130786,
        3457.0418154945837,
        2039.4464157863551,
        4683.90365832566,
        4444.376148990976,
        4466.011249429152
      ],
      "lengths": [
        1000,
        107,
        1000,
        1000,
        1000,
        779,
        520,
        1000,
        1000,
        1000
      ],
      "mean_return": 3717.0060650391097,
      "std_return": 1394.5196648316928,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.5/seed_25/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [5.884123609631456, 13.170426561071189, 6.418747871187795, 12.255136846241301, 9.98757680853778, 38.97171969781937, 22.62383494733599, 11.798982459416443, 6.406814144065355, -3.700920331960035], "lengths": [36, 41, 21, 26, 47, 61, 48, 48, 20, 110], "mean_return": 12.381644261334664, "std_return": 10.912218857589998, "capped_episodes": 0}, "advanced_pi": {"returns": [147.80209706730494, 1027.4034515562755, 289.8345116385794, 249.3281464171868, 725.7326654643945, 1052.2202674650282, 1027.4356337378472, 924.9577762135058, 80.54055354843503, 928.6567073947376], "lengths": [184, 1000, 247, 219, 529, 1000, 1000, 1000, 116, 695], "mean_return": 645.3911810503296, "std_return": 383.69133927128627, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [75.79732164837476, 94.90807443702316, 195.52193200291765, 233.09476083654766, 69.06015569247255, 87.67036513572056, 60.68784044301306, 79.96834479487822, 56.960375933339705, 19.27845817261999], "lengths": [82, 105, 133, 145, 89, 97, 75, 75, 67, 33], "mean_return": 97.29476290969073, "std_return": 62.290892303475154, "capped_episodes": 0}, "advanced_pi": {"returns": [20.952528945201564, 1481.3471207529353, 31.501240561155633, 23.503239673635388, 23.60974113597608, 338.13982367000165, 26.813192885745757, 952.6477734745492, 146.5769977298265, 1135.911399267667], "lengths": [30, 747, 35, 32, 31, 130, 33, 439, 127, 581], "mean_return": 418.1003058096694, "std_return": 527.5629426883032, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [13.730501491334921, 8.304470475645287, 4.17646470323973, 288.6075662098701, 26.954731020587687, 18.538012652415393, 7.449130579082857, 15.648242056409257, 7.7516881387356, 12.787180630941094], "lengths": [61, 34, 34, 179, 53, 44, 38, 42, 39, 50], "mean_return": 40.39479879582619, "std_return": 82.97351171027752, "capped_episodes": 0}, "advanced_pi": {"returns": [3117.155919794774, 3089.4238420999404, 2805.7085197013243, 203.4773038887905, 777.4176290152697, 496.74721531251527, 2914.0239807428334, 1726.3284756571477, 3077.0313179995255, 2356.1226895407303], "lengths": [1000, 1000, 917, 109, 262, 216, 892, 508, 1000, 736], "mean_return": 2056.343689375285, "std_return": 1105.9578617192458, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [-8.629772211631632, 20.205453007570995, 3.786828975784054, 3.148245791582738, 30.680520791493365, 11.68627073515785, 37.30265819125538, 21.642613708773997, 9.091535192463885, 0.6313213044963699], "lengths": [93, 48, 34, 32, 58, 39, 59, 49, 37, 87], "mean_return": 12.954567548694701, "std_return": 13.59994674968897, "capped_episodes": 0}, "advanced_pi": {"returns": [2776.272303278022, 300.16847186376805, 1454.7522194749617, 1235.0567493402941, 2487.9708720550398, 1533.9672918784408, 282.40031418393295, 198.8492151041495, 3698.288969722416, 3370.195928774191], "lengths": [791, 198, 454, 423, 764, 486, 166, 113, 1000, 1000], "mean_return": 1733.7922335675216, "std_return": 1227.884794199358, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [7.520844635431658, 4.687309360509502, 5.787019136339277, 5.998033444335817, 6.163374401489886, 4.317795303365269, 4.567249496666758, 4.53012406666854, 4.409110129070721, 5.482236538619907], "lengths": [31, 29, 30, 30, 31, 29, 29, 29, 30, 31], "mean_return": 5.346309651249733, "std_return": 0.983727696024571, "capped_episodes": 0}, "advanced_pi": {"returns": [2858.086104997374, 3819.7856338484426, 2034.2779235205344, 3007.6359995310527, 166.45092829154692, 977.7344262303274, 465.7697672750204, 849.7742002263288, 2133.6161567451763, 3778.3522820796206], "lengths": [808, 1000, 534, 789, 85, 286, 175, 256, 596, 1000], "mean_return": 2009.1483422745428, "std_return": 1277.8028366829478, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [-3.132396153445448, -3.0356220932134717, -3.797725972168962, -2.795111521762311, -4.039929997822679, -2.1947618171696885, -2.2295896596769684, -2.8151766320771356, -2.8881313764636714, -3.3267389173706343], "lengths": [27, 27, 27, 27, 27, 27, 27, 28, 28, 27], "mean_return": -3.025518414117097, "std_return": 0.5628018661919841, "capped_episodes": 0}, "advanced_pi": {"returns": [572.6540018010828, 100.53337822748937, 99.25542344083873, 71.97097344234172, 83.0786566258182, 1722.0117562001583, 534.606287373519, 73.03012856178822, 99.09553245054416, 75.02079754708176], "lengths": [199, 58, 57, 47, 49, 503, 212, 48, 58, 49], "mean_return": 343.1256935670662, "std_return": 495.4321839192617, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [8.625994219641193, 9.403214744693242, 8.685973405796172, 9.78852242795671, 8.34981301266635, 9.513948690605803, 9.557807525183824, 9.570521220631354, 9.539569259900981, 9.509338749887664], "lengths": [19, 19, 19, 19, 19, 19, 19, 19, 19, 19], "mean_return": 9.254470325696328, "std_return": 0.4742765364764441, "capped_episodes": 0}, "advanced_pi": {"returns": [3107.397631397809, 3619.4334089481877, 1624.2651294536647, 3276.0761660984294, 2630.790965113326, 234.02887065214748, 1565.5387509735062, 2935.522032106901, 450.0588663849548, 382.83054536586377], "lengths": [872, 1000, 565, 941, 717, 138, 549, 742, 257, 196], "mean_return": 1982.5942366494794, "std_return": 1233.4291804635238, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [36.32257258528827, 33.768584146382345, 36.71851503051443, 35.115248241765244, 32.69671185386181, 37.28774437390768, 32.642178717510646, 35.85363736841928, 34.673777191990986, 30.776989695295452], "lengths": [79, 77, 76, 77, 78, 63, 76, 75, 115, 77], "mean_return": 34.58559592049362, "std_return": 1.9819691677629652, "capped_episodes": 0}, "advanced_pi": {"returns": [3643.1132683455817, 4055.748051886233, 1349.267381202287, 1790.53766368158, 1336.1914865536273, 2739.3004069826866, 1430.5504545964095, 1922.7614422890674, 3216.1099239164546, 3506.5014594025142], "lengths": [910, 1000, 400, 494, 409, 647, 375, 543, 762, 956], "mean_return": 2499.008153885644, "std_return": 998.4524379550242, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [3.815743092896689, 3.5609623388621996, 3.9692283299605364, 4.582459709647843, 3.4138285282836307, 5.252137177986871, 2.709568210168901, 2.749776505526888, 2.203344188323011, 2.4917822243284626], "lengths": [27, 27, 27, 28, 27, 29, 27, 26, 26, 27], "mean_return": 3.474883030598503, "std_return": 0.9193390577362185, "capped_episodes": 0}, "advanced_pi": {"returns": [671.3693078855197, 567.9945580137945, 691.4917683189421, 4381.3354346893275, 4556.029492166216, 2321.603122255908, 4293.674229616651, 2909.177918312262, 155.41088940011224, 2693.6963453041626], "lengths": [226, 209, 227, 1000, 995, 521, 1000, 698, 86, 629], "mean_return": 2324.1783065962895, "std_return": 1635.7237083434616, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [-2.772926626927055, -2.4156849808174266, -2.2475287400217843, -3.7364202323040923, -2.6513812367776923, -3.5892176106736766, -3.834991940325363, -3.7413196420984285, -3.864178010204342, -3.1258629555173845], "lengths": [25, 25, 25, 26, 25, 25, 26, 26, 26, 25], "mean_return": -3.1979511975667245, "std_return": 0.5989817402659516, "capped_episodes": 0}, "advanced_pi": {"returns": [679.1141091964574, 139.16380398623002, 3244.083136841785, 127.41181254884133, 137.86452575781763, 149.27379673826934, 134.18514588644487, 153.1777669072583, 4457.1929400253275, 139.3749769082168], "lengths": [197, 67, 730, 64, 67, 73, 67, 71, 1000, 68], "mean_return": 936.0842014796648, "std_return": 1490.8751808275483, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0.5/seed_25/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 25,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.5,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 49065.05538582802,
  "final_evaluation": {
    "pi": {
      "returns": [
        -2.772926626927055,
        -2.4156849808174266,
        -2.2475287400217843,
        -3.7364202323040923,
        -2.6513812367776923,
        -3.5892176106736766,
        -3.834991940325363,
        -3.7413196420984285,
        -3.864178010204342,
        -3.1258629555173845
      ],
      "lengths": [
        25,
        25,
        25,
        26,
        25,
        25,
        26,
        26,
        26,
        25
      ],
      "mean_return": -3.1979511975667245,
      "std_return": 0.5989817402659516,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        679.1141091964574,
        139.16380398623002,
        3244.083136841785,
        127.41181254884133,
        137.86452575781763,
        149.27379673826934,
        134.18514588644487,
        153.1777669072583,
        4457.1929400253275,
        139.3749769082168
      ],
      "lengths": [
        197,
        67,
        730,
        64,
        67,
        73,
        67,
        71,
        1000,
        68
      ],
      "mean_return": 936.0842014796648,
      "std_return": 1490.8751808275483,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0/seed_21/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [309.6973476742607, 148.97143980710524, 1153.7742681317736, 161.18108033585312, 1129.2687015908966, 214.17248459372377, 277.9309572790574, 322.1912239359519, 132.62778519379503, 271.50161515089985], "lengths": [179, 130, 825, 145, 639, 157, 172, 179, 118, 158], "mean_return": 412.1316903693317, "std_return": 370.16587487358777, "capped_episodes": 0}, "advanced_pi": {"returns": [132.3146406487765, 300.0859500654185, 196.63375148638727, 259.12501446838166, 1047.5007406565142, 171.28514620196896, 558.7009747258858, 217.275222183887, 918.5403713135344, 828.5655703362557], "lengths": [296, 203, 139, 205, 629, 125, 411, 162, 323, 401], "mean_return": 463.002738208701, "std_return": 329.5213215279883, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [922.0412927607196, 637.9558413437384, 926.7638843066794, 968.4614665075322, 710.9663796306542, 874.7294012541175, 1126.6502125728277, 1218.7502985750561, 1050.018490290489, 859.8147062319464], "lengths": [349, 398, 370, 395, 381, 322, 433, 483, 1000, 301], "mean_return": 929.6151973473759, "std_return": 167.10787778824488, "capped_episodes": 0}, "advanced_pi": {"returns": [125.29713628021979, 793.0891894326672, 730.9296842726659, 891.7692735690451, 712.9765760211644, 665.2223526702204, 232.79794834531253, 1020.1491855113164, 413.2702016996598, 763.1157951036561], "lengths": [176, 332, 320, 358, 348, 270, 188, 408, 186, 313], "mean_return": 634.8617342905927, "std_return": 272.5068544042363, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [65.81765720548259, 42.5746976377868, 47.57248228841659, 43.42176247193985, 48.877547975804774, 45.996330478853565, 44.9131069670426, 2285.5811465528955, 47.40039744363579, 2326.1775120575985], "lengths": [71, 50, 55, 52, 54, 52, 54, 776, 53, 849], "mean_return": 499.83326410794564, "std_return": 903.0898015904957, "capped_episodes": 0}, "advanced_pi": {"returns": [128.9046359729902, 53.8717352971066, 1106.3222553107357, 1768.397886916812, 1108.6540985873755, 53.895176136680206, 55.02556136739541, 51.14193684350201, 2555.4955753182417, 512.129584767068], "lengths": [102, 50, 522, 620, 1000, 50, 49, 49, 955, 214], "mean_return": 739.3838446517908, "std_return": 832.7250535599602, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [1456.7745717948733, 2218.6716060562294, 2607.7196042407445, 1418.3469561374486, 1761.4231215458412, 2658.6239990510658, 847.1921983874332, 1750.4715392161224, 2168.3320454258146, 1136.9089897481583], "lengths": [455, 637, 743, 438, 516, 767, 318, 522, 643, 401], "mean_return": 1802.4464631603728, "std_return": 575.8017946769701, "capped_episodes": 0}, "advanced_pi": {"returns": [1011.7373027943606, 3150.7267953346213, 2357.9145369290454, 1244.3354941147004, 717.4455026922266, 641.7692626410677, 250.63105147014645, 552.7803916101097, 1189.592210933021, 1578.0196940635208], "lengths": [322, 818, 609, 372, 255, 233, 145, 219, 395, 478], "mean_return": 1269.495224258282, "std_return": 845.1565508361734, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [3521.781382744844, 1238.0399719662114, 161.25457148282322, 204.90539948006108, 183.9148937757252, 169.4026246768936, 3137.6609491496943, 1837.8422127726446, 176.60403852258366, 1601.6822965284332], "lengths": [908, 368, 85, 90, 83, 82, 805, 500, 87, 450], "mean_return": 1223.3088341099915, "std_return": 1221.4953392126415, "capped_episodes": 0}, "advanced_pi": {"returns": [443.04833456428804, 2970.4796727910298, 2560.527699779905, 2463.092047839891, 1834.243129174025, 3929.8453671434513, 1745.508980248368, 2365.694616722042, 1532.7396223907826, 3127.632371989892], "lengths": [197, 738, 670, 632, 484, 1000, 488, 617, 406, 763], "mean_return": 2297.281184264367, "std_return": 919.2919854762303, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [2078.7090892777424, 4040.76042783556, 3489.469073159117, 213.77178734694198, 167.6044195473149, 3632.77843489016, 1228.6881865066377, 1288.8130829216343, 205.10063493932634, 2370.803601416688], "lengths": [571, 1000, 855, 114, 101, 855, 375, 386, 111, 588], "mean_return": 1871.6498737841125, "std_return": 1410.6309513836325, "capped_episodes": 0}, "advanced_pi": {"returns": [1796.4853288023178, 4194.955770154116, 1858.1732509089643, 1022.0936813614378, 2614.8336714028087, 4359.590546825169, 867.4336282092679, 1402.8170764015517, 2664.1215168777735, 142.09754230110332], "lengths": [491, 1000, 499, 308, 636, 1000, 285, 367, 671, 93], "mean_return": 2092.2602013244514, "std_return": 1312.5709945005653, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4872.84346213081, 4534.765269235424, 4774.62180839139, 157.2955541855571, 133.97023639541214, 4575.835171548294, 286.4406594414044, 4735.272049979711, 4782.532759203852, 130.70640761945805], "lengths": [1000, 1000, 1000, 86, 77, 1000, 113, 1000, 1000, 75], "mean_return": 2898.428337813131, "std_return": 2224.2381932161725, "capped_episodes": 0}, "advanced_pi": {"returns": [4896.062422205197, 4867.862580110366, 4888.57104192221, 3214.903344615988, 788.3186384577459, 3852.489858062411, 4797.224833970027, 3824.90105610616, 4799.950279388903, 4294.073535411284], "lengths": [1000, 1000, 1000, 692, 221, 796, 1000, 806, 1000, 892], "mean_return": 4022.4357590250293, "std_return": 1211.8703777334838, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4790.302095509423, 4989.428163526335, 3864.2375584796196, 5130.007867448747, 343.55559220783925, 4798.331935216201, 4490.928330268181, 4988.514867718284, 1021.6824293728331, 361.46246872097174], "lengths": [1000, 1000, 816, 1000, 133, 1000, 1000, 1000, 317, 176], "mean_return": 3477.845130846844, "std_return": 1936.668800115782, "capped_episodes": 0}, "advanced_pi": {"returns": [239.9903244358557, 4822.588469952312, 646.6335569243902, 4431.991783297586, 4793.654543135142, 1388.1814571370828, 425.53896146324445, 4682.201853255614, 2282.979595006484, 256.9978757268424], "lengths": [134, 1000, 255, 1000, 1000, 372, 204, 1000, 575, 144], "mean_return": 2397.0758420334555, "std_return": 1954.5901893862779, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [5059.273235169954, 4719.518811433754, 4992.636293534907, 3395.8778878285607, 5047.207308138065, 4706.608427182284, 4879.1457194451805, 2957.3776869823737, 4717.970753332701, 5296.621628567555], "lengths": [1000, 927, 1000, 726, 1000, 1000, 1000, 616, 1000, 1000], "mean_return": 4577.223775161534, "std_return": 728.7517634838658, "capped_episodes": 0}, "advanced_pi": {"returns": [1779.4832168714752, 4922.733226476458, 4965.307312715571, 2762.5115018912943, 3316.565644984304, 4306.633475222351, 1797.1263343906805, 3516.6167063722155, 1860.3910876448977, 1665.3849182209572], "lengths": [395, 944, 1000, 591, 690, 861, 422, 704, 398, 391], "mean_return": 3089.2753424790203, "std_return": 1250.0762233960475, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [4903.645959898755, 4716.8517020648715, 4940.800433984778, 4577.492214871562, 4735.225096524968, 3105.377843302287, 4954.050222313404, 4372.666767097563, 4722.567434978633, 4978.410758928756], "lengths": [1000, 1000, 1000, 1000, 1000, 647, 1000, 872, 1000, 1000], "mean_return": 4600.708843396557, "std_return": 530.0879508306634, "capped_episodes": 0}, "advanced_pi": {"returns": [4763.8250922723455, 4781.716044430008, 4664.660166414963, 3018.9243464448305, 4874.3683320782675, 4682.826476310163, 4537.105410222214, 4712.604880510575, 4731.580533492951, 4903.234027621638], "lengths": [1000, 1000, 1000, 651, 1000, 1000, 935, 1000, 1000, 1000], "mean_return": 4567.084530979797, "std_return": 525.4564080591523, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0/seed_21/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 21,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.0,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 39987.799917936325,
  "final_evaluation": {
    "pi": {
      "returns": [
        4903.645959898755,
        4716.8517020648715,
        4940.800433984778,
        4577.492214871562,
        4735.225096524968,
        3105.377843302287,
        4954.050222313404,
        4372.666767097563,
        4722.567434978633,
        4978.410758928756
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        647,
        1000,
        872,
        1000,
        1000
      ],
      "mean_return": 4600.708843396557,
      "std_return": 530.0879508306634,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4763.8250922723455,
        4781.716044430008,
        4664.660166414963,
        3018.9243464448305,
        4874.3683320782675,
        4682.826476310163,
        4537.105410222214,
        4712.604880510575,
        4731.580533492951,
        4903.234027621638
      ],
      "lengths": [
        1000,
        1000,
        1000,
        651,
        1000,
        1000,
        935,
        1000,
        1000,
        1000
      ],
      "mean_return": 4567.084530979797,
      "std_return": 525.4564080591523,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0/seed_22/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [1092.2082415614784, 608.8668969999029, 52.05461186012888, 295.22218564404693, 196.55055884908353, 534.6636404453118, 1031.783467613294, 425.4533687274254, 1030.8724775743951, 207.41200033277798], "lengths": [746, 287, 98, 194, 127, 228, 668, 423, 452, 119], "mean_return": 547.5087449607845, "std_return": 364.9175428951443, "capped_episodes": 0}, "advanced_pi": {"returns": [84.95393200702459, 454.00216799275495, 107.20966121272448, 467.69240399892635, 131.49551583764017, 582.3307988495104, 319.5176865275144, 46.640848842172424, 16.108049967235655, 653.7268072836979], "lengths": [229, 347, 180, 259, 363, 306, 193, 177, 37, 289], "mean_return": 286.3677872519201, "std_return": 226.22676635611035, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [739.6657636528346, 574.3176159837784, 1103.0252392560653, 737.8444070324559, 289.0520601764728, 525.6994239257016, 1112.823077125799, 232.72914603985987, 1460.299906094016, 708.0831042425679], "lengths": [499, 316, 685, 419, 135, 518, 426, 162, 972, 377], "mean_return": 748.3539743529552, "std_return": 363.8674259309288, "capped_episodes": 0}, "advanced_pi": {"returns": [1161.3092053764917, 569.5550560516552, 656.8704670473779, 524.9490809117968, 2648.4710009169835, 827.2306491397693, 2103.2813805252163, 833.2746542067013, 833.9723442482805, 1581.3203881416596], "lengths": [409, 293, 259, 260, 952, 368, 722, 279, 404, 719], "mean_return": 1174.0234226565933, "std_return": 678.9480728625407, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [843.5824384976057, 534.4906331511532, 546.2611507895397, 629.8651929826192, 1389.3108825069398, 492.61472355743985, 465.74815249998255, 619.4154166236171, 891.6293228471502, 495.9140673571672], "lengths": [315, 239, 234, 268, 457, 212, 219, 286, 364, 234], "mean_return": 690.8831980813216, "std_return": 270.8563171387414, "capped_episodes": 0}, "advanced_pi": {"returns": [196.97800113001458, 1350.9872130407755, 646.8967871502749, 536.5027104619109, 314.3332821792061, 1233.4198126843937, 540.5089580470457, 913.1810379215639, 1110.2079771718554, 429.86248068394264], "lengths": [109, 462, 241, 197, 151, 398, 207, 321, 410, 171], "mean_return": 727.2878260470983, "std_return": 380.042690806754, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [2358.7957640943337, 3553.6773364615156, 3422.8007816028603, 3832.965313366654, 3753.5054350734777, 3622.2397718649613, 3456.6896364676218, 3544.1388530091613, 2455.5770446235615, 3525.94365787926], "lengths": [679, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 680, 1000], "mean_return": 3352.633359444341, "std_return": 487.7918298528159, "capped_episodes": 0}, "advanced_pi": {"returns": [3535.306462243549, 3475.871311811011, 3382.1814191954268, 3582.069924362429, 3412.922511021872, 3453.671820477609, 3678.791425909056, 3393.622759898815, 3491.7871604262878, 1702.4544814723017], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 435], "mean_return": 3310.8679276818357, "std_return": 543.0455455071435, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [4116.0923818509345, 4139.97153493654, 4112.343838444408, 2108.4919722942573, 3879.317243519812, 2110.6374985836796, 3033.4400162852985, 4165.218320447707, 4088.584439588484, 2222.4423110928183], "lengths": [1000, 1000, 1000, 542, 1000, 592, 781, 1000, 1000, 561], "mean_return": 3397.6539557043943, "std_return": 877.9882962302246, "capped_episodes": 0}, "advanced_pi": {"returns": [4034.224100134505, 1443.7982908189274, 2901.622723864559, 4197.61046807413, 4019.6548704508327, 1520.913357528878, 4003.7405609528423, 4038.194938951894, 1293.4601606323174, 294.5051991573987], "lengths": [1000, 394, 756, 1000, 1000, 402, 1000, 1000, 372, 126], "mean_return": 2774.7724670566286, "std_return": 1413.2506957781193, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4148.952771029856, 3656.815085660871, 4211.940848320323, 1206.9117454946158, 4459.046542881992, 3218.3541931989334, 4374.023063237149, 3665.67676139269, 4391.341939720805, 2370.884036207019], "lengths": [1000, 833, 1000, 322, 1000, 779, 1000, 852, 1000, 573], "mean_return": 3570.3946987144254, "std_return": 1001.0565966987461, "capped_episodes": 0}, "advanced_pi": {"returns": [4253.743594287077, 3187.111451762949, 3951.062291959304, 1635.4832959498115, 4259.495361496169, 2824.1508273504764, 4287.285613263887, 3078.4375792382234, 4294.837308688281, 3351.1125712513917], "lengths": [1000, 749, 898, 418, 1000, 677, 1000, 761, 1000, 817], "mean_return": 3512.2719895247574, "std_return": 826.4063768307793, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4160.818006328262, 4347.790316100839, 2956.3304333583333, 2826.4374433947046, 127.9609487321529, 4351.415419935829, 3091.8122149648266, 641.1426489697097, 4435.92264287454, 1489.222570361331], "lengths": [1000, 1000, 747, 670, 81, 1000, 794, 206, 1000, 388], "mean_return": 2842.8852645020525, "std_return": 1514.6322815716994, "capped_episodes": 0}, "advanced_pi": {"returns": [4306.582816645347, 2305.325444938309, 4424.277460821375, 3586.93531596617, 2437.573756547874, 4327.356411341068, 4374.019479083561, 1993.4929769384642, 728.1630849107597, 2419.979414834042], "lengths": [1000, 550, 1000, 830, 572, 1000, 1000, 501, 239, 598], "mean_return": 3090.370616202697, "std_return": 1223.0279370648166, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4826.337319684891, 4691.777046682259, 371.55757129331283, 4669.758959941625, 2091.2838411315734, 2950.784636755267, 1426.4045257071741, 3413.6461139197218, 964.7478676264287, 976.0595466731739], "lengths": [1000, 957, 143, 1000, 490, 672, 346, 759, 265, 263], "mean_return": 2638.235742941543, "std_return": 1621.7203095485554, "capped_episodes": 0}, "advanced_pi": {"returns": [4215.165528603003, 3606.7742973355566, 490.5787717855383, 830.2126633638519, 4728.412231689074, 3571.0668647371813, 3004.049390826375, 534.4840398406768, 2029.8861568680397, 1026.6948951103268], "lengths": [1000, 840, 166, 248, 1000, 741, 668, 170, 451, 273], "mean_return": 2403.7324840159627, "std_return": 1533.6880468372235, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [2912.450341944562, 4653.920073265202, 4291.488268549028, 4746.8301278515855, 3113.1322989656505, 4709.858569086883, 2265.6907338252, 4568.36313573408, 4779.984541443406, 4776.691289090278], "lengths": [658, 1000, 950, 1000, 672, 1000, 523, 1000, 1000, 1000], "mean_return": 4081.8409379755876, "std_return": 895.490983523655, "capped_episodes": 0}, "advanced_pi": {"returns": [4325.296267793007, 4375.406060358078, 654.4930594826816, 4594.389683217102, 970.4438936170828, 2426.4684638242998, 4534.0981950589085, 2194.719099453127, 4770.97356801324, 4702.212703666265], "lengths": [924, 1000, 197, 1000, 267, 546, 1000, 491, 1000, 1000], "mean_return": 3354.8500994483793, "std_return": 1546.4893742736092, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [5314.268377470097, 4729.954883796002, 5277.240101207944, 4839.380935092631, 5354.145647983519, 1301.9306886825466, 5241.32858911996, 4998.224806654149, 5134.507737000356, 5172.805179708804], "lengths": [1000, 1000, 1000, 1000, 1000, 308, 1000, 1000, 1000, 1000], "mean_return": 4736.378694671601, "std_return": 1161.3233822386055, "capped_episodes": 0}, "advanced_pi": {"returns": [5209.147594920862, 5214.271068392587, 5249.447648825963, 4926.114943698505, 5033.482582395095, 4843.432122066637, 5219.184585740551, 5294.516620923084, 4264.864998879128, 4997.168090745928], "lengths": [1000, 1000, 1000, 1000, 1000, 958, 1000, 1000, 804, 1000], "mean_return": 5025.163025658834, "std_return": 291.8654065817503, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0/seed_22/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 22,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.0,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 39438.13389778137,
  "final_evaluation": {
    "pi": {
      "returns": [
        5314.268377470097,
        4729.954883796002,
        5277.240101207944,
        4839.380935092631,
        5354.145647983519,
        1301.9306886825466,
        5241.32858911996,
        4998.224806654149,
        5134.507737000356,
        5172.805179708804
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        308,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4736.378694671601,
      "std_return": 1161.3233822386055,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        5209.147594920862,
        5214.271068392587,
        5249.447648825963,
        4926.114943698505,
        5033.482582395095,
        4843.432122066637,
        5219.184585740551,
        5294.516620923084,
        4264.864998879128,
        4997.168090745928
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        958,
        1000,
        1000,
        804,
        1000
      ],
      "mean_return": 5025.163025658834,
      "std_return": 291.8654065817503,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0/seed_23/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [873.1652223537984, 246.8739785774902, 700.905965313427, 603.4488645618195, 533.9244079244278, 395.6001361458576, 577.330393964441, 487.43334351565017, 250.58054959954652, 324.8602744906241], "lengths": [481, 155, 309, 371, 260, 206, 286, 260, 165, 176], "mean_return": 499.4123136447082, "std_return": 191.16970994954139, "capped_episodes": 0}, "advanced_pi": {"returns": [404.1611551840075, 330.314934388864, 811.9779731207951, 429.4991222690765, 669.5962659843096, 403.47951223913816, 459.4575197097559, 732.8054996935319, 742.9224293118442, 914.5368143422226], "lengths": [215, 197, 570, 245, 299, 241, 255, 395, 445, 607], "mean_return": 589.8751226243546, "std_return": 196.02974952029692, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [250.52745711000563, 742.653629187735, 304.04352018349766, 399.53507269363854, 207.36782728418225, 890.9026568521566, 1019.1995568353221, 731.888437614784, 752.212602041187, 586.5115012751282], "lengths": [313, 386, 242, 206, 163, 314, 398, 270, 353, 249], "mean_return": 588.4842261077638, "std_return": 269.10764272999876, "capped_episodes": 0}, "advanced_pi": {"returns": [1333.6536611502172, 205.1665224767629, 1564.078922459891, 159.7378253907197, 168.9839037966035, 1279.2186131516382, 634.2512433756991, 972.021868443426, 181.2598158656405, 300.33352037694], "lengths": [517, 179, 637, 112, 163, 468, 354, 409, 115, 208], "mean_return": 679.8705896487538, "std_return": 529.6656085150759, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [2066.6910665059404, 1713.4842018559843, 2322.4405107111334, 1362.9483953791892, 1447.5862688545442, 3422.4794651288466, 1088.9575973993665, 3055.8732330915864, 2547.1491881915153, 2063.9064213530587], "lengths": [621, 491, 683, 421, 394, 1000, 291, 850, 748, 626], "mean_return": 2109.151634847117, "std_return": 710.9242156892058, "capped_episodes": 0}, "advanced_pi": {"returns": [1475.6491826058652, 3381.208118155805, 2923.482856682145, 1473.5982770586788, 2195.0330196425402, 2996.585127151133, 945.6512112775066, 1454.2878984818067, 1639.7856323470385, 995.7720746631563], "lengths": [455, 1000, 841, 448, 647, 886, 319, 429, 453, 320], "mean_return": 1948.1053398065676, "std_return": 828.5269715235931, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [128.03700533599468, 195.31062327156167, 199.75915256965698, 3713.767897284957, 154.6821601690926, 230.5612336272821, 2609.50323003062, 3660.229792763524, 2155.894181511798, 405.12000943867645], "lengths": [86, 105, 106, 1000, 91, 138, 764, 978, 624, 165], "mean_return": 1345.2865286003164, "std_return": 1445.1447411358902, "capped_episodes": 0}, "advanced_pi": {"returns": [213.00218338652752, 685.3009183772967, 472.79246704926805, 270.3276665413895, 197.28618254210596, 209.25301758645273, 219.60482607935168, 2500.0531498588757, 194.56180758253296, 742.7707587153283], "lengths": [116, 215, 171, 119, 107, 115, 118, 665, 98, 237], "mean_return": 570.4952977719129, "std_return": 672.8842089968997, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [3810.732626207497, 3903.2279713506846, 184.69248700845387, 1050.1533716740537, 3865.708464763283, 3942.3136587271983, 1037.8787913698206, 3843.2261052339168, 265.88078171815323, 212.64292785201414], "lengths": [1000, 1000, 103, 330, 1000, 1000, 314, 1000, 128, 115], "mean_return": 2211.645718590508, "std_return": 1686.0920829742365, "capped_episodes": 0}, "advanced_pi": {"returns": [3918.1301801246486, 582.5468198901176, 214.25188094065265, 217.25476943155496, 4095.2917889368846, 249.7120350217121, 377.93854179781596, 4191.536225120364, 559.0345682158624, 1336.9986676395051], "lengths": [1000, 199, 107, 109, 1000, 113, 147, 1000, 194, 398], "mean_return": 1574.2695477119119, "std_return": 1662.7276328712285, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4107.453571705811, 4233.7100719209775, 509.22200609145614, 218.93563608531161, 211.4420368094353, 421.87192504375594, 4161.289087311666, 4059.2908748524014, 3897.044320483621, 1840.5646086534778], "lengths": [1000, 1000, 187, 114, 110, 168, 1000, 1000, 953, 504], "mean_return": 2366.0824138957914, "std_return": 1780.7509998009618, "capped_episodes": 0}, "advanced_pi": {"returns": [2288.3175682288966, 4144.493807468969, 4203.489409928132, 4096.621220408136, 4209.86023832857, 4209.2210034866575, 4041.333247339671, 4245.711409567269, 4247.44433545949, 4137.826357745234], "lengths": [588, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3982.431859796103, "std_return": 568.2001846544321, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4432.6182175856175, 1233.819593983922, 856.6961787141572, 4471.812863113638, 268.37486035675977, 770.9979029004191, 216.65191613358868, 4616.507102074244, 1473.9486414383475, 4540.77822504835], "lengths": [1000, 307, 223, 1000, 102, 228, 83, 1000, 375, 1000], "mean_return": 2288.2205501349044, "std_return": 1853.6086699460482, "capped_episodes": 0}, "advanced_pi": {"returns": [4576.732621922079, 2429.2317479220687, 4539.5864273796005, 3115.8218914833055, 4403.056314697544, 4543.581637719093, 4535.632683644972, 4475.970250008945, 4509.770157696644, 4656.659750732067], "lengths": [1000, 579, 1000, 696, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4178.604348320632, "std_return": 722.24066688341, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [2033.2438837532995, 1319.7665341238933, 3770.510328225235, 4859.1902615898925, 2325.4256338590503, 2714.86240771318, 2339.7502898232997, 2184.6420388756937, 4373.568855558424, 152.42757222626477], "lengths": [480, 344, 802, 1000, 537, 622, 530, 512, 951, 81], "mean_return": 2607.3387805748234, "std_return": 1337.8602538891084, "capped_episodes": 0}, "advanced_pi": {"returns": [1556.3805746301784, 4796.958093608529, 233.02034336832182, 3019.9485292968125, 1562.9375319679682, 4593.39173233297, 2165.2697093310007, 2931.244542958519, 2052.3053095589157, 1699.9740675736875], "lengths": [381, 1000, 99, 675, 397, 1000, 518, 665, 513, 411], "mean_return": 2461.1430434626905, "std_return": 1340.1396186754675, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [491.9966644438412, 3651.012810509289, 1825.8840385887695, 328.1263534368867, 4271.600137349936, 2600.4750915558634, 438.56868299268575, 4323.606433211368, 2127.7098406403147, 550.936267413136], "lengths": [209, 887, 530, 173, 1000, 676, 187, 1000, 530, 247], "mean_return": 2060.9916320142092, "std_return": 1525.196481281077, "capped_episodes": 0}, "advanced_pi": {"returns": [1047.8372850565656, 4525.169442507386, 4363.26923218853, 4345.581516751552, 4410.558821086064, 131.1486378467799, 4431.680823267458, 1847.3206837955586, 1385.3050144200288, 1285.8119205066741], "lengths": [333, 1000, 1000, 1000, 1000, 77, 1000, 479, 379, 376], "mean_return": 2777.3683377426596, "std_return": 1686.8482362428992, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [220.46706270720003, 129.55610046315056, 126.03065260896784, 148.27278803024004, 1091.8519524410676, 161.6229918672581, 4499.803598084322, 1092.5937378961812, 186.6253970119183, 174.32423421836626], "lengths": [106, 86, 85, 83, 1000, 88, 1000, 1000, 93, 89], "mean_return": 783.1148515328674, "std_return": 1292.1317463586115, "capped_episodes": 0}, "advanced_pi": {"returns": [1516.3819407584408, 4397.329682969426, 4346.458285759125, 2018.3674220615187, 1001.9717177767524, 3839.2636317910637, 1001.027327955871, 4053.502317996016, 62.669475475869135, 2601.641195971766], "lengths": [409, 1000, 1000, 506, 318, 859, 894, 895, 74, 596], "mean_return": 2483.8612998515846, "std_return": 1511.7887858072988, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0/seed_23/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 23,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.0,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 37255.87703847885,
  "final_evaluation": {
    "pi": {
      "returns": [
        220.46706270720003,
        129.55610046315056,
        126.03065260896784,
        148.27278803024004,
        1091.8519524410676,
        161.6229918672581,
        4499.803598084322,
        1092.5937378961812,
        186.6253970119183,
        174.32423421836626
      ],
      "lengths": [
        106,
        86,
        85,
        83,
        1000,
        88,
        1000,
        1000,
        93,
        89
      ],
      "mean_return": 783.1148515328674,
      "std_return": 1292.1317463586115,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        1516.3819407584408,
        4397.329682969426,
        4346.458285759125,
        2018.3674220615187,
        1001.9717177767524,
        3839.2636317910637,
        1001.027327955871,
        4053.502317996016,
        62.669475475869135,
        2601.641195971766
      ],
      "lengths": [
        409,
        1000,
        1000,
        506,
        318,
        859,
        894,
        895,
        74,
        596
      ],
      "mean_return": 2483.8612998515846,
      "std_return": 1511.7887858072988,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0/seed_24/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [950.1243357438101, 658.6471353189577, 892.1452210777319, 970.2189617399112, 488.6044580000914, 653.6062577330827, 672.0436904419464, 8.600685382193081, 940.0777897701702, 199.11065584347082], "lengths": [501, 350, 423, 420, 479, 313, 311, 166, 431, 221], "mean_return": 643.3179191051365, "std_return": 312.4522740031235, "capped_episodes": 0}, "advanced_pi": {"returns": [461.7444355556266, 915.6302936438833, 491.5839645396871, 993.6892024138824, 576.2848267978535, 989.1180100830553, 1234.756653577853, 425.3190183519106, 448.3543317924662, 601.9016774149665], "lengths": [420, 635, 303, 540, 460, 616, 1000, 283, 298, 594], "mean_return": 713.8382414171185, "std_return": 276.4589609694981, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [678.4810618947979, 832.137745622119, 3072.3297720555274, 179.35054324593364, 1121.204666232448, 272.8880421580446, 270.3108758967536, 256.14177700318123, 546.5549188382016, 683.7245063123166], "lengths": [210, 255, 937, 94, 322, 106, 106, 110, 193, 196], "mean_return": 791.3123909259324, "std_return": 812.3336427145016, "capped_episodes": 0}, "advanced_pi": {"returns": [1700.7530440573005, 2791.9202928848667, 1402.6733331249277, 2812.8632682793086, 2779.6631978451005, 358.34312315541666, 1617.5571776289469, 2625.1339006782723, 601.2543245836582, 2522.8723331176925], "lengths": [547, 1000, 419, 1000, 1000, 146, 469, 973, 219, 1000], "mean_return": 1921.303399535549, "std_return": 879.8950296664028, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [4208.269615695381, 4277.4874118740445, 127.27503517075151, 4329.397901579047, 4126.606175265581, 149.1921838719557, 929.4698017569751, 4120.644099083924, 4043.4922071818864, 4216.467699407951], "lengths": [1000, 1000, 87, 1000, 1000, 94, 324, 1000, 1000, 1000], "mean_return": 3052.8302130887496, "std_return": 1749.0506444719852, "capped_episodes": 0}, "advanced_pi": {"returns": [614.6200366086453, 4203.325271966067, 4064.478805162705, 4311.164082692344, 4197.986377027266, 4103.4658570464835, 4364.465959924188, 798.4064198946887, 4275.446823096637, 3567.13632041132], "lengths": [262, 1000, 1000, 1000, 1000, 1000, 1000, 299, 1000, 837], "mean_return": 3450.0495953830346, "std_return": 1388.3388413741038, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [478.2351046523445, 4713.242455091038, 4683.514401871474, 2229.7695260096934, 4671.9423964080615, 1136.84731365809, 4803.541604526241, 760.8201517834653, 4396.612742402519, 2483.059195393161], "lengths": [198, 1000, 1000, 538, 1000, 333, 1000, 265, 1000, 577], "mean_return": 3035.7584891796087, "std_return": 1716.4020477550307, "capped_episodes": 0}, "advanced_pi": {"returns": [2390.0238842206477, 4288.125791950417, 1680.1870921164193, 4614.148939020427, 719.5256385155827, 4477.477454588647, 4702.546247402701, 4688.593563056648, 4629.189794184985, 2728.6752679844963], "lengths": [660, 1000, 452, 1000, 267, 1000, 1000, 1000, 1000, 665], "mean_return": 3491.8493673040975, "std_return": 1407.8691419772758, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [4361.117839134212, 4403.015981877881, 20.195083574639433, 102.79114954065203, 4323.222280330498, 4211.165627225981, 4273.50980834997, 4486.610796004579, 4522.596182203517, 4455.64586793562], "lengths": [1000, 1000, 44, 148, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3515.987061617755, "std_return": 1729.699624223064, "capped_episodes": 0}, "advanced_pi": {"returns": [4673.82536870206, 4512.504466541209, 219.07613028814262, 262.322506802652, 4644.906842908374, 4398.8918454519135, 4484.774991700198, 4436.69983402931, 253.6633947165582, 4520.008908565335], "lengths": [1000, 1000, 99, 140, 1000, 1000, 1000, 1000, 125, 1000], "mean_return": 3240.6674289705747, "std_return": 1962.7185375461174, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [4680.862031138719, 3720.5820807424125, 1273.9289942754742, 757.0925663763551, 144.01239141439694, 4916.894372335861, 4829.418080203745, 333.54281172063764, 431.7237432519963, 340.7947590296495], "lengths": [1000, 825, 380, 230, 85, 1000, 1000, 163, 142, 142], "mean_return": 2142.885183048925, "std_return": 1999.0838309039802, "capped_episodes": 0}, "advanced_pi": {"returns": [314.15234879064946, 4966.487938666184, 4777.824203477197, 657.7075592042244, 4715.280250773373, 4951.447884737557, 4873.582504068211, 4799.375303244126, 4894.4689178363715, 606.7058291451905], "lengths": [124, 1000, 1000, 205, 1000, 1000, 1000, 1000, 1000, 191], "mean_return": 3555.7032739943083, "std_return": 1986.3295659012822, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [4599.4665451911815, 4772.6861308584785, 4899.3161639305035, 4858.766822242787, 4911.2860930390625, 4716.730658685248, 4813.654693017569, 4749.214566512065, 4947.146636187741, 4826.280700325306], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4809.454900998994, "std_return": 98.89883648669874, "capped_episodes": 0}, "advanced_pi": {"returns": [5001.105541325941, 5002.236653721739, 5033.904248154032, 4812.747858273161, 5025.444272993465, 5131.922293329664, 4094.723626209539, 4968.350039966693, 2818.8767538285842, 5106.3077391388915], "lengths": [1000, 1000, 1000, 1000, 1000, 1000, 830, 1000, 613, 1000], "mean_return": 4699.56190269417, "std_return": 688.5322410858624, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [4896.550418941959, 225.60284456302549, 4635.769991661979, 235.25776472429757, 4362.285626792887, 3610.1477261015452, 4670.747601865852, 266.7659021662894, 4755.433600630764, 4408.55022704534], "lengths": [1000, 229, 1000, 144, 1000, 754, 1000, 176, 1000, 1000], "mean_return": 3206.7111704493936, "std_return": 1968.3002948891444, "capped_episodes": 0}, "advanced_pi": {"returns": [4340.944556363198, 4376.8058344746, 4501.970106149103, 4700.09691343223, 228.4238007167457, 4460.422514081402, 3623.0609501535155, 207.07921695771287, 4540.30393508607, 4266.056563809674], "lengths": [1000, 901, 1000, 1000, 157, 1000, 777, 94, 1000, 1000], "mean_return": 3524.5164391224253, "std_return": 1675.3301407796087, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4916.623036965708, 4868.701498207752, 123.82724368787709, 112.03243503353386, 4761.281193439952, 4902.912563582316, 4865.550555533689, 113.79471052369408, 4955.374607995375, 4096.872012094188], "lengths": [1000, 1000, 97, 88, 1000, 1000, 1000, 79, 1000, 1000], "mean_return": 3371.696985706408, "std_return": 2143.75592425108, "capped_episodes": 0}, "advanced_pi": {"returns": [4644.555743658307, 415.5238118445553, 4570.749498116324, 4536.279724092737, 4643.299199659737, 3974.1812794924003, 4325.519931671519, 4790.286366783575, 126.48157950680029, 4827.084691792416], "lengths": [1000, 215, 1000, 1000, 1000, 1000, 1000, 1000, 168, 1000], "mean_return": 3685.396182661837, "std_return": 1723.9706273228753, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [326.0085506280292, 281.06442977458346, 442.8477707553444, 4344.2806746123915, 4275.15302490256, 318.20580677474686, 4159.868368722477, 4214.7791474928845, 4200.4063106976355, 4596.04777471221], "lengths": [159, 178, 228, 1000, 1000, 187, 1000, 1000, 1000, 1000], "mean_return": 2715.8661859072863, "std_return": 1941.8805542699527, "capped_episodes": 0}, "advanced_pi": {"returns": [4654.054077233031, 4509.138941884395, 4306.471066700298, 4537.725240770875, 4338.692896990613, 1213.0741590690127, 4351.7109258224045, 4310.787087027222, 4133.337661457831, 466.9556895076239], "lengths": [1000, 1000, 1000, 1000, 1000, 383, 1000, 1000, 1000, 187], "mean_return": 3682.194774646331, "std_return": 1437.4358864570606, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0/seed_24/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 24,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.0,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 40035.08158540726,
  "final_evaluation": {
    "pi": {
      "returns": [
        326.0085506280292,
        281.06442977458346,
        442.8477707553444,
        4344.2806746123915,
        4275.15302490256,
        318.20580677474686,
        4159.868368722477,
        4214.7791474928845,
        4200.4063106976355,
        4596.04777471221
      ],
      "lengths": [
        159,
        178,
        228,
        1000,
        1000,
        187,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 2715.8661859072863,
      "std_return": 1941.8805542699527,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4654.054077233031,
        4509.138941884395,
        4306.471066700298,
        4537.725240770875,
        4338.692896990613,
        1213.0741590690127,
        4351.7109258224045,
        4310.787087027222,
        4133.337661457831,
        466.9556895076239
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        383,
        1000,
        1000,
        1000,
        187
      ],
      "mean_return": 3682.194774646331,
      "std_return": 1437.4358864570606,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0/seed_25/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [300.90232447078927, 395.29547910255377, 88.76756929058989, 183.8679577563609, 279.74466024776683, 355.07627053297574, 53.84783609333041, 246.65810343464756, 443.4676648165357, 356.0758868282298], "lengths": [180, 380, 200, 468, 194, 184, 195, 141, 240, 313], "mean_return": 270.370375257378, "std_return": 122.07214380969185, "capped_episodes": 0}, "advanced_pi": {"returns": [216.41972777634038, 177.2879370278422, 228.66421145380008, 423.013295544559, 251.75015878633224, 348.32051386063847, -21.289687274660047, 115.20299215633905, 528.095938042614, 194.4057668658124], "lengths": [132, 478, 137, 466, 154, 196, 286, 152, 369, 205], "mean_return": 246.18708542396175, "std_return": 147.82574054510317, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [1069.9074959626257, 369.71062767474154, 446.89625292648896, 431.49945521384, 311.94456494068936, 201.58446022698908, 299.2214255595465, 277.0932610690194, 606.1688607487222, 143.91450482442585], "lengths": [417, 144, 183, 209, 147, 110, 140, 124, 228, 83], "mean_return": 415.7940909147089, "std_return": 251.16940377988112, "capped_episodes": 0}, "advanced_pi": {"returns": [543.4288752409616, 436.1225070562374, 237.97572415151006, 590.5670258661886, 278.6149921545345, 304.48766023797225, 252.68139872654635, 240.09870411000935, 311.9661163955659, 268.65660096067035], "lengths": [229, 183, 119, 230, 139, 148, 136, 121, 154, 128], "mean_return": 346.4599604900197, "std_return": 123.25102506345915, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [645.7642078403447, 2876.7225392318123, 715.0917133786414, 1893.7756071231324, 3033.169134173408, 3067.8637832034474, 3212.8106538108045, 1830.203270773029, 596.496057380869, 2030.2175373656908], "lengths": [329, 927, 295, 599, 965, 1000, 1000, 582, 281, 640], "mean_return": 1990.2114504281176, "std_return": 997.103821487899, "capped_episodes": 0}, "advanced_pi": {"returns": [1679.6580726826503, 695.1499179970677, 771.281506714227, 3517.1370630209813, 1722.2950213089764, 3095.8496847740867, 539.6458945258601, 3226.820988105118, 3101.0805290259973, 3263.4823749245], "lengths": [519, 303, 313, 1000, 538, 945, 234, 1000, 934, 1000], "mean_return": 2161.2401053079466, "std_return": 1143.7315880582441, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [3447.0502173382383, 3248.4980130226054, 1910.9721043996194, 1188.942091053906, 187.06890985683276, 894.334908199674, 755.4515322232187, 245.817177268924, 266.0676714644729, 1832.2360285316347], "lengths": [1000, 969, 1000, 403, 112, 414, 286, 130, 132, 570], "mean_return": 1397.6438653359128, "std_return": 1134.0216997620357, "capped_episodes": 0}, "advanced_pi": {"returns": [3293.5544284369607, 3183.7112626556254, 914.3534470488243, 1335.2449205597595, 300.06530259763156, 1319.4796408617833, 3058.6647239181716, 3140.7928007241726, 693.4212996768631, 3111.259619053319], "lengths": [1000, 1000, 390, 418, 166, 528, 1000, 1000, 298, 1000], "mean_return": 2035.054744553311, "std_return": 1157.5753022006645, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [1003.8763881550414, 826.2976134755467, 4011.3739171999564, 4483.261461261457, 883.4263860840962, 4669.502129143086, 4407.640658727906, 4542.210508615302, 1247.184278428767, 1485.6685932863543], "lengths": [286, 232, 922, 1000, 308, 1000, 1000, 1000, 318, 383], "mean_return": 2756.0441934377513, "std_return": 1683.1469991869662, "capped_episodes": 0}, "advanced_pi": {"returns": [4590.90283560874, 3451.780226800329, 4281.146458076754, 4720.386046064325, 4728.5448044026425, 4408.217159007216, 1223.5948855017607, 4636.604203491572, 3514.834733466504, 2875.551133515316], "lengths": [1000, 777, 911, 1000, 1000, 1000, 343, 1000, 831, 659], "mean_return": 3843.156248593516, "std_return": 1063.6066230234085, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [156.72087912202713, 206.1121758635381, 3352.013099279174, 154.09825346291012, 134.72720471177254, 3202.072061532546, 236.53104998463164, 4384.354854337951, 196.60941226160998, 176.75921181311202], "lengths": [105, 114, 834, 104, 97, 866, 120, 1000, 115, 110], "mean_return": 1219.9998202369275, "std_return": 1614.3920388778279, "capped_episodes": 0}, "advanced_pi": {"returns": [588.3791346228891, 142.3944579904371, 2384.7647688772927, 1179.5147194218148, 4015.2146604219306, 3001.1239365642236, 4282.6350702282, 126.65752532874866, 210.20026431229653, 167.84645191264073], "lengths": [249, 97, 623, 347, 1000, 715, 1000, 101, 123, 92], "mean_return": 1609.8730989680473, "std_return": 1583.8549720230285, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [57.61748638696101, 4391.045422354928, 3471.4027142053455, 192.13137124241246, 4302.7362159717095, 1520.6476369894906, 2728.1012497085367, 146.94527230066183, 143.69142309228164, 52.68144646150092], "lengths": [41, 1000, 889, 102, 1000, 398, 629, 81, 95, 40], "mean_return": 1700.7000238713827, "std_return": 1753.9043677940042, "capped_episodes": 0}, "advanced_pi": {"returns": [288.33181629943067, 44.44044332884974, 168.64317917914116, 180.23796069700248, 161.1819472320103, 3725.8299005651584, 140.738185998521, 3944.2847738301953, 148.31680520926517, 3985.3923577914165], "lengths": [165, 38, 98, 112, 105, 1000, 87, 1000, 92, 1000], "mean_return": 1278.739737013099, "std_return": 1708.3504056798715, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [198.00726168251606, 3984.2254404423293, 169.9610040469753, 3946.3744492057585, 4365.344691692732, 4028.7258486191818, 317.4767495906236, 388.8647816764928, 1081.59471291988, 402.55513747087065], "lengths": [130, 1000, 80, 1000, 1000, 1000, 121, 182, 340, 151], "mean_return": 1888.313007734736, "std_return": 1809.130410658313, "capped_episodes": 0}, "advanced_pi": {"returns": [2634.6452756615095, 3393.092001038846, 1957.8325455303539, 1054.468741867809, 210.21520208176733, 1694.6745264017623, 2930.726219129501, 628.9004003801745, 330.8403085230111, 94.46991926420291], "lengths": [671, 864, 527, 306, 103, 477, 781, 184, 214, 74], "mean_return": 1492.9865139878939, "std_return": 1145.7974643277216, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [4288.3266952487365, 4259.492447082301, 2201.817121994683, 2257.726251629855, 245.3487053871914, 1515.959408628255, 197.7032080563526, 135.68238518550967, 4490.735938086619, 547.8656030374607], "lengths": [1000, 1000, 531, 592, 170, 385, 140, 100, 1000, 285], "mean_return": 2014.0657764336968, "std_return": 1696.9510855799701, "capped_episodes": 0}, "advanced_pi": {"returns": [1246.9444495097584, 4289.313384016955, 3243.7244401228168, 4548.575762160985, 4536.211680320128, 4308.383013843552, 2902.09629095603, 1451.0954202393752, 145.77567271431894, 4064.8717474521272], "lengths": [396, 1000, 745, 1000, 1000, 988, 712, 384, 90, 1000], "mean_return": 3073.699186133605, "std_return": 1513.2665620740277, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [183.12113782788586, 213.6269923666656, 882.6215888878578, 162.81864232751576, 2930.7773298483694, 2697.1512165026347, 158.5469887349682, 1742.1673779078849, 155.97694849602993, 4522.7384966751715], "lengths": [79, 88, 233, 66, 624, 601, 67, 380, 66, 1000], "mean_return": 1364.9546719574985, "std_return": 1471.6502688257544, "capped_episodes": 0}, "advanced_pi": {"returns": [4448.502058744412, 2906.72974908804, 4986.6083256484535, 1041.968759865546, 1624.3089596523848, 2206.903582375764, 1021.196281562486, 2293.967917593477, 1750.4530993409298, 393.1264060943457], "lengths": [934, 588, 990, 255, 387, 477, 253, 486, 390, 126], "mean_return": 2267.376513996584, "std_return": 1407.5800305315508, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_0/seed_25/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 25,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 0.0,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 38583.294882535934,
  "final_evaluation": {
    "pi": {
      "returns": [
        183.12113782788586,
        213.6269923666656,
        882.6215888878578,
        162.81864232751576,
        2930.7773298483694,
        2697.1512165026347,
        158.5469887349682,
        1742.1673779078849,
        155.97694849602993,
        4522.7384966751715
      ],
      "lengths": [
        79,
        88,
        233,
        66,
        624,
        601,
        67,
        380,
        66,
        1000
      ],
      "mean_return": 1364.9546719574985,
      "std_return": 1471.6502688257544,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4448.502058744412,
        2906.72974908804,
        4986.6083256484535,
        1041.968759865546,
        1624.3089596523848,
        2206.903582375764,
        1021.196281562486,
        2293.967917593477,
        1750.4530993409298,
        393.1264060943457
      ],
      "lengths": [
        934,
        588,
        990,
        255,
        387,
        477,
        253,
        486,
        390,
        126
      ],
      "mean_return": 2267.376513996584,
      "std_return": 1407.5800305315508,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_1/seed_21/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [369.04229843236664, 820.9853217131886, 446.34515320202354, 401.8189084564755, 900.6024877484925, 1014.0988091351953, 395.00060651534744, 327.3958990073079, 497.22360232842965, 225.97312507931713], "lengths": [322, 629, 345, 296, 441, 626, 287, 181, 266, 167], "mean_return": 539.8486211618144, "std_return": 256.4207798152842, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [147.3691910332819, 455.34856118052716, 98.8601221088738, 1018.1250743539887, 614.9702506265387, 2335.7825603397855, 212.77621041183193, 355.78955742276173, 615.8631175345841, 576.286084711425], "lengths": [220, 288, 101, 654, 388, 1000, 138, 232, 358, 403], "mean_return": 643.1170729723599, "std_return": 621.0263939740579, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [173.01061066461506, 245.69280256122542, 638.725406007598, 186.02051818037123, 283.00018701080666, 145.59150676182693, 468.5782423990647, 145.9779425599616, 414.5255415380224, 252.31351122856296], "lengths": [109, 134, 244, 121, 204, 106, 245, 106, 221, 147], "mean_return": 295.3436268912055, "std_return": 154.35267306824483, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [599.6262999540232, 2321.1494246112147, 2184.219382190485, 2180.9153911537724, 439.82739941273996, 2019.1416932694144, 1981.46915706388, 567.2803559733038, 193.47884886868093, 2290.846967059803], "lengths": [268, 1000, 1000, 861, 280, 926, 906, 213, 156, 1000], "mean_return": 1477.7954919557317, "std_return": 850.85366992915, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [661.2450080233194, 285.2498121395721, 758.8966737219325, 193.54823285156522, 1296.6885139822177, 1800.395506707307, 2567.852725809478, 230.08119826064666, 143.50258020015744, 301.48546034384566], "lengths": [322, 138, 288, 100, 393, 565, 789, 104, 77, 140], "mean_return": 823.8945712040043, "std_return": 776.2146215204682, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [783.2269403300155, 2051.8911468768492, 2945.8182478751423, 1005.1104862354772, 3973.078889456747, 2982.9908780533337, 3894.0897780146884, 323.3714981949802, 2611.6879128609994, 3024.8439696492487], "lengths": [269, 552, 836, 354, 1000, 778, 1000, 182, 710, 771], "mean_return": 2359.610974754748, "std_return": 1214.7775103409574, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [1563.3904238333578, 4308.923743179625, 1629.2620310369366, 2130.7589959782017, 1004.9088403778662, 4618.40898744471, 549.2375953649052, 4579.228035314691, 4075.5481567391166, 82.5004815114024], "lengths": [416, 1000, 403, 614, 328, 1000, 171, 1000, 1000, 53], "mean_return": 2454.216729078081, "std_return": 1679.323624839107, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [509.6972828854082, 231.6059479901494, 4768.432990577042, 190.7349037309127, 186.78704939035333, 4440.425056189894, 4739.031162341315, 213.7037885408542, 4646.748575456785, 4431.372980134668], "lengths": [236, 116, 1000, 109, 107, 1000, 1000, 109, 1000, 1000], "mean_return": 2435.853973723738, "std_return": 2173.4674686387125, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [3385.3540184079225, 4572.997170679511, 4247.472520510916, 2259.2496296373656, 2603.1256265194033, 4779.094741705846, 4344.741293692367, 404.4017598616559, 4667.152632238708, 4616.712349179176], "lengths": [767, 1000, 1000, 590, 625, 1000, 1000, 183, 1000, 1000], "mean_return": 3588.030174243287, "std_return": 1361.294428825587, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [111.27471240866196, 118.55321558326187, 111.40819683717645, 113.31667539648639, 108.34256059225139, 113.96642108530442, 117.27362175026883, 113.47860534909917, 112.25903896428181, 104.64069212873099], "lengths": [97, 101, 99, 99, 98, 100, 100, 98, 98, 96], "mean_return": 112.45137400955232, "std_return": 3.807685717960662, "capped_episodes": 0}, "advanced_pi": {"returns": [4260.25747920219, 4818.207386334288, 4827.0918689723185, 4831.466865889117, 4846.951817459335, 164.84413671479282, 2218.8688855229348, 3996.0200271549816, 872.2334548936021, 1871.4209277377006], "lengths": [1000, 1000, 1000, 1000, 1000, 94, 533, 828, 273, 499], "mean_return": 3270.7362849881256, "std_return": 1723.552259796193, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_1/seed_21/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 21,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 47776.344064712524,
  "final_evaluation": {
    "pi": {
      "returns": [
        111.27471240866196,
        118.55321558326187,
        111.40819683717645,
        113.31667539648639,
        108.34256059225139,
        113.96642108530442,
        117.27362175026883,
        113.47860534909917,
        112.25903896428181,
        104.64069212873099
      ],
      "lengths": [
        97,
        101,
        99,
        99,
        98,
        100,
        100,
        98,
        98,
        96
      ],
      "mean_return": 112.45137400955232,
      "std_return": 3.807685717960662,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4260.25747920219,
        4818.207386334288,
        4827.0918689723185,
        4831.466865889117,
        4846.951817459335,
        164.84413671479282,
        2218.8688855229348,
        3996.0200271549816,
        872.2334548936021,
        1871.4209277377006
      ],
      "lengths": [
        1000,
        1000,
        1000,
        1000,
        1000,
        94,
        533,
        828,
        273,
        499
      ],
      "mean_return": 3270.7362849881256,
      "std_return": 1723.552259796193,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_1/seed_22/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [333.9302484776734, -26.064492053411772, -7.830529656785501, 1170.654795477288, -4.648686049479234, 289.13795937837386, 42.0221927638352, 383.6453270747631, -32.17094834640227, 1.7208239644490129], "lengths": [192, 125, 104, 640, 122, 199, 82, 516, 161, 156], "mean_return": 215.03966910303038, "std_return": 354.1005571504675, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [581.9327831514555, 1238.100765805907, 490.1295147849908, 612.4840696654825, 482.29235396462644, 606.5156625953315, 767.9117786274085, 2028.6081299885907, 1537.56262492536, 1252.7068884433302], "lengths": [255, 514, 222, 373, 225, 258, 313, 743, 1000, 633], "mean_return": 959.8244571952482, "std_return": 501.30360494902175, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [2686.263630228305, 1320.8872826772997, 1471.3533842578888, 791.9988169090875, 572.6228113339923, 2440.2696074519345, 1251.287931103614, 1275.170383422727, 1062.6061961947014, 504.6338511728118], "lengths": [972, 819, 1000, 277, 307, 914, 1000, 478, 490, 212], "mean_return": 1337.7093894752363, "std_return": 686.776178344516, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [608.8221340368838, 618.9704286914138, 889.5278794098167, 843.454099604502, 1517.129481695396, 919.6755445995808, 3101.1406884778444, 2290.0408462330515, 1588.7371345353472, 3060.8467923311564], "lengths": [217, 266, 336, 276, 429, 353, 1000, 665, 607, 1000], "mean_return": 1543.8345029614993, "std_return": 912.3556384995301, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [92.6282189810525, 140.59641899549234, 129.57080897986327, 128.19609219110296, 124.91133976699781, 129.68589638181538, 134.41683054489633, 116.65015646739909, 137.76874739330785, 130.0527161313385], "lengths": [69, 74, 71, 81, 77, 73, 66, 77, 74, 71], "mean_return": 126.4477225833266, "std_return": 12.92386051236071, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [4550.3258108342625, 4132.860100768332, 4631.62225099088, 180.93643269141526, 156.66836851107453, 2727.7476937085453, 135.77309177791858, 234.17188164748598, 764.3229930971959, 25.606832355785983], "lengths": [1000, 927, 1000, 85, 98, 625, 92, 88, 259, 40], "mean_return": 1754.0035456382898, "std_return": 1913.8611363724679, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [2428.702603020675, 4069.2149602700765, 4233.8175564135345, 2930.822099292909, 169.29028381478315, 4259.043441784174, 3830.3911010592997, 4224.38838318218, 2049.7722967354157, 4074.1002470613976], "lengths": [622, 1000, 1000, 697, 89, 1000, 962, 1000, 561, 991], "mean_return": 3226.954297263445, "std_return": 1277.6939527540105, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [4244.070249257953, 346.1920288899365, 4529.415620271961, 160.3964859623608, 4301.777298217421, 672.340292356036, 4120.979603185605, 4397.31746850363, 4391.071455792299, 4241.791169468286], "lengths": [1000, 142, 1000, 83, 1000, 232, 1000, 1000, 1000, 1000], "mean_return": 3140.535167190549, "std_return": 1805.386573227091, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [155.24985937468787, 154.51770763212446, 164.76643000847068, 149.80310291718916, 161.32202923804732, 156.48402138575733, 153.29188264618855, 155.84721475848514, 151.65778480198435, 148.68633558213395], "lengths": [79, 79, 82, 75, 79, 77, 78, 74, 77, 73], "mean_return": 155.16263683450686, "std_return": 4.682520628340065, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [11.93168801214013, 12.223097083608794, 11.7557238136966, 12.272166893500367, 12.065566370229428, 12.065520994277936, 11.062361716374165, 13.374777134087225, 10.652948700701728, 11.265698066156526], "lengths": [34, 36, 35, 36, 34, 36, 35, 38, 34, 33], "mean_return": 11.86695487847729, "std_return": 0.7171255585890317, "capped_episodes": 0}, "advanced_pi": {"returns": [4332.1725489280925, 4378.902207905711, 3168.2813076666785, 4492.981534423203, 4810.548565344193, 4221.654418300229, 4361.529978969125, 4284.342004496896, 3522.8982754516774, 3844.5831007545353], "lengths": [1000, 1000, 768, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4141.789394224034, "std_return": 464.44637645461927, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_1/seed_22/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 22,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 43181.18289875984,
  "final_evaluation": {
    "pi": {
      "returns": [
        11.93168801214013,
        12.223097083608794,
        11.7557238136966,
        12.272166893500367,
        12.065566370229428,
        12.065520994277936,
        11.062361716374165,
        13.374777134087225,
        10.652948700701728,
        11.265698066156526
      ],
      "lengths": [
        34,
        36,
        35,
        36,
        34,
        36,
        35,
        38,
        34,
        33
      ],
      "mean_return": 11.86695487847729,
      "std_return": 0.7171255585890317,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4332.1725489280925,
        4378.902207905711,
        3168.2813076666785,
        4492.981534423203,
        4810.548565344193,
        4221.654418300229,
        4361.529978969125,
        4284.342004496896,
        3522.8982754516774,
        3844.5831007545353
      ],
      "lengths": [
        1000,
        1000,
        768,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4141.789394224034,
      "std_return": 464.44637645461927,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_1/seed_23/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [558.3209676275607, 331.37812024600834, 362.1969463047639, 917.8184436868905, 424.18202151397577, 392.6329480871156, 1005.5147052369726, 465.70267289307867, 689.8112695448376, 390.39303043107856], "lengths": [398, 222, 267, 664, 287, 288, 1000, 376, 478, 285], "mean_return": 553.7951125572283, "std_return": 227.70527993856064, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [451.02509264793326, 397.40769703946273, 233.73987503726502, 213.35601842135276, 963.1954807548765, 646.4966699394037, 663.3890579215757, 147.47309499063618, 486.07496836795707, 179.79689864199338], "lengths": [229, 223, 152, 143, 358, 267, 283, 112, 247, 138], "mean_return": 438.1954853762457, "std_return": 248.49374872274726, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [218.4848666622096, 2589.7388777451024, 448.71661037206667, 191.43554008675605, 69.42750589609402, 1073.7663703388534, 2853.2936873698945, 225.48543711160133, 185.0226165333427, 416.71854771774645], "lengths": [134, 1000, 191, 141, 131, 365, 1000, 157, 144, 182], "mean_return": 827.2090059833666, "std_return": 985.2685177411199, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [1223.2159239744622, 3690.6774455274635, 3761.718378397751, 3738.4683183835277, 2670.36600444117, 3644.306258209988, 2175.063514148729, 3593.5906181555833, 2046.0107208461782, 1867.5328478507788], "lengths": [348, 1000, 1000, 1000, 704, 1000, 569, 1000, 577, 548], "mean_return": 2841.0950029935634, "std_return": 908.6405174529808, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [2841.434840315071, 179.54796077035064, 4004.535723948371, 3934.0034463947845, 4108.510658253048, 4029.695877347027, 3754.6569801621977, 3940.8326360715578, 3888.5034751761773, 4098.914560940653], "lengths": [719, 116, 1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 3478.0636159379237, "std_return": 1153.9884396703665, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [4148.544159675818, 4207.287973876338, 4165.78273333122, 3960.116600793308, 496.2114813957169, 3892.4194770866857, 3787.546102729916, 1238.4744449405791, 4219.986511364841, 4059.8082642440163], "lengths": [1000, 1000, 1000, 1000, 227, 1000, 1000, 453, 1000, 1000], "mean_return": 3417.617774943844, "std_return": 1292.8130725846006, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [231.058128918074, 125.45454667905106, 850.5512863375308, 2243.5546094587585, 124.94794815526751, 1652.3366177289104, 39.154659700197236, 3845.0213167171273, 240.1234464733859, 107.97058773097547], "lengths": [141, 98, 279, 595, 104, 431, 46, 1000, 128, 99], "mean_return": 946.0173147899277, "std_return": 1203.224048068139, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [355.03833508768093, 1155.9077142286694, 934.7604011043524, 1415.2310580397238, 1073.9951407922608, 756.5240152833753, 4449.704692887987, 781.0085905377138, 1079.8786835085564, 1002.7827914406897], "lengths": [128, 325, 276, 380, 295, 253, 986, 253, 319, 284], "mean_return": 1300.4831422911009, "std_return": 1083.2182837696903, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [4509.026616269697, 4376.617805830433, 4629.957190889657, 122.33629603337602, 149.72561156525776, 4399.075365854272, 4371.57425408511, 4253.611483819493, 1419.2695809594572, 4436.103621206924], "lengths": [1000, 1000, 1000, 117, 116, 1000, 1000, 939, 458, 1000], "mean_return": 3266.7297826513677, "std_return": 1802.6046406167768, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [-1.9157695208212635, -3.0176750977368463, -0.8584308245862191, -0.8743355201309657, -0.13072213813529832, -0.9767264290126718, -1.0019200928176213, -1.9019296525299705, -1.1226034796618412, -0.3426948106538177], "lengths": [49, 49, 49, 50, 50, 49, 49, 50, 48, 48], "mean_return": -1.2142807566086513, "std_return": 0.806415882281802, "capped_episodes": 0}, "advanced_pi": {"returns": [4417.158063111656, 1531.3701532834868, 4530.908530262364, 4383.899808375085, 4340.577704032126, 2292.7167555928368, 4670.0258269765445, 4508.458730255021, 4460.62335362781, 4574.1022929053], "lengths": [1000, 411, 1000, 1000, 1000, 546, 1000, 1000, 1000, 1000], "mean_return": 3970.9841218422225, "std_return": 1047.3308619139232, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_1/seed_23/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 23,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 43183.12642264366,
  "final_evaluation": {
    "pi": {
      "returns": [
        -1.9157695208212635,
        -3.0176750977368463,
        -0.8584308245862191,
        -0.8743355201309657,
        -0.13072213813529832,
        -0.9767264290126718,
        -1.0019200928176213,
        -1.9019296525299705,
        -1.1226034796618412,
        -0.3426948106538177
      ],
      "lengths": [
        49,
        49,
        49,
        50,
        50,
        49,
        49,
        50,
        48,
        48
      ],
      "mean_return": -1.2142807566086513,
      "std_return": 0.806415882281802,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4417.158063111656,
        1531.3701532834868,
        4530.908530262364,
        4383.899808375085,
        4340.577704032126,
        2292.7167555928368,
        4670.0258269765445,
        4508.458730255021,
        4460.62335362781,
        4574.1022929053
      ],
      "lengths": [
        1000,
        411,
        1000,
        1000,
        1000,
        546,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 3970.9841218422225,
      "std_return": 1047.3308619139232,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_1/seed_24/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [972.1575911276985, 233.14237193653838, 96.40852247692446, 48.482965815304695, 28.418630896339273, 329.73173007788756, 329.68710508195, 661.2385974549084, 861.0659007146912, 54.69930081950988], "lengths": [372, 168, 82, 90, 135, 190, 154, 361, 373, 102], "mean_return": 361.5032716401752, "std_return": 332.2848169871306, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [3080.740504172617, 1424.5080626679567, 957.380945343004, 1051.4585748951758, 1119.086716849801, 1318.8115225853696, 1277.2641577036134, 827.40070298048, 1310.3309327516392, 562.0733376621805], "lengths": [1000, 456, 338, 327, 386, 475, 442, 283, 398, 223], "mean_return": 1292.905545761184, "std_return": 645.5067261693704, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [236.0230601732531, 1338.9318451658191, 82.19280319822224, 107.57453171073657, 98.43766620706619, 81.61123050162648, 89.68270759059584, 90.03193077307115, 84.83711825243373, 98.96845237334331], "lengths": [236, 531, 131, 149, 141, 126, 136, 138, 136, 136], "mean_return": 230.82913459461673, "std_return": 371.9467177965688, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [143.27114583817203, 140.47918969130868, 258.5832321265014, 151.7283877652074, 4046.1494420827794, 3953.6813107232183, 172.38203491082464, 172.50543520657075, 2599.886075173086, 186.92064793606988], "lengths": [83, 82, 109, 80, 1000, 1000, 88, 88, 705, 100], "mean_return": 1182.558690145374, "std_return": 1581.2159592301716, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [777.0154889756085, 1398.5419443506114, 3873.836802227514, 3915.2176191191747, 3885.0122799790797, 1406.5274523196927, 1169.037084957318, 3041.286800386396, 3901.4567618757796, 3971.3474619945464], "lengths": [248, 394, 1000, 1000, 1000, 393, 345, 772, 1000, 1000], "mean_return": 2733.927969618572, "std_return": 1297.392396753819, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [868.1339083989686, 1034.5547885641315, 196.81144081226316, 197.20502773888072, 213.3489741145769, 195.58290471353305, 249.61724305228384, 2743.1966911171294, 220.1429674313931, 217.8835166598906], "lengths": [243, 262, 85, 83, 87, 83, 102, 658, 89, 89], "mean_return": 613.6477462603051, "std_return": 768.3158568745092, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [3007.204368921726, 4457.500380745711, 2287.137222704997, 290.9134291162561, 3174.1905647640315, 261.1120537842729, 2750.4882076947524, 243.46082245295688, 4269.478603013279, 4034.49059816848], "lengths": [691, 1000, 546, 119, 846, 113, 670, 112, 1000, 1000], "mean_return": 2477.597625136646, "std_return": 1584.834403520108, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [184.5598921283586, 184.0109640714889, 494.6816581441058, 1243.7838349114782, 376.30990145793, 3373.984521013373, 4414.9588045675155, 191.71520803823438, 476.121733870999, 4271.244307413011], "lengths": [86, 86, 167, 338, 140, 779, 1000, 90, 162, 1000], "mean_return": 1521.1370825616493, "std_return": 1680.6328217727232, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [1823.2532525579206, 2632.5765180258886, 466.08288090919984, 3447.003839973695, 440.49017572181657, 2592.0489750041147, 3040.404021396852, 2037.9772582540518, 3981.0040206740705, 3058.1893603930243], "lengths": [534, 673, 192, 849, 188, 643, 791, 532, 1000, 712], "mean_return": 2351.9030302910637, "std_return": 1120.2845268426177, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [-5.544171768788187, -5.801677888668532, -5.617791441399392, -6.185085141256947, -5.854288134338152, -6.199496074723058, -5.981375010917256, -5.778549530027538, -5.904744652565159, -6.511429363281446], "lengths": [23, 24, 23, 24, 23, 24, 23, 23, 23, 23], "mean_return": -5.937860900596567, "std_return": 0.2774688556546375, "capped_episodes": 0}, "advanced_pi": {"returns": [4074.3027087157475, 2932.690391705739, 4390.280129179259, 3564.9162851325436, 4402.480371159854, 4195.457805684066, 4275.528121756382, 4380.639323980925, 4332.379687770355, 4240.574352881034], "lengths": [1000, 702, 1000, 859, 1000, 1000, 1000, 1000, 1000, 1000], "mean_return": 4078.924917796591, "std_return": 448.7030425660509, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_1/seed_24/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 24,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 43754.11681389809,
  "final_evaluation": {
    "pi": {
      "returns": [
        -5.544171768788187,
        -5.801677888668532,
        -5.617791441399392,
        -6.185085141256947,
        -5.854288134338152,
        -6.199496074723058,
        -5.981375010917256,
        -5.778549530027538,
        -5.904744652565159,
        -6.511429363281446
      ],
      "lengths": [
        23,
        24,
        23,
        24,
        23,
        24,
        23,
        23,
        23,
        23
      ],
      "mean_return": -5.937860900596567,
      "std_return": 0.2774688556546375,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4074.3027087157475,
        2932.690391705739,
        4390.280129179259,
        3564.9162851325436,
        4402.480371159854,
        4195.457805684066,
        4275.528121756382,
        4380.639323980925,
        4332.379687770355,
        4240.574352881034
      ],
      "lengths": [
        1000,
        702,
        1000,
        859,
        1000,
        1000,
        1000,
        1000,
        1000,
        1000
      ],
      "mean_return": 4078.924917796591,
      "std_return": 448.7030425660509,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_1/seed_25/metrics.jsonl <==
{"type": "evaluation", "step": 0, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}}}
{"type": "evaluation", "step": 100000, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [820.5761425321068, 98.76196855140604, 52.121815109419444, 332.3330206343387, 408.1458809042056, 49.435503242235185, 359.2877021907675, 812.7823100782579, 147.8208719480802, 663.1755369686542], "lengths": [492, 105, 69, 204, 372, 72, 160, 359, 93, 274], "mean_return": 374.4440752159472, "std_return": 285.40495200937113, "capped_episodes": 0}}}
{"type": "evaluation", "step": 200000, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [971.1262111859061, 261.0824102105891, 769.3789865669721, 506.92529982994427, 179.02246289583593, 480.3185395957739, 469.14765401119945, 481.0735422646484, 547.1559299497653, 180.7423272478927], "lengths": [360, 150, 305, 267, 124, 205, 236, 216, 281, 122], "mean_return": 484.59733637585276, "std_return": 236.25309731231104, "capped_episodes": 0}}}
{"type": "evaluation", "step": 300000, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [10.864674022953132, 10.317738770424388, 1172.7417593424927, 11.210295299537062, 4254.017555043714, 10.721645240243209, 10.263074751603295, 10.554053704342056, 558.1183866157353, 776.2588669478031], "lengths": [25, 25, 397, 25, 1000, 25, 25, 25, 211, 287], "mean_return": 682.506804973885, "std_return": 1254.1367152901685, "capped_episodes": 0}}}
{"type": "evaluation", "step": 400000, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [3880.511609442712, 180.93381688974853, 88.13592769988462, 4029.60852126338, 546.7204664052105, 3865.6022184361423, 3970.94891794542, 3870.0597419396363, 3668.1360507990594, 4016.9315849453083], "lengths": [1000, 136, 92, 1000, 175, 1000, 1000, 1000, 977, 1000], "mean_return": 2811.75888557665, "std_return": 1668.9901979128865, "capped_episodes": 0}}}
{"type": "evaluation", "step": 500000, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [958.9158377648008, 122.59059885547359, 169.29363284046292, 167.2251346106095, 2461.2732375579976, 877.1479389790043, 1902.254153983979, 3929.575520423871, 212.49346634998622, 4086.6909068294863], "lengths": [315, 110, 155, 141, 650, 310, 499, 1000, 147, 1000], "mean_return": 1488.746042819567, "std_return": 1464.961090047889, "capped_episodes": 0}}}
{"type": "evaluation", "step": 600000, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [4282.545423471156, 4293.589581268623, 2893.1094659748246, 4252.233216832691, 2731.2369032297142, 1043.2366560272806, 543.799144663353, 3446.7321864651126, 333.72346562469255, 1508.0997905858403], "lengths": [1000, 1000, 676, 1000, 678, 289, 210, 788, 221, 424], "mean_return": 2532.8305834143284, "std_return": 1489.4221434166525, "capped_episodes": 0}}}
{"type": "evaluation", "step": 700000, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [637.1969712012467, 1918.0596706145861, 1521.202426071903, 2521.274015184823, 1344.9136452806902, 928.2112483610513, 1417.9959468998777, 1078.2387583025427, 621.0541151877587, 908.4506682251456], "lengths": [195, 418, 342, 532, 307, 238, 315, 246, 195, 228], "mean_return": 1289.6597465329626, "std_return": 563.7642001201918, "capped_episodes": 0}}}
{"type": "evaluation", "step": 800000, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [1312.8323738629415, 140.8766967401873, 1401.1363965464839, 654.6336061197355, 230.11944312230293, 1200.9188892837703, 1230.1506516824918, 1703.8233598240363, 813.6050411063694, 2086.4158078429864], "lengths": [342, 95, 387, 221, 129, 330, 342, 456, 248, 546], "mean_return": 1077.4512266131305, "std_return": 587.5901529487573, "capped_episodes": 0}}}
{"type": "evaluation", "step": 900000, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [4180.317195458522, 151.43769560654226, 4440.957997919984, 1605.8974807870825, 4419.985576784073, 4325.480990518161, 2729.956313745392, 311.10099774124836, 2346.71782213116, 4393.543942363158], "lengths": [1000, 111, 1000, 408, 1000, 1000, 665, 147, 577, 1000], "mean_return": 2890.5396013055324, "std_return": 1638.6770436995903, "capped_episodes": 0}}}
{"type": "evaluation", "step": 1000000, "alpha": 0.2, "policies": {"pi": {"returns": [340.36063720248296, 324.774374647849, 334.9034186898478, 301.7439001679701, 349.93946017909286, 301.26350726233045, 302.7260916457186, 293.7827461883732, 299.50801278428645, 378.64151079412346], "lengths": [214, 198, 210, 180, 224, 179, 182, 175, 176, 253], "mean_return": 322.7643659562075, "std_return": 26.473077173495685, "capped_episodes": 0}, "advanced_pi": {"returns": [4703.94227335266, 308.84285652289145, 4200.274810086105, 2962.5214498412934, 3098.6611705200376, 3903.5848154843325, 3166.209450601277, 1847.7458254264386, 2248.6908016409684, 275.195359270256], "lengths": [1000, 134, 1000, 661, 702, 871, 749, 440, 520, 129], "mean_return": 2671.5668812746258, "std_return": 1438.0426912930448, "capped_episodes": 0}}}


==> anc/supplementary/results/Walker2d-v5/direct/lambda_1/seed_25/result.json <==
{
  "status": "complete",
  "spec": {
    "env_id": "Walker2d-v5",
    "seed": 25,
    "algorithm": {
      "exploration_epsilon_start": 0.005,
      "exploration_epsilon_final": 0.005,
      "exploration_epsilon_anneal_steps": 0,
      "gamma": 0.99,
      "alpha": 0.2,
      "use_target_entropy": false,
      "target_entropy": null,
      "lr_alpha": 0.0003,
      "lambda_ratio": 1.0,
      "tau": 0.0,
      "target_tau": 0.005,
      "hidden": 256,
      "lr_pg_pi": 0.0003,
      "lr_pg_q": 0.0003,
      "lr_fast_pi": 0.0003,
      "lr_fast_q": 0.0003,
      "chasing_method": "polyak",
      "lr_chasing_pi": 0.0003,
      "lr_chasing_q": 0.0003,
      "q_gauge_coef": 0.0,
      "pg_action_samples": 4,
      "q_bootstrap_source": "target_q",
      "behavior_policy": "advanced_pi",
      "max_grad_norm": null,
      "batch_size": 256,
      "buffer_size": 1000000
    },
    "training": {
      "total_timesteps": 1000000,
      "learning_starts": 10000,
      "pg_warmup_steps": 0,
      "train_frequency": 1,
      "gradient_steps": 1,
      "eval_frequency": 100000,
      "eval_episodes": 10,
      "eval_max_steps": 10000,
      "eval_deterministic": true,
      "log_frequency": 2000,
      "device": "cpu",
      "torch_threads": 1,
      "alpha_final": null,
      "random_warmup_steps": 0,
      "bootstrap_truncation": true,
      "exploration_epsilon": null
    }
  },
  "updates": 990001,
  "elapsed_sec": 42839.2282743454,
  "final_evaluation": {
    "pi": {
      "returns": [
        340.36063720248296,
        324.774374647849,
        334.9034186898478,
        301.7439001679701,
        349.93946017909286,
        301.26350726233045,
        302.7260916457186,
        293.7827461883732,
        299.50801278428645,
        378.64151079412346
      ],
      "lengths": [
        214,
        198,
        210,
        180,
        224,
        179,
        182,
        175,
        176,
        253
      ],
      "mean_return": 322.7643659562075,
      "std_return": 26.473077173495685,
      "capped_episodes": 0
    },
    "advanced_pi": {
      "returns": [
        4703.94227335266,
        308.84285652289145,
        4200.274810086105,
        2962.5214498412934,
        3098.6611705200376,
        3903.5848154843325,
        3166.209450601277,
        1847.7458254264386,
        2248.6908016409684,
        275.195359270256
      ],
      "lengths": [
        1000,
        134,
        1000,
        661,
        702,
        871,
        749,
        440,
        520,
        129
      ],
      "mean_return": 2671.5668812746258,
      "std_return": 1438.0426912930448,
      "capped_episodes": 0
    }
  },
  "versions": {
    "torch": "2.5.1",
    "numpy": "2.0.1",
    "gymnasium": "1.3.0"
  }
}


==> anc/supplementary/scripts/plot_walker2d.py <==
"""Rebuild Walker2d curves for the 50 reported runs; run from any cwd."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
paper=Path(__file__).resolve().parents[1]
repo=paper
rows=json.loads((paper/'data/walker2d_reported50.json').read_text())['runs']
fig,axes=plt.subplots(2,2,figsize=(9,6),sharex=True,sharey=True)
colors={'Direct':'#2374ab','Chasing':'#d87524','Combined':'#348757'}
for ax,lam in zip(axes.flat,[0.,.1,.5,1.]):
 for method in colors:
  runs=[r for r in rows if r['lambda']==lam and r['method']==method]
  if not runs:continue
  scores=[]
  for r in runs:
   evaluations={}
   for line in (repo/r['path']).with_name('metrics.jsonl').read_text().splitlines():
    record=json.loads(line)
    if record.get('type')=='evaluation':evaluations[record['step']]=record['policies']['advanced_pi']['mean_return']
   steps=list(range(0,1000001,100000));assert all(s in evaluations for s in steps)
   scores.append([evaluations[s] for s in steps])
  y=np.asarray(scores);x=np.asarray(steps)/1e6;avg=y.mean(axis=0);sd=y.std(axis=0,ddof=1)
  ax.plot(x,avg,label=method,color=colors[method],linewidth=1.7)
  ax.fill_between(x,avg-sd,avg+sd,color=colors[method],alpha=.15,linewidth=0)
 ax.set_title(r'$\lambda='+str(lam)+'$');ax.grid(alpha=.2)
for ax in axes[-1]:ax.set_xlabel('Environment steps (millions)')
for ax in axes[:,0]:ax.set_ylabel('Evaluation return')
handles,labels=axes.flat[1].get_legend_handles_labels()
fig.legend(handles,labels,loc='upper center',ncol=3,frameon=False)
fig.tight_layout(rect=[0,0,1,.94])
fig.savefig(paper/'figures/walker2d_basic_learning_curves.pdf',bbox_inches='tight')

# Compact main-text view: methods in columns, a shared color for each lambda.
plt.close(fig)
fig, axes = plt.subplots(1, 3, figsize=(10, 3.15), sharex=True, sharey=True)
lambda_styles = {
    0.0: ('#666666', ':'),
    0.1: ('#0072B2', '-'),
    0.3: ('#E69F00', '--'),
    0.5: ('#009E73', '-.'),
    0.7: ('#CC79A7', ':'),
    1.0: ('#D55E00', '--'),
}
for ax, method in zip(axes, ['Direct', 'Chasing', 'Combined']):
    for lam in sorted({r['lambda'] for r in rows}):
        runs = [r for r in rows if r['method'] == method and r['lambda'] == lam]
        if not runs:
            continue
        assert len(runs) == 5
        scores = []
        steps = list(range(0, 1000001, 100000))
        for run in runs:
            evaluations = {}
            for line in (repo / run['path']).with_name('metrics.jsonl').read_text().splitlines():
                record = json.loads(line)
                if record.get('type') == 'evaluation':
                    evaluations[record['step']] = record['policies']['advanced_pi']['mean_return']
            scores.append([evaluations[step] for step in steps])
        color, style = lambda_styles[lam]
        ax.plot(np.asarray(steps) / 1e6, np.mean(scores, axis=0),
                color=color, linestyle=style, linewidth=1.7,
                label=rf'$\lambda={lam:g}$')
    ax.set_title(method + ' AAC', fontsize=11)
    ax.set_xlim(0, 1)
    ax.set_xticks([0, .25, .5, .75, 1])
    ax.set_xlabel('Environment steps (millions)', fontsize=9)
    ax.tick_params(labelsize=9)
    ax.grid(alpha=.2)
axes[0].set_ylabel('Evaluation return', fontsize=10)
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', ncol=len(labels), frameon=False,
           fontsize=10)
fig.subplots_adjust(left=.065, right=.995, bottom=.19, top=.77, wspace=.055)
fig.savefig(paper / 'figures/walker2d_by_method.pdf', bbox_inches='tight')


==> anc/supplementary/scripts/reproduce.py <==
"""Launch one archived configuration; default is a command preview."""
import argparse,json,subprocess,sys,tempfile
from pathlib import Path
root=Path(__file__).resolve().parents[1]
p=argparse.ArgumentParser()
p.add_argument('--id',required=True,help='ID from data/runs.json')
p.add_argument('--current-source',action='store_true',help='Use current implementation instead of archived source')
p.add_argument('--run',action='store_true',help='Actually train; otherwise only preview')
p.add_argument('--smoke',action='store_true',help='32-step wiring check, NOT a paper result')
p.add_argument('--output',type=Path,default=Path('reruns'))
a=p.parse_args()
rows=json.loads((root/'data/runs.json').read_text())['runs']
row=next((r for r in rows if r['id']==a.id),None)
if row is None:p.error('Unknown ID; see data/runs.json')
spec=json.loads((root/row['spec_path']).read_text())
continuous=row['environment'].startswith(('Pendulum','HalfCheetah','Walker2d'))
module='aac_experiments.runners.train_'+('continuous' if continuous else 'discrete')
output=a.output.resolve()/('smoke' if a.smoke else 'full')/a.id
source_root=root if a.current_source or not row.get('historical_source_directory') else root/row['historical_source_directory']
print('Source directory:', source_root)
print(json.dumps(spec,indent=2));print('Trainer:',module,'Output:',output)
if not a.run:raise SystemExit('Preview only. Add --run to start.')
if output.exists():p.error('Output already exists; choose a fresh --output directory')
if a.smoke:
    spec['algorithm'].update(hidden=16,batch_size=4,buffer_size=64)
    spec['training'].update(total_timesteps=32,learning_starts=4,pg_warmup_steps=0,eval_frequency=32,eval_episodes=1,eval_max_steps=10,log_frequency=16,torch_threads=1,device='cpu')
    if 'snapshot_steps' in spec['training']:spec['training']['snapshot_steps']=[]
output.mkdir(parents=True)
path=output/'input_spec.json';path.write_text(json.dumps(spec,indent=2)+'\n')
subprocess.run([sys.executable,'-m',module,'--spec',str(path),'--output',str(output)],cwd=source_root,check=True)


==> anc/supplementary/scripts/summarize.py <==
"""Validate archived evaluations and recompute sample-SD aggregates (stdlib only)."""
import csv, json, math, statistics
from collections import defaultdict
from pathlib import Path
root=Path(__file__).resolve().parents[1]
groups=defaultdict(list)
for row in json.loads((root/'data/runs.json').read_text())['runs']:
    result=json.loads((root/row['path']).read_text())
    spec=json.loads((root/row['spec_path']).read_text())
    assert result['status']=='complete' and result['spec']==spec
    scores=result['final_evaluation']['advanced_pi']['returns']
    assert len(scores)==spec['training']['eval_episodes']
    assert all(math.isfinite(x) for x in scores)
    score=statistics.mean(scores)
    assert math.isclose(score,row['return'],rel_tol=1e-10,abs_tol=1e-9)
    groups[(row['environment'],row['method'],row['lambda'])].append((row['seed'],score))
out=root/'summaries';out.mkdir(exist_ok=True)
rows=[]
for (env,method,lam),values in sorted(groups.items()):
    assert len({s for s,_ in values})==len(values)
    scores=[v for _,v in values]
    rows.append(dict(environment=env,method=method,lambda_ratio=lam,n=len(scores),mean=statistics.mean(scores),sample_std=statistics.stdev(scores),seeds=' '.join(str(s) for s,_ in sorted(values))))
for name,subset in [('all_cells.csv',rows),('table1.csv',[r for r in rows if r['lambda_ratio']==.5])]:
    with (out/name).open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(subset)
for r in rows:
    if r['lambda_ratio']==.5:print(f"{r['environment']:18} {r['method']:8} n={r['n']} {r['mean']:.1f} +/- {r['sample_std']:.1f}")


==> anc/supplementary/scripts/summarize_modality.py <==
"""Summarize final modality results and paired changes using only stdlib."""
import argparse,json,statistics,csv
from pathlib import Path
root=Path(__file__).resolve().parents[1]
p=argparse.ArgumentParser();p.add_argument('--results',type=Path,default=root/'diagnostics/modality/result.json');a=p.parse_args()
d=json.loads(a.results.read_text());runs=d['runs'];assert len(runs)==180
assert d['steps']==600 and d['grid_points']==301
rows=[]
for modes,coupling,lam in [(2,1.,.7),(3,.35,.3)]:
 groups={t:sorted([r for r in runs if (r['modes'],r['coupling'],r['lambda'],r['tau'])==(modes,coupling,lam,t)],key=lambda r:r['seed']) for t in [0.,.001,.01]}
 for t,rs in groups.items():
  assert [r['seed'] for r in rs]==list(range(30))
  assert all(r['step']==600 and r['states']==10 and r['policy_class']=='gaussian' for r in rs)
  counts=[[len(v) for v in r['checkpoints'][-1]['advanced_mode_locations_by_state']] for r in rs]
  fraction=statistics.mean(sum(v>=2 for v in c)/10 for c in counts)
  assert abs(fraction-statistics.mean(r['advanced_multimodal_state_fraction'] for r in rs))<1e-10
  base=groups[0.]
  rows.append(dict(reward_modes=modes,coupling=coupling,lambda_ratio=lam,tau=t,seeds=30,mean_modes=statistics.mean(sum(c)/10 for c in counts),multimodal_percent=100*fraction,runs_with_multimodality=sum(any(v>=2 for v in c) for c in counts),paired_fast_return_change=statistics.mean(r['fast_return']-b['fast_return'] for r,b in zip(rs,base))))
print('reward modes | tau | mean modes | multimodal states | runs | paired return change')
for r in rows:print(f"{r['reward_modes']} | {r['tau']:g} | {r['mean_modes']:.3f} | {r['multimodal_percent']:.1f}% | {r['runs_with_multimodality']}/30 | {r['paired_fast_return_change']:.6f}")
# Keep new summaries beside the selected dataset, away from original evaluation files.
out=a.results.parent/'recomputed_summary.csv'
with out.open('w',newline='') as f:
 w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
print('Wrote',out)


==> anc/supplementary/source_manifest.json <==
{
  "aac_experiments/algorithm.md": {
    "original_sha256": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078",
    "packaged_sha256": "edc215040cefe220f697ba7e451e5f172d4c5e9f75466c195e3c208931821078"
  },
  "aac_experiments/algorithms/aac_discrete.py": {
    "original_sha256": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf",
    "packaged_sha256": "655c015660705ddd2f30e5e27425fa39b29a02de8645c1d20506ff0767298edf"
  },
  "aac_experiments/algorithms/aac_continuous.py": {
    "original_sha256": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1",
    "packaged_sha256": "7edf03abedc4be141ba2732820a706a6b0bcf38fa447989b5135211b537993b1"
  },
  "aac_experiments/runners/train_discrete.py": {
    "original_sha256": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34",
    "packaged_sha256": "7205fa8078ecb644de25492742b7db1b497111ecddfb929ae7473f21a641cb34"
  },
  "aac_experiments/runners/train_continuous.py": {
    "original_sha256": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3",
    "packaged_sha256": "54b82effc2c208234689fcf2d02c18dfda8e6055d697b022200b7391b37111e3"
  },
  "aac_experiments/scripts/run_discrete_sweep.py": {
    "original_sha256": "281177609ca062deca5aaeaacae96e4433bb82495e8b5491412a686563c42ce1",
    "packaged_sha256": "364d7ba03f471049b96bf6b953b93692020fa9d5873ce28c2269302b36d0d1fe"
  },
  "aac_experiments/scripts/run_continuous_sweep.py": {
    "original_sha256": "f9ad7fd6927b42b60244e22d5bbebcc75c1a195b1ea0ed1b2abaeb5f153da44f",
    "packaged_sha256": "f9ad7fd6927b42b60244e22d5bbebcc75c1a195b1ea0ed1b2abaeb5f153da44f"
  },
  "aac_experiments/scripts/bimodal_bandit_consistency.py": {
    "original_sha256": "c6abee25d4866c006260763f0a590cfd1f676298846feb8a01ab612976dd4cbe",
    "packaged_sha256": "c6abee25d4866c006260763f0a590cfd1f676298846feb8a01ab612976dd4cbe"
  },
  "aac_experiments/scripts/multistate_multimodal_mdp.py": {
    "original_sha256": "22f46998703dc8717cf24b3ed4b14e114ed75526041b3563e3a53f5c0fabc60b",
    "packaged_sha256": "22f46998703dc8717cf24b3ed4b14e114ed75526041b3563e3a53f5c0fabc60b"
  },
  "aac_experiments/scripts/random_mdp_advanced_policy_path.py": {
    "original_sha256": "e09a5bdb9f8b5373769dbc0d3f2040b1d3c59c0e0f5bffea47d4014128bc606a",
    "packaged_sha256": "6faa349801e594e0a33312d0e07363efb757977b1fd402b3d94a4534de3375d9"
  },
  "aac_experiments/scripts/random_mdp_training_path.py": {
    "original_sha256": "c491cf9c908648cc55cec9147d1dca749cdfec2555b1d01498ed6be8d2b2f410",
    "packaged_sha256": "cf14e2dfc21442037717b55dc062cfb72064424d55d0c8bc4b1798832896b167"
  },
  "aac_experiments/scripts/chasing_restriction_study.py": {
    "original_sha256": "079c37c66bc93003c5e8c54edd49149eccba43b8f8cf95857bd275701e82f4d4",
    "packaged_sha256": "079c37c66bc93003c5e8c54edd49149eccba43b8f8cf95857bd275701e82f4d4"
  }
}


==> anc/supplementary/summaries/all_cells.csv <==
environment,method,lambda_ratio,n,mean,sample_std,seeds
Acrobot-v1,Chasing,0.5,5,-101.67999999999999,20.33855943767896,1 2 3 4 5
Acrobot-v1,Combined,0.5,5,-88.26,7.340163485917735,1 2 3 4 5
Acrobot-v1,Direct,0.5,5,-77.58,5.849102495255148,1 2 3 4 5
CartPole-v1,Chasing,0.5,5,412.82,77.50227093447005,1 2 3 4 5
CartPole-v1,Combined,0.5,5,425.08,122.81902132813143,1 2 3 4 5
CartPole-v1,Direct,0.5,5,373.02,179.24709760551215,1 2 3 4 5
HalfCheetah-v5,Chasing,0.5,5,6492.249639081416,951.270131579299,1 2 3 4 5
HalfCheetah-v5,Combined,0.5,5,6379.621388160357,1202.0856620932807,1 2 3 4 5
HalfCheetah-v5,Direct,0.5,5,5748.44892992604,847.3885787218182,1 2 3 4 5
LunarLander-v3,Chasing,0.5,5,270.4029314340345,29.400361192146867,1 2 3 4 5
LunarLander-v3,Combined,0.5,3,168.03658359867606,147.67576950247238,1 2 3
LunarLander-v3,Direct,0.5,5,236.50305620795703,39.85154845079113,1 2 3 4 5
MountainCar-v0,Chasing,0.5,5,-128.88,43.8599703602271,1 2 3 4 5
MountainCar-v0,Combined,0.5,5,-101.04,4.841797186995756,1 2 3 4 5
MountainCar-v0,Direct,0.5,5,-119.7,44.94557820297788,1 2 3 4 5
Pendulum-v1,Chasing,0.5,5,-177.46095498352076,10.801018999209857,1 2 3 4 5
Pendulum-v1,Combined,0.5,5,-177.79090012993558,11.764904834746345,1 2 3 4 5
Pendulum-v1,Direct,0.5,5,-178.17268538923415,11.519385382848776,1 2 3 4 5
Walker2d-v5,Chasing,0.1,5,2136.7803804899177,1457.2845375526301,21 22 23 24 25
Walker2d-v5,Chasing,0.5,5,2778.1373586434397,559.5033645101881,21 22 23 24 25
Walker2d-v5,Chasing,1.0,5,2465.172648823371,1572.4340075547716,21 22 23 24 25
Walker2d-v5,Combined,0.1,5,3040.5445265594085,541.2380481683451,21 22 23 24 25
Walker2d-v5,Combined,0.5,5,3290.0623516611327,923.9552613768484,21 22 23 24 25
Walker2d-v5,Combined,1.0,5,3299.1688627616318,1831.3440149762964,21 22 23 24 25
Walker2d-v5,Direct,0.0,5,3605.136029026626,1224.1953663724078,21 22 23 24 25
Walker2d-v5,Direct,0.1,5,2129.3682475057153,822.8828134175433,21 22 23 24 25
Walker2d-v5,Direct,0.5,5,3422.0416412737436,1436.0293148371472,21 22 23 24 25
Walker2d-v5,Direct,1.0,5,3626.80032002512,637.8372455888459,21 22 23 24 25


==> anc/supplementary/summaries/table1.csv <==
environment,method,lambda_ratio,n,mean,sample_std,seeds
Acrobot-v1,Chasing,0.5,5,-101.67999999999999,20.33855943767896,1 2 3 4 5
Acrobot-v1,Combined,0.5,5,-88.26,7.340163485917735,1 2 3 4 5
Acrobot-v1,Direct,0.5,5,-77.58,5.849102495255148,1 2 3 4 5
CartPole-v1,Chasing,0.5,5,412.82,77.50227093447005,1 2 3 4 5
CartPole-v1,Combined,0.5,5,425.08,122.81902132813143,1 2 3 4 5
CartPole-v1,Direct,0.5,5,373.02,179.24709760551215,1 2 3 4 5
HalfCheetah-v5,Chasing,0.5,5,6492.249639081416,951.270131579299,1 2 3 4 5
HalfCheetah-v5,Combined,0.5,5,6379.621388160357,1202.0856620932807,1 2 3 4 5
HalfCheetah-v5,Direct,0.5,5,5748.44892992604,847.3885787218182,1 2 3 4 5
LunarLander-v3,Chasing,0.5,5,270.4029314340345,29.400361192146867,1 2 3 4 5
LunarLander-v3,Combined,0.5,3,168.03658359867606,147.67576950247238,1 2 3
LunarLander-v3,Direct,0.5,5,236.50305620795703,39.85154845079113,1 2 3 4 5
MountainCar-v0,Chasing,0.5,5,-128.88,43.8599703602271,1 2 3 4 5
MountainCar-v0,Combined,0.5,5,-101.04,4.841797186995756,1 2 3 4 5
MountainCar-v0,Direct,0.5,5,-119.7,44.94557820297788,1 2 3 4 5
Pendulum-v1,Chasing,0.5,5,-177.46095498352076,10.801018999209857,1 2 3 4 5
Pendulum-v1,Combined,0.5,5,-177.79090012993558,11.764904834746345,1 2 3 4 5
Pendulum-v1,Direct,0.5,5,-178.17268538923415,11.519385382848776,1 2 3 4 5
Walker2d-v5,Chasing,0.5,5,2778.1373586434397,559.5033645101881,21 22 23 24 25
Walker2d-v5,Combined,0.5,5,3290.0623516611327,923.9552613768484,21 22 23 24 25
Walker2d-v5,Direct,0.5,5,3422.0416412737436,1436.0293148371472,21 22 23 24 25

